Search for a $\mu^+\mu^-$ resonance in four-muon final states at Belle II

We report on a search for a resonance $X$ decaying to a pair of muons in $e^{+}e^{-}\rightarrow \mu^+ \mu^- X$ events in the 0.212-9.000 GeV/$c^{2}$ mass range, using 178 fb$^{-1}$ of data collected by the BelleII experiment at the SuperKEKB collider at a center of mass energy of 10.58 GeV. The analysis probes two different models of $X$ beyond the standard model: a $Z^{\prime}$ vector boson in the $L_{\mu}-L_{\tau}$ model and a muonphilic scalar. We observe no evidence for a signal and set exclusion limits at the 90$\%$ confidence level on the products of cross section and branching fraction for these processes, ranging from 0.046 fb to 0.97 fb for the $L_{\mu}-L_{\tau}$ model and from 0.055 fb to 1.3 fb for the muonphilic scalar model. For masses below 6 GeV/$c^{2}$, the corresponding constraints on the couplings of these processes to the standard model range from 0.0008 to 0.039 for the $L_{\mu}-L_{\tau}$ model and from 0.0018 to 0.040 for the muonphilic scalar model. These are the first constraints on the muonphilic scalar from a dedicated search.

==> anc/S_supplemental.txt <==
mass >> cross_section_upper_limit(obs) >> cross_section_expected(med)>> -1 sigma (cross_section) >> +1sigma(cross_section) >> -2sigma (cross_section) >> +2sigma(cross_section) >> gs_upper_limit(obs) >> gs_expected (med)>> -1 sigma (gs) >> +1sigma(gs) >> -2sigma (gs) >> +2sigma(gs) >> cross_section_central_values >> gs_central_values
0.212000 0.192984 0.118240 0.078539 0.184363 0.056532 0.283670 0.002504 0.001960 0.001597 0.002448 0.001355 0.003036 0.084770  0.001660
0.213669 0.124850 0.123304 0.081186 0.194200 0.058063 0.297669 0.001998 0.001986 0.001611 0.002492 0.001363 0.003085 -0.005744  -0.000429
0.215347 0.106763 0.139495 0.093786 0.216493 0.066829 0.328327 0.001834 0.002096 0.001719 0.002611 0.001451 0.003216 -0.044225  -0.001180
0.217034 0.111987 0.142785 0.092072 0.225040 0.066466 0.345133 0.001865 0.002106 0.001691 0.002644 0.001437 0.003274 -0.047834  -0.001219
0.218729 0.107797 0.158083 0.106979 0.244814 0.075253 0.373394 0.001818 0.002202 0.001811 0.002740 0.001519 0.003383 -0.094840  -0.001705
0.220433 0.335015 0.175757 0.118080 0.268936 0.083242 0.401991 0.003186 0.002307 0.001891 0.002854 0.001588 0.003490 0.170995  0.002276
0.222146 0.188974 0.188717 0.125808 0.285250 0.092525 0.429255 0.002379 0.002378 0.001941 0.002923 0.001665 0.003586 -0.004452  -0.000365
0.223867 0.156886 0.197764 0.134828 0.302315 0.098731 0.449164 0.002157 0.002421 0.001999 0.002994 0.001711 0.003649 -0.060364  -0.001338
0.225598 0.290085 0.206611 0.142324 0.316395 0.103938 0.471394 0.002919 0.002463 0.002044 0.003048 0.001747 0.003720 0.104484  0.001752
0.227336 0.166860 0.221081 0.150623 0.334578 0.109734 0.497218 0.002204 0.002537 0.002094 0.003121 0.001787 0.003804 -0.090454  -0.001623
0.229084 0.119939 0.232552 0.157430 0.352446 0.114508 0.522052 0.001861 0.002591 0.002132 0.003190 0.001818 0.003883 -0.223753  -0.002542
0.230840 0.221244 0.240660 0.162340 0.364835 0.117951 0.541766 0.002518 0.002627 0.002157 0.003234 0.001839 0.003941 -0.025720  -0.000859
0.232604 0.272650 0.249490 0.169631 0.378881 0.121092 0.560510 0.002787 0.002666 0.002198 0.003285 0.001857 0.003995 0.031506  0.000947
0.234377 0.511155 0.258674 0.176199 0.391209 0.125381 0.577291 0.003804 0.002706 0.002234 0.003328 0.001884 0.004043 0.278803  0.002810
0.236159 0.400486 0.267052 0.182219 0.402420 0.130740 0.595185 0.003359 0.002743 0.002266 0.003367 0.001919 0.004094 0.158449  0.002113
0.237949 0.191044 0.273549 0.186888 0.412195 0.134847 0.608737 0.002314 0.002769 0.002289 0.003400 0.001944 0.004131 -0.152454  -0.002068
0.239748 0.354605 0.279397 0.191104 0.422594 0.138494 0.622849 0.003147 0.002793 0.002310 0.003435 0.001967 0.004171 0.098932  0.001662
0.241555 0.228058 0.291332 0.198398 0.440352 0.144769 0.648614 0.002520 0.002848 0.002350 0.003501 0.002007 0.004249 -0.103681  -0.001699
0.243370 0.218405 0.300458 0.203053 0.451994 0.148726 0.666857 0.002462 0.002888 0.002374 0.003542 0.002032 0.004302 -0.130481  -0.001903
0.245194 0.253104 0.304715 0.205993 0.458755 0.150572 0.675760 0.002648 0.002905 0.002389 0.003565 0.002042 0.004326 -0.090647  -0.001584
0.247027 0.478970 0.309916 0.210388 0.466780 0.152881 0.686217 0.003639 0.002927 0.002412 0.003593 0.002056 0.004356 0.204375  0.002377
0.248867 0.529719 0.314789 0.214453 0.474338 0.155036 0.696739 0.003825 0.002949 0.002434 0.003619 0.002069 0.004387 0.252102  0.002639
0.250716 0.399014 0.317545 0.216749 0.478554 0.156260 0.703528 0.003319 0.002960 0.002446 0.003634 0.002077 0.004406 0.103383  0.001689
0.252574 0.307180 0.324280 0.222289 0.488900 0.159223 0.720271 0.002911 0.002991 0.002477 0.003673 0.002096 0.004458 -0.036339  -0.001001
0.254439 0.283404 0.327681 0.224750 0.494708 0.160630 0.727732 0.002797 0.003007 0.002491 0.003695 0.002106 0.004482 -0.067421  -0.001364
0.256313 0.296516 0.332142 0.227434 0.501040 0.162076 0.735647 0.002862 0.003029 0.002507 0.003720 0.002116 0.004508 -0.054997  -0.001233
0.258195 0.333114 0.334601 0.228884 0.504415 0.162861 0.740728 0.003035 0.003042 0.002516 0.003735 0.002122 0.004526 -0.004889  -0.000368
0.260086 0.357989 0.338318 0.231112 0.509655 0.164792 0.748583 0.003149 0.003061 0.002530 0.003757 0.002137 0.004554 0.021108  0.000765
0.261984 0.663551 0.343484 0.234205 0.516793 0.167983 0.759175 0.004292 0.003088 0.002550 0.003787 0.002159 0.004590 0.360652  0.003164
0.263891 0.580949 0.344799 0.234983 0.518676 0.168734 0.762045 0.004020 0.003097 0.002557 0.003799 0.002167 0.004605 0.273513  0.002759
0.265805 0.261869 0.351652 0.239137 0.528222 0.172760 0.776243 0.002703 0.003132 0.002583 0.003839 0.002195 0.004654 -0.151651  -0.002057
0.267728 0.255125 0.356929 0.242387 0.536817 0.176003 0.789028 0.002672 0.003160 0.002604 0.003876 0.002219 0.004699 -0.164883  -0.002148
0.269659 0.206911 0.359750 0.244143 0.541620 0.177700 0.795429 0.002410 0.003178 0.002618 0.003900 0.002234 0.004726 -0.280942  -0.002809
0.271597 0.143231 0.363775 0.247501 0.548529 0.180097 0.804888 0.002009 0.003202 0.002641 0.003932 0.002253 0.004763 -0.544175  -0.003916
0.273544 0.179100 0.368144 0.251337 0.555591 0.182564 0.814494 0.002251 0.003228 0.002667 0.003965 0.002273 0.004801 -0.416965  -0.003435
0.275499 0.396086 0.371631 0.253721 0.559990 0.184069 0.821334 0.003355 0.003250 0.002685 0.003989 0.002287 0.004831 0.043326  0.001110
0.277461 0.499060 0.371978 0.253945 0.560439 0.184199 0.822071 0.003774 0.003259 0.002692 0.004000 0.002293 0.004844 0.156678  0.002115
0.279431 0.553259 0.377990 0.258061 0.568080 0.186902 0.834606 0.003984 0.003293 0.002721 0.004037 0.002315 0.004893 0.220072  0.002512
0.281409 0.399074 0.379357 0.258995 0.569886 0.187485 0.837566 0.003392 0.003307 0.002732 0.004053 0.002325 0.004913 0.016865  0.000697
0.283395 0.422422 0.382590 0.261181 0.574556 0.188921 0.844007 0.003498 0.003329 0.002751 0.004080 0.002339 0.004945 0.051975  0.001227
0.285388 0.412906 0.388525 0.265324 0.583828 0.191629 0.855763 0.003468 0.003364 0.002780 0.004123 0.002362 0.004992 0.037453  0.001044
0.287390 0.341616 0.391668 0.267469 0.588845 0.193035 0.863405 0.003162 0.003386 0.002798 0.004152 0.002377 0.005028 -0.093861  -0.001658
0.289398 0.456129 0.395709 0.270250 0.594981 0.194895 0.872419 0.003664 0.003413 0.002820 0.004185 0.002395 0.005067 0.078938  0.001524
0.291415 0.583464 0.399554 0.272951 0.600930 0.196666 0.881413 0.004155 0.003439 0.002842 0.004217 0.002413 0.005107 0.226586  0.002590
0.293439 0.473399 0.403071 0.275358 0.606262 0.198291 0.889229 0.003753 0.003463 0.002862 0.004247 0.002429 0.005144 0.088288  0.001621
0.295470 0.412856 0.404917 0.276677 0.609146 0.199131 0.893717 0.003515 0.003481 0.002877 0.004269 0.002441 0.005171 0.002486  0.000273
0.297509 0.500803 0.409210 0.279438 0.615901 0.201025 0.903229 0.003881 0.003508 0.002899 0.004304 0.002459 0.005213 0.126254  0.001949
0.299555 0.514960 0.409783 0.279804 0.616802 0.201210 0.904657 0.003946 0.003520 0.002909 0.004319 0.002467 0.005230 0.129572  0.001980
0.301608 0.765740 0.414885 0.282542 0.624105 0.203039 0.915054 0.004825 0.003551 0.002931 0.004356 0.002484 0.005274 0.399563  0.003485
0.303669 0.735875 0.420005 0.285334 0.631343 0.205407 0.925153 0.004742 0.003582 0.002953 0.004392 0.002505 0.005317 0.370493  0.003364
0.305737 0.355852 0.427701 0.291153 0.642213 0.209809 0.940580 0.003305 0.003624 0.002990 0.004441 0.002538 0.005374 -0.111688  -0.001852
0.307813 0.223517 0.426694 0.290366 0.640806 0.209319 0.938321 0.002626 0.003628 0.002993 0.004446 0.002541 0.005380 -0.417576  -0.003589
0.309895 0.196151 0.430859 0.293604 0.646642 0.211755 0.947728 0.002466 0.003654 0.003017 0.004477 0.002562 0.005420 -0.519290  -0.004012
0.311985 0.219150 0.429720 0.292694 0.645124 0.211066 0.945400 0.002612 0.003658 0.003019 0.004482 0.002564 0.005426 -0.445556  -0.003725
0.314082 0.357772 0.431698 0.294109 0.647980 0.212110 0.950250 0.003345 0.003674 0.003033 0.004502 0.002576 0.005451 -0.114342  -0.001891
0.316185 0.626357 0.429088 0.292206 0.644215 0.210524 0.943842 0.004435 0.003671 0.003029 0.004498 0.002571 0.005445 0.252146  0.002814
0.318296 0.510193 0.429033 0.292038 0.644247 0.210618 0.944153 0.004011 0.003678 0.003035 0.004508 0.002577 0.005457 0.104760  0.001818
0.320414 0.424912 0.430062 0.292890 0.645791 0.211182 0.947008 0.003668 0.003690 0.003045 0.004522 0.002586 0.005476 -0.022894  -0.000851
0.322538 0.697129 0.431747 0.294187 0.648175 0.212164 0.950782 0.004708 0.003705 0.003058 0.004539 0.002597 0.005498 0.318667  0.003183
0.324669 0.756948 0.433742 0.295736 0.650989 0.213325 0.955337 0.004915 0.003720 0.003072 0.004558 0.002609 0.005521 0.378665  0.003476
0.326807 0.535788 0.433385 0.295460 0.650481 0.213010 0.954472 0.004143 0.003726 0.003076 0.004564 0.002612 0.005529 0.120148  0.001962
0.328952 0.653251 0.436009 0.297474 0.654473 0.214614 0.960619 0.004582 0.003744 0.003092 0.004587 0.002627 0.005557 0.264853  0.002918
0.331103 0.708765 0.435520 0.297078 0.653707 0.214324 0.959723 0.004781 0.003748 0.003096 0.004592 0.002629 0.005564 0.329659  0.003261
0.333261 0.421147 0.437813 0.298846 0.657636 0.215574 0.964930 0.003692 0.003764 0.003110 0.004613 0.002641 0.005588 -0.029493  -0.000977
0.335426 0.292623 0.437638 0.298691 0.657376 0.215534 0.964645 0.003082 0.003770 0.003114 0.004620 0.002645 0.005597 -0.265511  -0.002936
0.337597 0.385657 0.439213 0.299859 0.660166 0.216380 0.968448 0.003544 0.003782 0.003125 0.004637 0.002655 0.005616 -0.082681  -0.001641
0.339774 0.430340 0.441334 0.301549 0.663652 0.217609 0.972998 0.003750 0.003797 0.003139 0.004657 0.002666 0.005638 -0.006986  -0.000478
0.341958 0.313100 0.441543 0.301692 0.664055 0.217703 0.973534 0.003203 0.003804 0.003144 0.004665 0.002671 0.005648 -0.251345  -0.002870
0.344148 0.529997 0.443349 0.303096 0.667058 0.218772 0.977383 0.004174 0.003817 0.003156 0.004682 0.002681 0.005668 0.132620  0.002088
0.346345 0.435384 0.445087 0.304409 0.670065 0.219765 0.981846 0.003788 0.003830 0.003167 0.004699 0.002691 0.005689 -0.011517  -0.000616
0.348547 0.253704 0.445670 0.304851 0.671044 0.220166 0.983341 0.002896 0.003838 0.003174 0.004709 0.002697 0.005701 -0.390919  -0.003594
0.350756 0.295817 0.445675 0.304844 0.671121 0.220155 0.983570 0.003131 0.003843 0.003178 0.004716 0.002701 0.005709 -0.270769  -0.002995
0.352971 0.357061 0.449499 0.307686 0.677331 0.222230 0.993181 0.003444 0.003864 0.003197 0.004744 0.002717 0.005744 -0.136247  -0.002128
0.355192 0.302612 0.454182 0.310564 0.683310 0.224467 1.001947 0.003175 0.003889 0.003216 0.004771 0.002734 0.005777 -0.270880  -0.003004
0.357419 0.316577 0.460320 0.314323 0.691228 0.227303 1.013703 0.003251 0.003920 0.003240 0.004804 0.002755 0.005818 -0.261204  -0.002953
0.359652 0.532235 0.458119 0.312982 0.688531 0.226278 1.009712 0.004221 0.003916 0.003237 0.004801 0.002752 0.005813 0.109574  0.001915
0.361891 0.583253 0.456876 0.312192 0.686828 0.225646 1.007242 0.004424 0.003915 0.003236 0.004800 0.002751 0.005813 0.155907  0.002287
0.364135 0.598652 0.457982 0.312860 0.688299 0.226144 1.009473 0.004487 0.003924 0.003244 0.004811 0.002758 0.005826 0.179361  0.002456
0.366385 0.682511 0.458688 0.313282 0.689211 0.226456 1.010824 0.004796 0.003932 0.003250 0.004820 0.002763 0.005837 0.269627  0.003015
0.368641 0.663018 0.460229 0.314223 0.691253 0.227166 1.013925 0.004733 0.003943 0.003258 0.004832 0.002770 0.005853 0.253200  0.002925
0.370903 0.427396 0.467743 0.318829 0.702552 0.230658 1.030213 0.003804 0.003980 0.003286 0.004877 0.002795 0.005906 -0.060580  -0.001432
0.373170 0.317550 0.470253 0.320381 0.706413 0.231846 1.035592 0.003283 0.003995 0.003297 0.004896 0.002805 0.005928 -0.286822  -0.003120
0.375443 0.439650 0.471651 0.321239 0.708701 0.232475 1.038973 0.003867 0.004005 0.003305 0.004910 0.002812 0.005945 -0.040492  -0.001174
0.377721 0.492610 0.471894 0.321373 0.709043 0.232569 1.039510 0.004098 0.004011 0.003310 0.004916 0.002816 0.005953 0.035667  0.001103
0.380004 0.478551 0.473503 0.322366 0.711534 0.233310 1.043080 0.004044 0.004022 0.003319 0.004931 0.002823 0.005970 -0.000003  -0.000010
0.382293 0.606446 0.472964 0.322028 0.710699 0.233050 1.041831 0.004557 0.004024 0.003321 0.004933 0.002825 0.005973 0.181821  0.002495
0.384587 0.523247 0.473858 0.322530 0.712191 0.233448 1.044162 0.004238 0.004033 0.003327 0.004944 0.002831 0.005987 0.061883  0.001457
0.386886 0.543017 0.475469 0.323501 0.714677 0.234192 1.047710 0.004322 0.004044 0.003336 0.004959 0.002838 0.006004 0.090642  0.001766
0.389191 0.564285 0.477607 0.324887 0.717970 0.235190 1.052380 0.004411 0.004058 0.003347 0.004976 0.002848 0.006024 0.120755  0.002041
0.391500 0.509147 0.478513 0.325449 0.719567 0.235629 1.054808 0.004195 0.004067 0.003354 0.004987 0.002854 0.006038 0.035170  0.001103
0.393815 0.569748 0.478939 0.325693 0.720103 0.235785 1.055543 0.004443 0.004074 0.003359 0.004995 0.002858 0.006048 0.122976  0.002064
0.396134 0.568532 0.480607 0.326697 0.722672 0.236564 1.059187 0.004444 0.004086 0.003369 0.005011 0.002867 0.006066 0.123960  0.002075
0.398459 0.438231 0.485939 0.331299 0.730875 0.239000 1.072383 0.003907 0.004114 0.003397 0.005045 0.002885 0.006112 -0.089727  -0.001768
0.400788 0.580117 0.485645 0.331046 0.730372 0.238930 1.071409 0.004501 0.004118 0.003400 0.005051 0.002889 0.006117 0.121538  0.002060
0.403122 0.782603 0.488937 0.333813 0.735563 0.240469 1.079685 0.005235 0.004138 0.003419 0.005075 0.002902 0.006149 0.352823  0.003515
0.405461 0.748443 0.489816 0.334531 0.737208 0.240867 1.081992 0.005127 0.004148 0.003428 0.005088 0.002908 0.006164 0.319501  0.003350
0.407804 0.452111 0.493556 0.337054 0.742618 0.242290 1.089420 0.003991 0.004169 0.003446 0.005114 0.002921 0.006195 -0.065112  -0.001514
0.410152 0.280532 0.493946 0.337288 0.743211 0.242416 1.090158 0.003148 0.004177 0.003452 0.005124 0.002926 0.006206 -0.430151  -0.003898
0.412504 0.301808 0.497354 0.339589 0.748109 0.243715 1.096732 0.003270 0.004198 0.003469 0.005149 0.002939 0.006234 -0.389292  -0.003714
0.414861 0.590903 0.499103 0.340851 0.750741 0.244344 1.100114 0.004583 0.004212 0.003481 0.005166 0.002947 0.006253 0.136823  0.002205
0.417223 0.729082 0.497663 0.339749 0.748726 0.243783 1.097835 0.005099 0.004213 0.003481 0.005167 0.002948 0.006257 0.294671  0.003241
0.419588 0.515247 0.500768 0.341848 0.753185 0.244877 1.104081 0.004293 0.004232 0.003497 0.005191 0.002960 0.006284 0.018242  0.000808
0.421958 0.422422 0.506567 0.345778 0.761484 0.248237 1.116864 0.003893 0.004264 0.003523 0.005228 0.002985 0.006331 -0.122943  -0.002100
0.424333 0.341125 0.507506 0.346417 0.762819 0.248852 1.118842 0.003505 0.004275 0.003532 0.005241 0.002993 0.006347 -0.274326  -0.003143
0.426711 0.226967 0.509930 0.348052 0.766288 0.250236 1.124154 0.002863 0.004292 0.003546 0.005261 0.003006 0.006372 -0.654609  -0.004863
0.429094 0.223031 0.512964 0.350115 0.770616 0.251965 1.130712 0.002843 0.004312 0.003562 0.005285 0.003022 0.006401 -0.663458  -0.004903
0.431480 0.245774 0.516818 0.352746 0.776175 0.254159 1.138878 0.002989 0.004335 0.003581 0.005312 0.003040 0.006435 -0.574709  -0.004571
0.433871 0.314964 0.520124 0.354998 0.781703 0.256052 1.146359 0.003390 0.004356 0.003599 0.005340 0.003056 0.006467 -0.390622  -0.003775
0.436265 0.551994 0.520223 0.355049 0.781932 0.255999 1.146781 0.004495 0.004363 0.003605 0.005350 0.003061 0.006479 0.052672  0.001388
0.438663 0.563783 0.523664 0.357415 0.787753 0.257997 1.155248 0.004550 0.004385 0.003623 0.005378 0.003078 0.006513 0.047259  0.001317
0.441065 0.772277 0.525910 0.358909 0.791402 0.259288 1.160623 0.005334 0.004402 0.003636 0.005399 0.003091 0.006539 0.297209  0.003309
0.443471 1.129030 0.526085 0.359012 0.791780 0.259367 1.161319 0.006460 0.004409 0.003643 0.005409 0.003096 0.006551 0.655015  0.004920
0.445881 1.222774 0.530017 0.361712 0.798201 0.261615 1.170500 0.006733 0.004433 0.003662 0.005440 0.003114 0.006588 0.739288  0.005235
0.448294 1.007834 0.531341 0.362511 0.800191 0.262259 1.173431 0.006122 0.004445 0.003672 0.005455 0.003123 0.006606 0.534221  0.004457
0.450711 0.652288 0.530406 0.361957 0.798887 0.261734 1.171510 0.004933 0.004448 0.003675 0.005459 0.003125 0.006611 0.146261  0.002336
0.453131 0.555536 0.535205 0.364667 0.805483 0.264015 1.181115 0.004559 0.004475 0.003694 0.005490 0.003143 0.006648 0.013874  0.000720
0.455554 0.577927 0.536623 0.365455 0.807280 0.264650 1.183633 0.004657 0.004488 0.003703 0.005504 0.003151 0.006665 0.072717  0.001652
0.457981 0.413944 0.542453 0.368976 0.815162 0.267328 1.196707 0.003947 0.004518 0.003726 0.005539 0.003172 0.006711 -0.227796  -0.002928
0.460412 0.509732 0.540107 0.367396 0.812049 0.266243 1.191654 0.004386 0.004515 0.003724 0.005536 0.003170 0.006706 -0.053915  -0.001427
0.462845 0.819701 0.540500 0.367664 0.812590 0.266450 1.192545 0.005570 0.004523 0.003730 0.005546 0.003176 0.006718 0.351451  0.003647
0.465282 0.779820 0.541777 0.368614 0.814324 0.267032 1.195387 0.005440 0.004535 0.003740 0.005559 0.003184 0.006736 0.303882  0.003396
0.467722 0.464884 0.544730 0.370796 0.818791 0.268385 1.202226 0.004206 0.004553 0.003757 0.005582 0.003196 0.006764 -0.139728  -0.002306
0.470165 0.383077 0.548231 0.373413 0.823946 0.269979 1.208954 0.003823 0.004574 0.003775 0.005607 0.003210 0.006792 -0.284152  -0.003293
0.472611 0.457098 0.550377 0.374894 0.827383 0.271006 1.213884 0.004182 0.004589 0.003787 0.005627 0.003220 0.006815 -0.145843  -0.002362
0.475060 0.490772 0.550817 0.375312 0.828082 0.271191 1.214961 0.004339 0.004597 0.003795 0.005636 0.003226 0.006827 -0.096553  -0.001925
0.477512 0.870323 0.546602 0.372113 0.821686 0.269223 1.206287 0.005786 0.004585 0.003783 0.005622 0.003218 0.006812 0.399946  0.003922
0.479967 0.800135 0.546537 0.372050 0.821675 0.269163 1.206390 0.005555 0.004591 0.003788 0.005629 0.003222 0.006821 0.322986  0.003529
0.482424 0.414250 0.552669 0.376596 0.831196 0.271993 1.219547 0.004002 0.004623 0.003816 0.005669 0.003243 0.006867 -0.249934  -0.003109
0.484885 0.394892 0.551396 0.375609 0.829355 0.271293 1.217240 0.003913 0.004624 0.003816 0.005671 0.003243 0.006870 -0.281275  -0.003302
0.487348 0.549640 0.551139 0.375442 0.828861 0.271201 1.216309 0.004622 0.004629 0.003820 0.005676 0.003247 0.006876 0.005281  0.000453
0.489813 0.593875 0.551952 0.376045 0.830114 0.271579 1.218013 0.004811 0.004638 0.003829 0.005688 0.003254 0.006890 0.070006  0.001652
0.492282 0.531770 0.554592 0.377983 0.834242 0.272816 1.223739 0.004559 0.004656 0.003844 0.005710 0.003265 0.006916 -0.028633  -0.001058
0.494753 0.407000 0.553966 0.377484 0.833374 0.272570 1.222706 0.003994 0.004659 0.003846 0.005715 0.003268 0.006922 -0.249079  -0.003124
0.497226 0.429832 0.554579 0.377872 0.834541 0.272712 1.224745 0.004110 0.004668 0.003854 0.005727 0.003274 0.006938 -0.199487  -0.002800
0.499701 0.440153 0.555472 0.378513 0.835965 0.273123 1.227041 0.004165 0.004679 0.003862 0.005740 0.003281 0.006954 -0.187042  -0.002715
0.502180 0.551694 0.553296 0.376883 0.832641 0.272039 1.222185 0.004669 0.004676 0.003859 0.005736 0.003279 0.006950 0.005307  0.000458
0.504660 0.544088 0.555818 0.378745 0.836555 0.273222 1.227990 0.004644 0.004694 0.003874 0.005758 0.003291 0.006976 -0.014340  -0.000754
0.507143 0.511901 0.557764 0.380149 0.839655 0.274144 1.232867 0.004511 0.004709 0.003887 0.005777 0.003301 0.007001 -0.057309  -0.001509
0.509627 0.481136 0.559607 0.381528 0.842653 0.275026 1.237651 0.004380 0.004723 0.003900 0.005796 0.003311 0.007024 -0.133024  -0.002303
0.512114 0.546552 0.559183 0.381175 0.841898 0.274750 1.236511 0.004675 0.004729 0.003904 0.005802 0.003315 0.007032 -0.018679  -0.000864
0.514604 0.729628 0.556308 0.379024 0.837518 0.273347 1.229705 0.005410 0.004724 0.003899 0.005796 0.003311 0.007023 0.234942  0.003070
0.517095 0.520957 0.562501 0.383602 0.847071 0.276294 1.244722 0.004578 0.004757 0.003928 0.005838 0.003334 0.007076 -0.060454  -0.001560
0.519588 0.356953 0.562260 0.383399 0.846751 0.276236 1.244174 0.003795 0.004763 0.003933 0.005845 0.003339 0.007086 -0.385477  -0.003944
0.522083 0.436702 0.563210 0.383946 0.848413 0.276573 1.247160 0.004204 0.004775 0.003942 0.005860 0.003346 0.007105 -0.219970  -0.002984
0.524580 0.735851 0.563606 0.384354 0.848927 0.276813 1.247696 0.005466 0.004784 0.003950 0.005871 0.003352 0.007117 0.238465  0.003112
0.527079 0.722383 0.559912 0.381564 0.843402 0.274924 1.239398 0.005424 0.004775 0.003942 0.005861 0.003346 0.007104 0.210554  0.002928
0.529580 0.611086 0.559924 0.381467 0.843578 0.274962 1.240006 0.004996 0.004782 0.003947 0.005870 0.003351 0.007117 0.063829  0.001615
0.532082 0.551717 0.562471 0.383417 0.847467 0.276178 1.245959 0.004754 0.004801 0.003963 0.005893 0.003364 0.007145 -0.012518  -0.000716
0.534587 0.461913 0.566653 0.386459 0.853844 0.278127 1.255694 0.004357 0.004826 0.003985 0.005924 0.003381 0.007184 -0.167566  -0.002624
0.537092 0.505734 0.561377 0.382548 0.846099 0.275570 1.244244 0.004566 0.004810 0.003971 0.005905 0.003370 0.007161 -0.083759  -0.001858
0.539600 0.591461 0.561238 0.382447 0.845830 0.275472 1.243750 0.004945 0.004817 0.003976 0.005913 0.003375 0.007171 0.033387  0.001175
0.542109 0.845308 0.558901 0.380652 0.842349 0.274377 1.238721 0.005920 0.004814 0.003973 0.005910 0.003373 0.007166 0.345520  0.003785
0.544620 1.032027 0.556528 0.378845 0.838851 0.273208 1.233600 0.006551 0.004810 0.003969 0.005906 0.003370 0.007162 0.536880  0.004725
0.547132 0.809750 0.553615 0.376626 0.834535 0.271777 1.227250 0.005811 0.004805 0.003963 0.005899 0.003366 0.007154 0.296043  0.003513
0.549645 0.993111 0.553144 0.376261 0.833864 0.271537 1.226298 0.006444 0.004809 0.003966 0.005905 0.003370 0.007161 0.499216  0.004569
0.552160 0.887032 0.552008 0.375385 0.832206 0.270975 1.223959 0.006098 0.004811 0.003967 0.005907 0.003371 0.007164 0.399904  0.004095
0.554677 0.603655 0.549130 0.373153 0.827878 0.269549 1.218242 0.005038 0.004805 0.003961 0.005899 0.003366 0.007156 0.056578  0.001542
0.557195 0.515756 0.551591 0.375041 0.831691 0.270674 1.223563 0.004662 0.004822 0.003976 0.005921 0.003378 0.007181 -0.047435  -0.001414
0.559714 0.413295 0.549787 0.373666 0.828985 0.269774 1.219908 0.004179 0.004820 0.003974 0.005919 0.003376 0.007180 -0.231800  -0.003130
0.562234 0.417778 0.549972 0.373746 0.829466 0.269808 1.220933 0.004207 0.004827 0.003979 0.005928 0.003381 0.007192 -0.215224  -0.003019
0.564755 0.467001 0.549346 0.373174 0.828516 0.269530 1.219637 0.004453 0.004830 0.003981 0.005932 0.003383 0.007197 -0.113617  -0.002197
0.567278 0.411885 0.545840 0.370624 0.823214 0.267822 1.212559 0.004187 0.004820 0.003972 0.005920 0.003377 0.007185 -0.217877  -0.003045
0.569801 0.369648 0.545921 0.370661 0.823395 0.267894 1.212901 0.003972 0.004827 0.003977 0.005928 0.003381 0.007194 -0.289166  -0.003513
0.572326 0.305491 0.544162 0.369301 0.820833 0.267018 1.209644 0.003615 0.004824 0.003974 0.005925 0.003380 0.007193 -0.472683  -0.004496
0.574852 0.280599 0.547280 0.371632 0.825603 0.268495 1.216039 0.003469 0.004844 0.003992 0.005950 0.003393 0.007221 -0.551204  -0.004861
0.577379 0.413647 0.549557 0.373276 0.829274 0.269441 1.221361 0.004216 0.004860 0.004005 0.005970 0.003403 0.007245 -0.221529  -0.003086
0.579907 0.679104 0.546132 0.370739 0.823912 0.267794 1.213812 0.005409 0.004850 0.003996 0.005957 0.003396 0.007231 0.183768  0.002814
0.582436 0.704154 0.548045 0.372155 0.826867 0.268682 1.217814 0.005514 0.004865 0.004009 0.005975 0.003406 0.007251 0.209473  0.003007
0.584965 0.492196 0.552069 0.375094 0.833267 0.270624 1.227261 0.004615 0.004888 0.004029 0.006005 0.003422 0.007288 -0.111458  -0.002196
0.587496 0.485907 0.560610 0.381495 0.846111 0.274705 1.246401 0.004591 0.004932 0.004068 0.006059 0.003452 0.007353 -0.112781  -0.002212
0.590027 0.566685 0.559328 0.380541 0.844167 0.274032 1.243483 0.004964 0.004932 0.004068 0.006059 0.003452 0.007353 0.023904  0.001020
0.592559 0.545965 0.561042 0.381792 0.846845 0.274824 1.247659 0.004878 0.004945 0.004080 0.006076 0.003461 0.007375 -0.023480  -0.001012
0.595092 0.521025 0.561927 0.382435 0.848386 0.275257 1.250151 0.004771 0.004955 0.004088 0.006089 0.003468 0.007391 -0.048958  -0.001463
0.597626 0.384662 0.566709 0.386007 0.855414 0.277594 1.260489 0.004105 0.004982 0.004112 0.006121 0.003487 0.007431 -0.319608  -0.003742
0.600160 0.346809 0.567809 0.386803 0.857127 0.278092 1.263140 0.003903 0.004993 0.004121 0.006135 0.003495 0.007448 -0.415752  -0.004273
0.602695 0.378802 0.569086 0.387735 0.859418 0.278679 1.266274 0.004084 0.005005 0.004132 0.006151 0.003503 0.007467 -0.331396  -0.003820
0.605231 0.387899 0.573588 0.390828 0.866522 0.280677 1.276458 0.004138 0.005032 0.004153 0.006185 0.003520 0.007506 -0.303836  -0.003662
0.607767 0.396832 0.573740 0.390892 0.866829 0.280711 1.277038 0.004191 0.005039 0.004159 0.006194 0.003525 0.007518 -0.340633  -0.003883
0.610304 0.615368 0.577088 0.392982 0.871548 0.281996 1.283761 0.005226 0.005060 0.004176 0.006219 0.003537 0.007548 0.058249  0.001608
0.612842 0.800073 0.577603 0.393268 0.872381 0.282241 1.285062 0.005966 0.005070 0.004183 0.006230 0.003544 0.007562 0.265288  0.003436
0.615380 1.168191 0.581396 0.395637 0.877725 0.283783 1.292600 0.007219 0.005093 0.004201 0.006258 0.003558 0.007594 0.648261  0.005378
0.617918 1.136854 0.585218 0.398039 0.883102 0.285352 1.300156 0.007132 0.005117 0.004220 0.006286 0.003573 0.007627 0.622521  0.005277
0.620457 0.766345 0.584686 0.397732 0.882241 0.285035 1.298680 0.005863 0.005122 0.004224 0.006291 0.003576 0.007633 0.217285  0.003122
0.622996 0.538513 0.590588 0.401410 0.890705 0.288203 1.311574 0.004922 0.005155 0.004250 0.006330 0.003601 0.007681 -0.090071  -0.002013
0.625536 0.504711 0.594400 0.403753 0.896050 0.290416 1.319944 0.004772 0.005178 0.004268 0.006358 0.003620 0.007717 -0.140273  -0.002516
0.628076 0.609458 0.593656 0.403375 0.894984 0.290005 1.318071 0.005251 0.005182 0.004272 0.006363 0.003622 0.007722 0.007207  0.000571
0.630617 0.772226 0.591786 0.402217 0.892138 0.288931 1.313192 0.005919 0.005181 0.004272 0.006362 0.003620 0.007718 0.241629  0.003311
0.633158 0.903190 0.596108 0.404923 0.898403 0.291482 1.323259 0.006410 0.005208 0.004292 0.006393 0.003641 0.007759 0.374695  0.004129
0.635699 0.665188 0.598206 0.406232 0.901671 0.292642 1.327488 0.005509 0.005224 0.004305 0.006414 0.003654 0.007782 0.068062  0.001762
0.638241 0.695138 0.600944 0.407974 0.906005 0.294245 1.333211 0.005639 0.005243 0.004320 0.006438 0.003669 0.007809 0.120741  0.002350
0.640783 0.832223 0.603941 0.410410 0.910879 0.296011 1.339926 0.006179 0.005263 0.004339 0.006464 0.003685 0.007840 0.294134  0.003673
0.643325 0.588204 0.606798 0.412729 0.915429 0.297587 1.346057 0.005201 0.005283 0.004357 0.006489 0.003700 0.007869 -0.035084  -0.001270
0.645867 0.528011 0.606579 0.412486 0.915195 0.297464 1.345936 0.004935 0.005289 0.004362 0.006497 0.003704 0.007879 -0.131354  -0.002461
0.648410 0.606152 0.603298 0.409870 0.909889 0.295569 1.338661 0.005294 0.005282 0.004354 0.006487 0.003697 0.007868 0.006881  0.000564
0.650953 0.680256 0.604137 0.410577 0.911271 0.296101 1.340359 0.005616 0.005293 0.004363 0.006500 0.003705 0.007883 0.112433  0.002283
0.653496 0.567206 0.606781 0.412650 0.915512 0.297570 1.346313 0.005135 0.005311 0.004380 0.006524 0.003719 0.007911 -0.041192  -0.001384
0.656039 0.367442 0.606547 0.412475 0.915131 0.297450 1.345787 0.004138 0.005317 0.004385 0.006531 0.003723 0.007920 -0.447509  -0.004567
0.658583 0.400737 0.603780 0.410205 0.910811 0.295827 1.340120 0.004327 0.005311 0.004378 0.006524 0.003718 0.007913 -0.376941  -0.004197
0.661126 0.538386 0.607472 0.413088 0.916777 0.297865 1.348482 0.005022 0.005334 0.004399 0.006553 0.003735 0.007948 -0.082697  -0.001968
0.663670 0.572734 0.609039 0.414445 0.919246 0.298788 1.352292 0.005186 0.005348 0.004412 0.006570 0.003746 0.007969 -0.046032  -0.001470
0.666214 0.615933 0.609772 0.415022 0.920439 0.299172 1.353945 0.005385 0.005358 0.004420 0.006582 0.003753 0.007983 0.013342  0.000792
0.668758 0.610264 0.611517 0.416411 0.923261 0.300105 1.358285 0.005366 0.005372 0.004433 0.006600 0.003763 0.008006 -0.006478  -0.000553
0.671302 0.692570 0.611742 0.416608 0.923741 0.300313 1.358943 0.005724 0.005379 0.004439 0.006610 0.003769 0.008017 0.117620  0.002359
0.673846 0.593757 0.615572 0.419216 0.928920 0.302090 1.366943 0.005306 0.005402 0.004458 0.006636 0.003785 0.008051 -0.023769  -0.001062
0.676390 0.509599 0.617641 0.420487 0.931855 0.303015 1.371714 0.004921 0.005418 0.004470 0.006655 0.003795 0.008074 -0.195737  -0.003050
0.678934 0.533766 0.619852 0.421975 0.934789 0.304121 1.376054 0.005043 0.005434 0.004484 0.006673 0.003806 0.008096 -0.128812  -0.002477
0.681478 0.670578 0.615411 0.419052 0.928941 0.301987 1.367195 0.005659 0.005421 0.004473 0.006660 0.003797 0.008080 0.072425  0.001860
0.684023 0.845554 0.618179 0.420887 0.932621 0.303309 1.372859 0.006362 0.005439 0.004488 0.006681 0.003810 0.008106 0.294779  0.003756
0.686567 0.692750 0.616714 0.419827 0.930684 0.302536 1.369944 0.005765 0.005439 0.004488 0.006682 0.003810 0.008107 0.099601  0.002186
0.689111 0.546265 0.621890 0.423355 0.937715 0.305019 1.380794 0.005125 0.005468 0.004512 0.006715 0.003830 0.008148 -0.140393  -0.002598
0.691656 0.573501 0.625060 0.425515 0.942327 0.306560 1.386841 0.005257 0.005489 0.004529 0.006739 0.003844 0.008176 -0.087538  -0.002054
0.694200 0.816285 0.621479 0.423100 0.936989 0.304751 1.379231 0.006280 0.005479 0.004521 0.006728 0.003837 0.008163 0.250467  0.003478
0.696745 0.969313 0.623597 0.424494 0.940130 0.305838 1.384018 0.006851 0.005495 0.004534 0.006747 0.003848 0.008186 0.403472  0.004420
0.699289 0.993865 0.627085 0.426881 0.945408 0.307531 1.391151 0.006945 0.005517 0.004552 0.006774 0.003863 0.008217 0.448642  0.004666
0.701833 0.795783 0.625602 0.425898 0.943022 0.306736 1.387399 0.006222 0.005517 0.004552 0.006773 0.003863 0.008216 0.229218  0.003339
0.704378 0.423498 0.633379 0.431178 0.954849 0.310605 1.404615 0.004545 0.005558 0.004586 0.006824 0.003892 0.008276 -0.382685  -0.004320
0.706922 0.398775 0.629950 0.428820 0.949755 0.308915 1.397410 0.004415 0.005549 0.004578 0.006814 0.003886 0.008265 -0.402166  -0.004434
0.709467 0.355464 0.626058 0.426150 0.943943 0.307008 1.389153 0.004173 0.005539 0.004570 0.006801 0.003879 0.008250 -0.510627  -0.005002
0.712011 0.318635 0.627649 0.427225 0.946320 0.307770 1.392551 0.003956 0.005552 0.004581 0.006818 0.003888 0.008270 -0.624269  -0.005537
0.714555 0.370800 0.630895 0.429459 0.951178 0.309355 1.399459 0.004273 0.005573 0.004598 0.006843 0.003903 0.008301 -0.481347  -0.004868
0.717100 0.419636 0.629808 0.428712 0.949557 0.308820 1.397167 0.004551 0.005575 0.004600 0.006846 0.003904 0.008304 -0.343974  -0.004120
0.719644 0.436702 0.628944 0.428114 0.948286 0.308403 1.395376 0.004648 0.005578 0.004602 0.006850 0.003906 0.008309 -0.327531  -0.004025
0.722188 0.482716 0.627290 0.426980 0.945802 0.307503 1.391839 0.004893 0.005578 0.004602 0.006849 0.003905 0.008308 -0.256042  -0.003563
0.724733 0.734135 0.627736 0.427304 0.946395 0.307735 1.392508 0.006041 0.005586 0.004609 0.006859 0.003911 0.008320 0.133290  0.002574
0.727277 1.205009 0.630578 0.429230 0.950732 0.309199 1.398868 0.007749 0.005606 0.004625 0.006883 0.003925 0.008349 0.647891  0.005682
0.729821 1.275175 0.628260 0.427637 0.947279 0.308058 1.393979 0.007981 0.005602 0.004622 0.006879 0.003923 0.008345 0.714297  0.005973
0.732366 0.955845 0.624646 0.425145 0.941882 0.306267 1.386472 0.006918 0.005593 0.004614 0.006868 0.003916 0.008332 0.382150  0.004374
0.734910 0.820446 0.622691 0.423861 0.938782 0.305269 1.382156 0.006417 0.005591 0.004613 0.006865 0.003914 0.008329 0.232135  0.003414
0.737454 0.800739 0.622278 0.423559 0.938300 0.305045 1.381579 0.006347 0.005596 0.004616 0.006871 0.003918 0.008338 0.218611  0.003317
0.739999 0.844350 0.625420 0.425662 0.943111 0.306613 1.388183 0.006526 0.005616 0.004633 0.006897 0.003932 0.008367 0.285653  0.003796
0.742543 0.623194 0.622560 0.423695 0.938840 0.305191 1.382726 0.005613 0.005610 0.004628 0.006889 0.003928 0.008361 -0.010511  -0.000729
0.745087 0.478148 0.620014 0.421933 0.935525 0.303862 1.377953 0.004922 0.005605 0.004624 0.006885 0.003924 0.008356 -0.245068  -0.003524
0.747632 0.477707 0.620525 0.422290 0.936232 0.304120 1.379026 0.004926 0.005614 0.004631 0.006896 0.003930 0.008369 -0.235058  -0.003455
0.750176 0.485623 0.618214 0.420682 0.933219 0.302961 1.374665 0.004972 0.005610 0.004628 0.006893 0.003927 0.008366 -0.229472  -0.003418
0.752721 0.662079 0.614591 0.418215 0.928498 0.301271 1.367692 0.005812 0.005600 0.004620 0.006883 0.003921 0.008354 0.071384  0.001909
0.755265 0.722060 0.610942 0.415574 0.923296 0.299356 1.359902 0.006077 0.005590 0.004610 0.006872 0.003913 0.008340 0.137193  0.002649
0.757810 0.968594 0.611026 0.415605 0.923548 0.299422 1.360547 0.007046 0.005597 0.004616 0.006881 0.003918 0.008351 0.427864  0.004683
0.760355 0.947932 0.611632 0.416094 0.924508 0.299769 1.361984 0.006979 0.005606 0.004624 0.006892 0.003924 0.008365 0.409640  0.004588
0.762900 0.680568 0.609981 0.414710 0.921881 0.298785 1.357968 0.005920 0.005604 0.004621 0.006890 0.003922 0.008362 0.077602  0.001999
0.765445 0.779944 0.608060 0.413179 0.918915 0.297690 1.353729 0.006344 0.005602 0.004618 0.006886 0.003920 0.008358 0.228222  0.003432
0.767990 0.633403 0.603696 0.409631 0.911994 0.295123 1.343713 0.005724 0.005588 0.004603 0.006868 0.003907 0.008337 0.058957  0.001746
0.770535 0.371638 0.599236 0.406448 0.904965 0.292562 1.334470 0.004389 0.005573 0.004590 0.006849 0.003894 0.008317 -0.415037  -0.004638
0.773080 0.259171 0.597003 0.405027 0.901386 0.291269 1.329664 0.003669 0.005569 0.004587 0.006843 0.003890 0.008312 -0.765058  -0.006305
0.775626 0.277298 0.596148 0.404492 0.899986 0.290788 1.327739 0.003800 0.005571 0.004589 0.006846 0.003891 0.008315 -0.724194  -0.006141
0.778172 0.603393 0.593153 0.402595 0.895527 0.288993 1.321188 0.005611 0.005564 0.004584 0.006836 0.003883 0.008303 0.033127  0.001315
0.780718 0.846989 0.591599 0.401618 0.893341 0.288174 1.317786 0.006656 0.005562 0.004583 0.006835 0.003882 0.008302 0.338257  0.004206
0.783264 0.612740 0.588272 0.399534 0.888640 0.286214 1.310445 0.005667 0.005553 0.004576 0.006825 0.003873 0.008288 0.027040  0.001191
0.785811 0.483656 0.580241 0.394352 0.877599 0.282727 1.294859 0.005041 0.005521 0.004552 0.006790 0.003854 0.008248 -0.166216  -0.002955
0.788357 0.589883 0.571744 0.389129 0.865551 0.279270 1.277660 0.005573 0.005487 0.004526 0.006751 0.003834 0.008202 0.030584  0.001269
0.790904 0.612502 0.567249 0.385794 0.857932 0.277112 1.266922 0.005685 0.005471 0.004512 0.006728 0.003824 0.008176 0.064814  0.001849
0.793452 0.693219 0.562511 0.382197 0.850859 0.274822 1.256604 0.006055 0.005454 0.004496 0.006708 0.003812 0.008152 0.178738  0.003075
0.795999 0.557505 0.558780 0.379384 0.845312 0.272968 1.248472 0.005436 0.005442 0.004484 0.006694 0.003804 0.008135 -0.006353  -0.000580
0.798547 0.442978 0.555534 0.376943 0.840442 0.271434 1.241233 0.004851 0.005433 0.004475 0.006682 0.003797 0.008120 -0.196098  -0.003228
0.801096 0.522758 0.550601 0.373206 0.833100 0.269022 1.230440 0.005276 0.005415 0.004458 0.006660 0.003785 0.008094 -0.041902  -0.001494
0.803644 0.615122 0.546387 0.370065 0.826733 0.267081 1.221101 0.005730 0.005400 0.004444 0.006642 0.003775 0.008073 0.100822  0.002320
0.806194 0.589128 0.542517 0.367182 0.820853 0.265202 1.213486 0.005614 0.005387 0.004432 0.006626 0.003766 0.008057 0.069030  0.001922
0.808743 0.437640 0.542263 0.366921 0.820629 0.265019 1.213472 0.004844 0.005392 0.004435 0.006633 0.003769 0.008066 -0.163883  -0.002964
0.811293 0.388506 0.538548 0.364893 0.815046 0.263299 1.205491 0.004569 0.005380 0.004428 0.006618 0.003762 0.008049 -0.255979  -0.003709
0.813844 0.423491 0.539081 0.365226 0.815675 0.263554 1.206348 0.004776 0.005389 0.004435 0.006628 0.003768 0.008061 -0.201925  -0.003298
0.816395 0.677031 0.535338 0.363081 0.810833 0.261798 1.198870 0.006046 0.005376 0.004428 0.006616 0.003760 0.008045 0.197227  0.003263
0.818947 0.695001 0.529921 0.359899 0.803654 0.259123 1.187742 0.006133 0.005355 0.004413 0.006595 0.003745 0.008017 0.214494  0.003407
0.821499 0.592652 0.521852 0.354242 0.790800 0.254337 1.169518 0.005670 0.005320 0.004384 0.006550 0.003714 0.007965 0.091675  0.002230
0.824052 0.527247 0.518338 0.351815 0.785240 0.252241 1.162047 0.005354 0.005309 0.004374 0.006534 0.003703 0.007949 0.004165  0.000476
0.826605 0.589111 0.511447 0.347009 0.774273 0.248161 1.146337 0.005666 0.005279 0.004349 0.006496 0.003678 0.007904 0.105347  0.002396
0.829159 0.512442 0.508578 0.345010 0.770425 0.246439 1.140590 0.005291 0.005271 0.004341 0.006487 0.003669 0.007893 0.004616  0.000502
0.831714 0.419084 0.506122 0.343208 0.767133 0.244982 1.136044 0.004790 0.005264 0.004335 0.006481 0.003662 0.007887 -0.132290  -0.002691
0.834270 0.345562 0.505253 0.342728 0.765770 0.244665 1.133761 0.004355 0.005266 0.004337 0.006483 0.003664 0.007888 -0.298601  -0.004048
0.836826 0.515630 0.501121 0.339874 0.760051 0.242996 1.125470 0.005326 0.005250 0.004324 0.006466 0.003656 0.007868 0.019162  0.001027
0.839383 0.853035 0.497506 0.337363 0.755061 0.241596 1.118198 0.006858 0.005237 0.004313 0.006452 0.003649 0.007851 0.402504  0.004711
0.841941 1.089130 0.497102 0.337099 0.754437 0.241457 1.117157 0.007757 0.005241 0.004316 0.006456 0.003653 0.007857 0.639525  0.005944
0.844500 0.942991 0.492350 0.333824 0.747852 0.239593 1.107501 0.007226 0.005222 0.004300 0.006435 0.003642 0.007831 0.499635  0.005260
0.847060 0.666167 0.487997 0.330535 0.741183 0.237731 1.098229 0.006080 0.005204 0.004283 0.006414 0.003632 0.007807 0.213234  0.003440
0.849621 0.402805 0.486045 0.328841 0.737848 0.236746 1.094093 0.004733 0.005199 0.004277 0.006406 0.003629 0.007801 -0.117170  -0.002553
0.852182 0.287233 0.483270 0.326506 0.733119 0.235480 1.087337 0.004001 0.005190 0.004266 0.006393 0.003623 0.007785 -0.360686  -0.004484
0.854745 0.288871 0.482018 0.325733 0.731184 0.234904 1.084234 0.004017 0.005189 0.004266 0.006391 0.003622 0.007782 -0.388735  -0.004660
0.857309 0.541475 0.481774 0.325635 0.730719 0.234829 1.083153 0.005505 0.005193 0.004269 0.006396 0.003626 0.007787 0.084993  0.002181
0.859874 0.772229 0.480011 0.324510 0.728030 0.234007 1.079039 0.006582 0.005189 0.004267 0.006390 0.003623 0.007780 0.359630  0.004491
0.862440 0.512180 0.476726 0.322465 0.723129 0.232440 1.071264 0.005366 0.005177 0.004257 0.006376 0.003615 0.007760 0.038175  0.001465
0.865007 0.432484 0.474936 0.321308 0.720393 0.231581 1.067043 0.004936 0.005172 0.004254 0.006370 0.003612 0.007753 -0.052793  -0.001724
0.867575 0.342206 0.471802 0.319393 0.715592 0.230162 1.059519 0.004395 0.005160 0.004246 0.006355 0.003604 0.007733 -0.205639  -0.003407
0.870145 0.265768 0.472401 0.319800 0.716330 0.230495 1.060299 0.003877 0.005169 0.004253 0.006365 0.003610 0.007744 -0.406876  -0.004797
0.872716 0.330323 0.471840 0.319489 0.715385 0.230270 1.058827 0.004327 0.005171 0.004255 0.006367 0.003612 0.007746 -0.228254  -0.003597
0.875288 0.490145 0.467637 0.316869 0.708997 0.228249 1.049984 0.005276 0.005153 0.004242 0.006345 0.003600 0.007722 0.051172  0.001705
0.877862 0.435496 0.468083 0.317137 0.709601 0.228520 1.050724 0.004978 0.005161 0.004248 0.006354 0.003606 0.007732 -0.023916  -0.001167
0.880437 0.288328 0.468066 0.317204 0.709442 0.228577 1.050265 0.004054 0.005166 0.004253 0.006360 0.003610 0.007738 -0.320879  -0.004277
0.883014 0.206412 0.466281 0.316102 0.706680 0.227757 1.046364 0.003434 0.005161 0.004249 0.006354 0.003607 0.007731 -0.545286  -0.005581
0.885592 0.201369 0.465729 0.315780 0.705760 0.227525 1.044966 0.003395 0.005163 0.004252 0.006356 0.003609 0.007734 -0.556636  -0.005645
0.888172 0.206096 0.467104 0.316682 0.707716 0.228218 1.047457 0.003438 0.005176 0.004262 0.006371 0.003618 0.007751 -0.576559  -0.005751
0.890753 0.333046 0.468009 0.317269 0.708981 0.228684 1.049042 0.004375 0.005186 0.004270 0.006384 0.003625 0.007765 -0.227937  -0.003620
0.893336 0.551158 0.473406 0.320728 0.716888 0.231312 1.059363 0.005634 0.005222 0.004298 0.006426 0.003650 0.007811 0.109959  0.002517
0.895921 0.718871 0.476419 0.322635 0.721347 0.232787 1.066151 0.006441 0.005244 0.004315 0.006452 0.003665 0.007844 0.291403  0.004101
0.898508 0.753075 0.477154 0.323112 0.722388 0.233149 1.067688 0.006600 0.005253 0.004323 0.006464 0.003672 0.007858 0.319577  0.004299
0.901096 0.679800 0.475858 0.322300 0.720442 0.232529 1.064612 0.006277 0.005252 0.004322 0.006462 0.003671 0.007855 0.235636  0.003696
0.903687 0.586829 0.476436 0.322700 0.721174 0.232807 1.065448 0.005838 0.005260 0.004329 0.006472 0.003677 0.007867 0.136281  0.002813
0.906279 0.551268 0.474206 0.321282 0.717880 0.231737 1.060477 0.005665 0.005254 0.004325 0.006464 0.003673 0.007857 0.089154  0.002278
0.908873 0.621883 0.475466 0.322070 0.719797 0.232370 1.063485 0.006023 0.005267 0.004335 0.006480 0.003682 0.007877 0.176795  0.003211
0.911470 0.773947 0.475588 0.322147 0.719971 0.232424 1.063727 0.006727 0.005273 0.004340 0.006488 0.003686 0.007886 0.345533  0.004495
0.914068 0.837711 0.476737 0.322882 0.721655 0.232992 1.066311 0.007006 0.005285 0.004350 0.006503 0.003695 0.007904 0.404940  0.004871
0.916669 0.803462 0.475642 0.322195 0.720011 0.232470 1.063720 0.006869 0.005285 0.004350 0.006503 0.003695 0.007904 0.370684  0.004666
0.919272 0.731301 0.474376 0.321399 0.718105 0.231868 1.060775 0.006561 0.005284 0.004349 0.006501 0.003694 0.007902 0.303898  0.004229
0.921877 0.627323 0.476803 0.322949 0.721669 0.233052 1.066190 0.006083 0.005303 0.004365 0.006525 0.003708 0.007931 0.197254  0.003411
0.924485 0.382910 0.475579 0.322180 0.719827 0.232423 1.063260 0.004758 0.005303 0.004364 0.006524 0.003707 0.007929 -0.170572  -0.003176
0.927095 0.357795 0.476876 0.323019 0.721694 0.233116 1.066074 0.004605 0.005316 0.004375 0.006540 0.003717 0.007948 -0.207196  -0.003504
0.929707 0.516701 0.470969 0.319311 0.712788 0.230284 1.053279 0.005540 0.005289 0.004355 0.006506 0.003698 0.007909 0.066854  0.001993
0.932322 0.592764 0.471915 0.319907 0.714218 0.230765 1.055150 0.005940 0.005300 0.004364 0.006520 0.003706 0.007925 0.149848  0.002987
0.934940 0.656749 0.470895 0.319287 0.712612 0.230305 1.052849 0.006259 0.005300 0.004364 0.006520 0.003707 0.007925 0.225170  0.003665
0.937560 0.743203 0.472434 0.320290 0.714807 0.231080 1.055658 0.006666 0.005315 0.004376 0.006538 0.003717 0.007945 0.326301  0.004417
0.940183 0.650383 0.470510 0.319102 0.711844 0.230193 1.051478 0.006243 0.005310 0.004373 0.006531 0.003714 0.007938 0.219109  0.003624
0.942809 0.497108 0.466294 0.316498 0.705447 0.228214 1.042542 0.005464 0.005292 0.004360 0.006509 0.003702 0.007913 0.034483  0.001439
0.945438 0.554125 0.461079 0.313258 0.697389 0.225741 1.031260 0.005775 0.005268 0.004342 0.006479 0.003686 0.007879 0.118290  0.002668
0.948069 0.503050 0.457860 0.311297 0.692746 0.224280 1.024445 0.005509 0.005255 0.004333 0.006464 0.003678 0.007861 0.058398  0.001877
0.950704 0.628297 0.454592 0.309267 0.688525 0.222768 1.017805 0.006163 0.005242 0.004324 0.006452 0.003670 0.007844 0.215154  0.003606
0.953342 0.562475 0.453695 0.308761 0.687188 0.222363 1.015494 0.005837 0.005243 0.004325 0.006452 0.003670 0.007843 0.139559  0.002908
0.955983 0.597178 0.455224 0.309731 0.689104 0.223149 1.018264 0.006021 0.005257 0.004336 0.006468 0.003681 0.007862 0.192627  0.003420
0.958627 0.408397 0.453409 0.308632 0.686857 0.222332 1.015029 0.004985 0.005252 0.004333 0.006464 0.003678 0.007858 -0.059423  -0.001901
0.961275 0.278524 0.447036 0.304398 0.677965 0.219126 1.001975 0.004121 0.005220 0.004308 0.006429 0.003655 0.007816 -0.285568  -0.004172
0.963925 0.197480 0.442635 0.300961 0.670794 0.216515 0.991454 0.003473 0.005200 0.004288 0.006401 0.003637 0.007782 -0.498316  -0.005517
0.966580 0.137064 0.437387 0.296842 0.662198 0.213385 0.978893 0.002897 0.005174 0.004263 0.006367 0.003614 0.007741 -0.848181  -0.007206
0.969238 0.148095 0.431768 0.292413 0.652947 0.210013 0.967214 0.003014 0.005146 0.004235 0.006329 0.003589 0.007702 -0.703706  -0.006570
0.971899 0.220961 0.426157 0.287975 0.645291 0.206630 0.955455 0.003685 0.005118 0.004207 0.006298 0.003564 0.007663 -0.394939  -0.004927
0.974565 0.311602 0.424994 0.287062 0.643682 0.205932 0.952929 0.004381 0.005116 0.004205 0.006296 0.003561 0.007661 -0.168101  -0.003218
0.977234 0.385348 0.425571 0.287512 0.644506 0.206261 0.954331 0.004877 0.005125 0.004212 0.006307 0.003568 0.007674 -0.069764  -0.002075
0.979907 0.566771 0.425844 0.287748 0.644814 0.206470 0.954631 0.005920 0.005132 0.004218 0.006315 0.003573 0.007683 0.187851  0.003408
0.982584 0.540108 0.422956 0.285525 0.640909 0.204704 0.948628 0.005785 0.005120 0.004206 0.006302 0.003562 0.007667 0.163376  0.003182
0.985265 0.317025 0.422016 0.284994 0.639637 0.204135 0.946696 0.004437 0.005119 0.004207 0.006302 0.003560 0.007667 -0.202384  -0.003545
0.987950 0.298134 0.419198 0.283415 0.635839 0.203039 0.940846 0.004307 0.005107 0.004199 0.006290 0.003554 0.007651 -0.225570  -0.003746
0.990639 0.477103 0.418432 0.282960 0.634759 0.202729 0.939075 0.005454 0.005108 0.004200 0.006291 0.003555 0.007652 0.068037  0.002060
0.993333 0.845031 0.416611 0.281954 0.632380 0.202048 0.936074 0.007267 0.005102 0.004197 0.006286 0.003553 0.007648 0.471903  0.005430
0.996031 0.799406 0.419451 0.283527 0.636276 0.203108 0.941721 0.007075 0.005125 0.004214 0.006312 0.003566 0.007679 0.419633  0.005126
0.998733 0.656170 0.418697 0.283088 0.635288 0.202807 0.940258 0.006417 0.005126 0.004215 0.006314 0.003568 0.007682 0.265533  0.004082
1.001440 0.636660 0.398627 0.270182 0.605832 0.193875 0.899377 0.006328 0.005007 0.004122 0.006173 0.003492 0.007521 0.272264  0.004138
1.004149 0.526194 0.386668 0.261807 0.587497 0.188345 0.871411 0.005759 0.004937 0.004062 0.006085 0.003446 0.007411 0.182733  0.003394
1.006859 0.320406 0.387582 0.262447 0.588889 0.188756 0.873447 0.004499 0.004948 0.004072 0.006099 0.003453 0.007428 -0.118900  -0.002741
1.009570 0.262292 0.386007 0.261314 0.586576 0.188006 0.870201 0.004075 0.004944 0.004068 0.006094 0.003450 0.007423 -0.220576  -0.003737
1.012282 0.306233 0.385983 0.261288 0.586572 0.187986 0.870244 0.004409 0.004949 0.004072 0.006101 0.003454 0.007432 -0.121598  -0.002778
1.014995 0.341470 0.384583 0.260281 0.584515 0.187305 0.867354 0.004661 0.004946 0.004069 0.006098 0.003452 0.007428 -0.083407  -0.002303
1.017709 0.578874 0.382538 0.258816 0.581486 0.186338 0.863061 0.006075 0.004939 0.004062 0.006089 0.003447 0.007418 0.235313  0.003873
1.020424 0.741847 0.383561 0.259537 0.583035 0.186812 0.865313 0.006886 0.004951 0.004073 0.006104 0.003455 0.007436 0.402929  0.005075
1.023140 0.613645 0.381650 0.258170 0.580202 0.185902 0.861292 0.006270 0.004944 0.004067 0.006096 0.003451 0.007428 0.277555  0.004217
1.025857 0.291329 0.381458 0.258026 0.579933 0.185803 0.860935 0.004325 0.004949 0.004070 0.006102 0.003454 0.007435 -0.144928  -0.003051
1.028575 0.180697 0.380624 0.257426 0.578702 0.185402 0.859191 0.003410 0.004949 0.004070 0.006103 0.003454 0.007436 -0.414619  -0.005166
1.031294 0.163407 0.379102 0.256336 0.576437 0.184681 0.856155 0.003247 0.004945 0.004067 0.006098 0.003452 0.007432 -0.463119  -0.005466
1.034015 0.211669 0.378193 0.255688 0.575088 0.184246 0.854555 0.003700 0.004945 0.004066 0.006098 0.003452 0.007434 -0.300544  -0.004408
1.036736 0.276612 0.377544 0.255224 0.574133 0.183937 0.853426 0.004234 0.004947 0.004067 0.006100 0.003453 0.007437 -0.149967  -0.003118
1.039459 0.326004 0.378613 0.255926 0.575819 0.184405 0.855617 0.004602 0.004959 0.004077 0.006116 0.003461 0.007455 -0.073261  -0.002182
1.042182 0.336643 0.379604 0.256666 0.577336 0.184868 0.857489 0.004682 0.004972 0.004088 0.006131 0.003469 0.007472 -0.068373  -0.002110
1.044907 0.449265 0.379193 0.256387 0.576613 0.184699 0.856418 0.005415 0.004975 0.004091 0.006134 0.003472 0.007476 0.089324  0.002414
1.047632 0.593182 0.382833 0.258975 0.582055 0.186416 0.864076 0.006229 0.005004 0.004116 0.006170 0.003492 0.007518 0.260132  0.004125
1.050359 0.495511 0.383468 0.259429 0.582998 0.186715 0.865418 0.005700 0.005014 0.004124 0.006182 0.003499 0.007532 0.143988  0.003072
1.053087 0.296152 0.384882 0.260436 0.585099 0.187384 0.868409 0.004411 0.005029 0.004137 0.006200 0.003509 0.007554 -0.144722  -0.003084
1.055816 0.259731 0.383458 0.259422 0.582974 0.186707 0.865365 0.004135 0.005025 0.004133 0.006196 0.003506 0.007549 -0.213168  -0.003747
1.058546 0.251589 0.384852 0.260412 0.585042 0.187370 0.868305 0.004075 0.005039 0.004145 0.006213 0.003516 0.007570 -0.234107  -0.003930
1.061277 0.364682 0.382657 0.258851 0.581800 0.186319 0.863700 0.004911 0.005030 0.004137 0.006203 0.003510 0.007558 -0.017712  -0.001082
1.064009 0.402231 0.381833 0.258282 0.580530 0.185960 0.861775 0.005163 0.005030 0.004137 0.006203 0.003510 0.007557 0.022803  0.001229
1.066743 0.472424 0.382574 0.258801 0.581617 0.186299 0.863356 0.005601 0.005040 0.004146 0.006215 0.003517 0.007572 0.113637  0.002747
1.069477 0.479405 0.383238 0.259278 0.582597 0.186617 0.864729 0.005648 0.005050 0.004154 0.006227 0.003524 0.007586 0.126545  0.002902
1.072213 0.367252 0.383243 0.259281 0.582608 0.186605 0.864776 0.004949 0.005055 0.004158 0.006233 0.003528 0.007594 -0.019440  -0.001139
1.074950 0.308157 0.383697 0.259613 0.583250 0.186836 0.865606 0.004538 0.005063 0.004165 0.006243 0.003533 0.007605 -0.127358  -0.002917
1.077687 0.355066 0.381850 0.258296 0.580546 0.185968 0.861786 0.004876 0.005056 0.004159 0.006235 0.003529 0.007596 -0.032697  -0.001480
1.080426 0.358096 0.382699 0.258909 0.581789 0.186375 0.863528 0.004902 0.005067 0.004168 0.006248 0.003536 0.007612 -0.032485  -0.001476
1.083166 0.292959 0.379711 0.256793 0.577235 0.184975 0.856917 0.004438 0.005052 0.004155 0.006229 0.003526 0.007590 -0.124393  -0.002892
1.085907 0.260770 0.377318 0.255099 0.573624 0.183858 0.852547 0.004191 0.005042 0.004145 0.006216 0.003519 0.007578 -0.188867  -0.003567
1.088650 0.230797 0.377605 0.255310 0.574030 0.183993 0.852995 0.003947 0.005048 0.004151 0.006225 0.003524 0.007588 -0.251691  -0.004122
1.091393 0.234011 0.376835 0.254773 0.572849 0.183649 0.851537 0.003978 0.005048 0.004151 0.006224 0.003524 0.007589 -0.242281  -0.004048
1.094138 0.248144 0.375550 0.253867 0.570992 0.183051 0.849139 0.004101 0.005045 0.004148 0.006220 0.003522 0.007586 -0.215942  -0.003825
1.096884 0.341055 0.377766 0.255411 0.574262 0.184075 0.853284 0.004812 0.005065 0.004164 0.006244 0.003535 0.007612 -0.036893  -0.001583
1.099630 0.341891 0.375153 0.253561 0.570500 0.182865 0.848391 0.004823 0.005052 0.004153 0.006230 0.003527 0.007597 -0.038789  -0.001625
1.102378 0.275799 0.371749 0.251197 0.566335 0.181303 0.842006 0.004336 0.005034 0.004138 0.006214 0.003516 0.007576 -0.157689  -0.003279
1.105128 0.276511 0.368407 0.248837 0.562289 0.179756 0.835839 0.004346 0.005016 0.004123 0.006197 0.003504 0.007556 -0.148630  -0.003186
1.107878 0.301517 0.366796 0.247575 0.560102 0.178923 0.832460 0.004543 0.005010 0.004116 0.006192 0.003499 0.007548 -0.108734  -0.002728
1.110629 0.379257 0.366951 0.247741 0.560304 0.179033 0.832715 0.005100 0.005017 0.004122 0.006199 0.003504 0.007557 0.010426  0.000846
1.113382 0.499904 0.367397 0.248157 0.560986 0.179322 0.833688 0.005861 0.005025 0.004130 0.006209 0.003510 0.007569 0.154254  0.003256
1.116136 0.620551 0.366718 0.247536 0.559882 0.178919 0.831944 0.006537 0.005025 0.004129 0.006209 0.003510 0.007569 0.280969  0.004399
1.118891 0.775993 0.364004 0.244966 0.555469 0.177242 0.825126 0.007317 0.005012 0.004111 0.006191 0.003497 0.007545 0.428618  0.005438
1.121647 0.800956 0.364312 0.245272 0.555932 0.177447 0.825773 0.007442 0.005019 0.004118 0.006200 0.003503 0.007556 0.454575  0.005606
1.124404 0.786015 0.362852 0.244226 0.553531 0.176547 0.822013 0.007380 0.005014 0.004114 0.006193 0.003497 0.007547 0.444432  0.005549
1.127163 0.624496 0.362320 0.243898 0.552636 0.176232 0.820566 0.006585 0.005016 0.004115 0.006194 0.003498 0.007548 0.285733  0.004454
1.129922 0.518875 0.359294 0.241982 0.547666 0.174347 0.813410 0.006008 0.005000 0.004103 0.006173 0.003483 0.007523 0.180881  0.003548
1.132683 0.499643 0.358277 0.241345 0.545961 0.173722 0.811158 0.005902 0.004998 0.004102 0.006170 0.003480 0.007521 0.164716  0.003389
1.135445 0.475169 0.358564 0.241538 0.546395 0.173919 0.811655 0.005762 0.005006 0.004108 0.006179 0.003486 0.007531 0.136001  0.003083
1.138209 0.500884 0.356958 0.240530 0.543720 0.172924 0.808152 0.005923 0.005000 0.004104 0.006171 0.003480 0.007523 0.162169  0.003370
1.140973 0.477055 0.356639 0.240340 0.543152 0.172738 0.807358 0.005786 0.005003 0.004107 0.006174 0.003482 0.007527 0.142529  0.003163
1.143739 0.493907 0.356119 0.240019 0.542252 0.172427 0.806136 0.005894 0.005005 0.004109 0.006176 0.003483 0.007530 0.162105  0.003377
1.146505 0.501333 0.355844 0.239855 0.541764 0.172267 0.805445 0.005945 0.005009 0.004112 0.006180 0.003485 0.007535 0.165789  0.003419
1.149273 0.592171 0.355011 0.239339 0.540340 0.171761 0.803538 0.006469 0.005009 0.004112 0.006179 0.003484 0.007535 0.263368  0.004314
1.152043 0.697324 0.353654 0.238493 0.538051 0.170921 0.800520 0.007028 0.005005 0.004110 0.006173 0.003479 0.007530 0.373574  0.005144
1.154813 0.697139 0.351917 0.237410 0.535117 0.169842 0.796666 0.007035 0.004998 0.004105 0.006164 0.003472 0.007521 0.375076  0.005160
1.157585 0.536146 0.352713 0.237921 0.536399 0.170361 0.798252 0.006177 0.005010 0.004115 0.006178 0.003482 0.007537 0.208676  0.003854
1.160358 0.388631 0.352877 0.238027 0.536592 0.170483 0.798360 0.005265 0.005017 0.004121 0.006187 0.003487 0.007547 0.044866  0.001789
1.163132 0.315845 0.352430 0.237753 0.535912 0.170192 0.797634 0.004752 0.005020 0.004123 0.006191 0.003489 0.007552 -0.062090  -0.002107
1.165907 0.271182 0.349532 0.235955 0.530948 0.168394 0.790990 0.004409 0.005006 0.004113 0.006169 0.003474 0.007530 -0.123883  -0.002980
1.168684 0.273955 0.349214 0.235767 0.530421 0.168218 0.790167 0.004437 0.005009 0.004116 0.006174 0.003477 0.007535 -0.115098  -0.002876
1.171462 0.260065 0.350809 0.236778 0.532998 0.169243 0.793497 0.004328 0.005027 0.004130 0.006196 0.003492 0.007560 -0.146114  -0.003244
1.174241 0.293923 0.349365 0.235884 0.530549 0.168294 0.790228 0.004607 0.005023 0.004127 0.006190 0.003486 0.007554 -0.075227  -0.002331
1.177021 0.314993 0.349103 0.235693 0.530197 0.168181 0.789658 0.004775 0.005027 0.004131 0.006195 0.003489 0.007561 -0.037039  -0.001637
1.179802 0.236013 0.348654 0.235461 0.529532 0.167933 0.788405 0.004138 0.005030 0.004134 0.006199 0.003491 0.007564 -0.182401  -0.003638
1.182585 0.185238 0.348585 0.235428 0.529405 0.167907 0.788125 0.003671 0.005035 0.004138 0.006206 0.003495 0.007572 -0.303322  -0.004697
1.185369 0.157623 0.349330 0.235906 0.530356 0.168396 0.789615 0.003390 0.005047 0.004147 0.006219 0.003504 0.007588 -0.389900  -0.005332
1.188155 0.170276 0.349222 0.235850 0.530177 0.168346 0.789248 0.003528 0.005052 0.004152 0.006225 0.003508 0.007595 -0.338760  -0.004976
1.190941 0.183346 0.348049 0.235127 0.528583 0.167621 0.786542 0.003665 0.005049 0.004150 0.006223 0.003504 0.007591 -0.309630  -0.004763
1.193729 0.192512 0.347187 0.234599 0.527404 0.167093 0.784514 0.003760 0.005049 0.004150 0.006223 0.003503 0.007590 -0.259246  -0.004363
1.196518 0.163644 0.345488 0.233550 0.525113 0.166034 0.780628 0.003470 0.005042 0.004146 0.006216 0.003495 0.007579 -0.345423  -0.005042
1.199308 0.154491 0.343405 0.232263 0.522311 0.164731 0.775856 0.003375 0.005032 0.004139 0.006206 0.003486 0.007564 -0.392615  -0.005381
1.202100 0.170588 0.342253 0.231561 0.520747 0.164016 0.773574 0.003551 0.005029 0.004137 0.006204 0.003482 0.007561 -0.320249  -0.004865
1.204893 0.197367 0.339353 0.229775 0.516861 0.162667 0.768136 0.003823 0.005013 0.004125 0.006187 0.003471 0.007542 -0.260912  -0.004396
1.207687 0.253251 0.336343 0.227930 0.512830 0.161622 0.762478 0.004335 0.004996 0.004113 0.006169 0.003463 0.007522 -0.115064  -0.002922
1.210482 0.265229 0.332929 0.225844 0.508260 0.160447 0.756045 0.004441 0.004976 0.004098 0.006148 0.003454 0.007498 -0.101702  -0.002750
1.213279 0.304929 0.335363 0.227325 0.511502 0.161284 0.760600 0.004766 0.004999 0.004115 0.006173 0.003466 0.007528 -0.042071  -0.001770
1.216077 0.313627 0.334088 0.226553 0.509742 0.160859 0.758025 0.004838 0.004994 0.004112 0.006168 0.003465 0.007522 -0.018593  -0.001178
1.218876 0.298622 0.333231 0.226056 0.508549 0.160566 0.756256 0.004726 0.004992 0.004112 0.006167 0.003465 0.007520 -0.064056  -0.002189
1.221677 0.291804 0.332964 0.225909 0.508158 0.160476 0.755647 0.004676 0.004995 0.004114 0.006170 0.003467 0.007524 -0.062472  -0.002163
1.224479 0.433463 0.333574 0.226294 0.508934 0.160717 0.756671 0.005704 0.005004 0.004121 0.006181 0.003473 0.007536 0.128114  0.003101
1.227282 0.425497 0.332437 0.225607 0.507391 0.160333 0.754456 0.005657 0.005000 0.004119 0.006177 0.003472 0.007532 0.110219  0.002879
1.230086 0.447878 0.332426 0.225612 0.507340 0.160339 0.754320 0.005809 0.005004 0.004123 0.006182 0.003475 0.007538 0.146126  0.003318
1.232892 0.438895 0.329977 0.224123 0.504046 0.159508 0.749637 0.005755 0.004990 0.004113 0.006168 0.003470 0.007522 0.122910  0.003046
1.235699 0.483298 0.327854 0.222843 0.501183 0.158791 0.745547 0.006045 0.004979 0.004105 0.006156 0.003465 0.007508 0.176253  0.003650
1.238507 0.605055 0.325422 0.221115 0.497334 0.157838 0.740049 0.006770 0.004965 0.004092 0.006138 0.003458 0.007487 0.305941  0.004814
1.241317 0.525094 0.325959 0.221578 0.498296 0.158097 0.741351 0.006312 0.004973 0.004100 0.006149 0.003464 0.007500 0.231553  0.004192
1.244128 0.329601 0.324177 0.220087 0.494944 0.157268 0.736559 0.005006 0.004964 0.004090 0.006134 0.003458 0.007483 0.002072  0.000397
1.246941 0.230444 0.323779 0.219758 0.494173 0.157094 0.735384 0.004189 0.004966 0.004091 0.006135 0.003459 0.007484 -0.191246  -0.003816
1.249754 0.365800 0.323572 0.219606 0.493691 0.157014 0.734540 0.005283 0.004969 0.004094 0.006138 0.003461 0.007487 0.053365  0.002018
1.252569 0.427076 0.324245 0.220171 0.494980 0.157330 0.736422 0.005714 0.004979 0.004103 0.006152 0.003468 0.007503 0.130377  0.003157
1.255386 0.392097 0.324812 0.220657 0.496006 0.157600 0.737825 0.005480 0.004988 0.004111 0.006164 0.003474 0.007518 0.075116  0.002399
1.258203 0.389684 0.324241 0.220185 0.494911 0.157342 0.736216 0.005469 0.004989 0.004111 0.006163 0.003475 0.007517 0.067312  0.002273
1.261022 0.534825 0.323458 0.219533 0.493419 0.156985 0.734165 0.006413 0.004988 0.004109 0.006160 0.003475 0.007514 0.240213  0.004298
1.263843 0.626789 0.322871 0.219047 0.492292 0.156720 0.732822 0.006950 0.004988 0.004109 0.006159 0.003475 0.007515 0.328918  0.005035
1.266664 0.579549 0.322790 0.218983 0.492103 0.156687 0.732563 0.006690 0.004993 0.004112 0.006164 0.003478 0.007521 0.284159  0.004684
1.269487 0.368592 0.321811 0.218177 0.490175 0.156240 0.730203 0.005341 0.004990 0.004109 0.006159 0.003477 0.007517 0.052520  0.002016
1.272312 0.263055 0.323857 0.219901 0.494054 0.157195 0.734749 0.004516 0.005011 0.004129 0.006190 0.003491 0.007548 -0.108535  -0.002901
1.275138 0.250403 0.323800 0.219861 0.493923 0.157179 0.734551 0.004411 0.005016 0.004133 0.006195 0.003495 0.007555 -0.104956  -0.002856
1.277965 0.247631 0.324662 0.220596 0.495511 0.157587 0.736738 0.004391 0.005028 0.004145 0.006212 0.003503 0.007574 -0.118224  -0.003034
1.280793 0.210329 0.324882 0.220788 0.495899 0.157692 0.737248 0.004051 0.005035 0.004151 0.006221 0.003508 0.007585 -0.185473  -0.003805
1.283623 0.215502 0.326700 0.222285 0.499169 0.158526 0.741855 0.004105 0.005055 0.004170 0.006248 0.003521 0.007617 -0.176673  -0.003717
1.286454 0.152795 0.325947 0.221696 0.497836 0.158205 0.739920 0.003461 0.005055 0.004169 0.006247 0.003521 0.007616 -0.362470  -0.005330
1.289287 0.153926 0.327240 0.222625 0.499848 0.158723 0.742743 0.003477 0.005070 0.004182 0.006266 0.003531 0.007638 -0.378606  -0.005454
1.292121 0.237391 0.327893 0.223027 0.500701 0.158948 0.743918 0.004323 0.005081 0.004190 0.006278 0.003537 0.007653 -0.156667  -0.003512
1.294956 0.482019 0.328177 0.223205 0.501061 0.159049 0.744394 0.006167 0.005089 0.004197 0.006288 0.003542 0.007664 0.196823  0.003941
1.297793 0.466367 0.329398 0.223952 0.502676 0.159469 0.746650 0.006073 0.005104 0.004208 0.006305 0.003551 0.007684 0.162236  0.003582
1.300631 0.424312 0.327912 0.223057 0.500677 0.158965 0.743788 0.005799 0.005098 0.004204 0.006299 0.003549 0.007678 0.110111  0.002954
1.303471 0.426736 0.328583 0.223469 0.501556 0.159198 0.745000 0.005822 0.005109 0.004213 0.006312 0.003556 0.007692 0.118194  0.003064
1.306312 0.505105 0.328014 0.223129 0.500779 0.159013 0.743869 0.006341 0.005110 0.004214 0.006314 0.003558 0.007695 0.209176  0.004081
1.309154 0.443704 0.325870 0.221678 0.497546 0.158206 0.739245 0.005950 0.005099 0.004205 0.006300 0.003553 0.007680 0.144643  0.003397
1.311998 0.309812 0.325303 0.221199 0.496503 0.157933 0.737807 0.004977 0.005100 0.004206 0.006301 0.003554 0.007681 -0.025068  -0.001416
1.314843 0.210186 0.324634 0.220646 0.495206 0.157636 0.735854 0.004104 0.005100 0.004205 0.006299 0.003554 0.007679 -0.206193  -0.004065
1.317690 0.204193 0.324250 0.220327 0.494471 0.157459 0.734769 0.004050 0.005103 0.004207 0.006302 0.003556 0.007682 -0.222852  -0.004231
1.320537 0.295003 0.324885 0.220842 0.495709 0.157742 0.736647 0.004873 0.005114 0.004216 0.006317 0.003563 0.007700 -0.039288  -0.001778
1.323387 0.375287 0.322627 0.218958 0.491393 0.156712 0.731162 0.005502 0.005102 0.004203 0.006296 0.003556 0.007680 0.076484  0.002484
1.326238 0.316511 0.322835 0.219131 0.491806 0.156796 0.731689 0.005059 0.005109 0.004209 0.006306 0.003560 0.007691 -0.014286  -0.001075
1.329090 0.320180 0.322265 0.218660 0.490686 0.156539 0.730358 0.005093 0.005110 0.004209 0.006305 0.003561 0.007693 -0.012578  -0.001010
1.331944 0.412707 0.323170 0.219432 0.492377 0.156972 0.732241 0.005789 0.005123 0.004221 0.006323 0.003570 0.007711 0.114470  0.003049
1.334799 0.430492 0.324175 0.220287 0.494263 0.157443 0.734410 0.005919 0.005136 0.004234 0.006342 0.003579 0.007731 0.132081  0.003278
1.337655 0.432229 0.322025 0.218472 0.490192 0.156445 0.729682 0.005937 0.005125 0.004221 0.006323 0.003572 0.007714 0.138058  0.003355
1.340513 0.336068 0.321544 0.218074 0.489368 0.156223 0.728530 0.005241 0.005126 0.004222 0.006324 0.003573 0.007716 0.019892  0.001275
1.343372 0.240411 0.321855 0.218332 0.489851 0.156374 0.729256 0.004437 0.005134 0.004229 0.006334 0.003579 0.007729 -0.129135  -0.003252
1.346233 0.208965 0.320099 0.216846 0.487246 0.155557 0.725356 0.004141 0.005126 0.004219 0.006324 0.003573 0.007716 -0.194825  -0.003999
1.349096 0.233059 0.319568 0.216399 0.486462 0.155315 0.724170 0.004378 0.005127 0.004219 0.006326 0.003574 0.007718 -0.153960  -0.003559
1.351959 0.337525 0.318627 0.215612 0.485072 0.154882 0.722028 0.005275 0.005125 0.004216 0.006323 0.003573 0.007715 0.022415  0.001359
1.354824 0.442610 0.318488 0.215485 0.484862 0.154814 0.721741 0.006046 0.005129 0.004219 0.006329 0.003576 0.007721 0.152879  0.003554
1.357691 0.487202 0.317484 0.214632 0.483376 0.154354 0.719486 0.006350 0.005126 0.004215 0.006325 0.003574 0.007717 0.196788  0.004036
1.360559 0.469545 0.317376 0.214545 0.483214 0.154307 0.719229 0.006241 0.005131 0.004218 0.006331 0.003578 0.007724 0.175826  0.003819
1.363429 0.449032 0.317159 0.214357 0.482886 0.154206 0.718729 0.006109 0.005134 0.004221 0.006335 0.003580 0.007729 0.153671  0.003574
1.366300 0.439459 0.317355 0.214530 0.483170 0.154297 0.719142 0.006050 0.005141 0.004227 0.006344 0.003585 0.007739 0.140372  0.003419
1.369172 0.449769 0.317031 0.214256 0.482689 0.154148 0.718406 0.006127 0.005144 0.004229 0.006347 0.003587 0.007743 0.147895  0.003513
1.372046 0.568119 0.317769 0.214884 0.483770 0.154494 0.720033 0.006893 0.005155 0.004239 0.006361 0.003594 0.007760 0.275890  0.004803
1.374922 0.580621 0.317499 0.214656 0.483366 0.154370 0.719417 0.006975 0.005158 0.004241 0.006364 0.003597 0.007765 0.288872  0.004920
1.377799 0.573861 0.317670 0.214805 0.483610 0.154451 0.719766 0.006942 0.005165 0.004247 0.006373 0.003601 0.007774 0.284801  0.004890
1.380677 0.446953 0.315696 0.213121 0.480695 0.153536 0.715347 0.006133 0.005154 0.004235 0.006360 0.003594 0.007758 0.157958  0.003646
1.383557 0.340710 0.314241 0.211880 0.478524 0.152864 0.711994 0.005360 0.005148 0.004227 0.006352 0.003590 0.007748 0.031312  0.001625
1.386438 0.262794 0.316425 0.213746 0.481766 0.153855 0.716961 0.004712 0.005171 0.004250 0.006380 0.003606 0.007783 -0.077115  -0.002553
1.389321 0.174717 0.313969 0.211645 0.478136 0.152743 0.711436 0.003846 0.005156 0.004233 0.006363 0.003596 0.007761 -0.267827  -0.004762
1.392205 0.155431 0.314094 0.211755 0.478310 0.152805 0.711680 0.003632 0.005162 0.004239 0.006371 0.003601 0.007771 -0.332353  -0.005310
1.395091 0.197605 0.313722 0.211434 0.477767 0.152629 0.710867 0.004099 0.005165 0.004240 0.006374 0.003602 0.007775 -0.198395  -0.004107
1.397979 0.274135 0.312944 0.210767 0.476613 0.152270 0.709100 0.004833 0.005164 0.004238 0.006373 0.003602 0.007773 -0.062123  -0.002301
1.400868 0.372853 0.312217 0.210144 0.475534 0.151938 0.707445 0.005643 0.005163 0.004236 0.006372 0.003602 0.007772 0.085326  0.002699
1.403758 0.354135 0.313392 0.211168 0.477225 0.152490 0.709895 0.005505 0.005179 0.004251 0.006391 0.003612 0.007794 0.056594  0.002201
1.406650 0.308172 0.314491 0.212089 0.478912 0.152978 0.712656 0.005141 0.005193 0.004265 0.006409 0.003622 0.007818 -0.017473  -0.001224
1.409543 0.345418 0.314066 0.211755 0.478243 0.152802 0.711474 0.005449 0.005196 0.004266 0.006411 0.003624 0.007820 0.042382  0.001909
1.412438 0.452368 0.313879 0.211575 0.477997 0.152707 0.711204 0.006242 0.005200 0.004269 0.006417 0.003627 0.007827 0.166363  0.003786
1.415335 0.403578 0.313878 0.211570 0.477989 0.152705 0.711192 0.005903 0.005206 0.004274 0.006424 0.003631 0.007836 0.117764  0.003189
1.418233 0.356063 0.313546 0.211296 0.477451 0.152561 0.710236 0.005551 0.005209 0.004276 0.006428 0.003633 0.007839 0.059875  0.002276
1.421132 0.219538 0.313463 0.211214 0.477376 0.152513 0.710257 0.004363 0.005214 0.004280 0.006434 0.003637 0.007848 -0.162481  -0.003754
1.424033 0.216639 0.313498 0.211245 0.477428 0.152529 0.710338 0.004339 0.005220 0.004285 0.006442 0.003641 0.007857 -0.157127  -0.003696
1.426936 0.188735 0.313070 0.210877 0.476795 0.152332 0.709369 0.004055 0.005222 0.004286 0.006445 0.003643 0.007861 -0.215251  -0.004330
1.429840 0.195010 0.313591 0.211324 0.477571 0.152572 0.710556 0.004126 0.005232 0.004295 0.006457 0.003650 0.007876 -0.218808  -0.004371
1.432746 0.284804 0.314360 0.211951 0.478744 0.152911 0.712437 0.004992 0.005245 0.004307 0.006472 0.003658 0.007896 -0.030899  -0.001644
1.435653 0.368270 0.313198 0.210984 0.476989 0.152392 0.709672 0.005683 0.005241 0.004302 0.006468 0.003656 0.007889 0.085546  0.002739
1.438562 0.281129 0.312873 0.210667 0.476540 0.152228 0.709061 0.004971 0.005244 0.004303 0.006472 0.003658 0.007895 -0.034016  -0.001729
1.441472 0.190697 0.312056 0.210003 0.475296 0.151863 0.707082 0.004099 0.005243 0.004301 0.006471 0.003658 0.007892 -0.221533  -0.004418
1.444384 0.161073 0.312396 0.210295 0.475802 0.152020 0.707861 0.003771 0.005252 0.004309 0.006481 0.003663 0.007905 -0.289627  -0.005057
1.447298 0.207269 0.311159 0.209231 0.473969 0.151445 0.705053 0.004282 0.005247 0.004303 0.006476 0.003661 0.007898 -0.166796  -0.003842
1.450213 0.240099 0.310667 0.208806 0.473241 0.151221 0.703936 0.004614 0.005249 0.004303 0.006478 0.003662 0.007901 -0.099941  -0.002977
1.453129 0.273655 0.311135 0.209170 0.474000 0.151417 0.705249 0.004931 0.005258 0.004311 0.006490 0.003668 0.007917 -0.050100  -0.002110
1.456047 0.224485 0.310061 0.208284 0.472349 0.150942 0.702570 0.004471 0.005255 0.004307 0.006486 0.003666 0.007910 -0.126715  -0.003359
1.458967 0.163799 0.308800 0.207187 0.470472 0.150363 0.699676 0.003823 0.005250 0.004300 0.006480 0.003663 0.007902 -0.276524  -0.004968
1.461889 0.153476 0.308320 0.206777 0.469760 0.150143 0.698578 0.003705 0.005251 0.004300 0.006482 0.003664 0.007904 -0.316407  -0.005319
1.464812 0.224491 0.306741 0.205408 0.467410 0.149419 0.694937 0.004485 0.005243 0.004290 0.006472 0.003659 0.007892 -0.132448  -0.003445
1.467736 0.345511 0.304824 0.203885 0.464512 0.148557 0.690999 0.005570 0.005232 0.004279 0.006459 0.003653 0.007877 0.056534  0.002253
1.470662 0.419606 0.305826 0.204611 0.466050 0.148998 0.693039 0.006145 0.005246 0.004291 0.006476 0.003662 0.007897 0.145447  0.003618
1.473590 0.347447 0.305393 0.204253 0.465353 0.148806 0.692080 0.005597 0.005248 0.004292 0.006478 0.003663 0.007900 0.044319  0.001999
1.476519 0.362019 0.304314 0.203598 0.463796 0.148304 0.690236 0.005719 0.005244 0.004289 0.006474 0.003661 0.007897 0.067905  0.002477
1.479450 0.403109 0.305254 0.204113 0.465202 0.148733 0.691993 0.006041 0.005257 0.004299 0.006490 0.003670 0.007915 0.124758  0.003361
1.482383 0.328665 0.304231 0.203558 0.463651 0.148267 0.690016 0.005460 0.005254 0.004297 0.006486 0.003668 0.007912 0.017455  0.001258
1.485317 0.433395 0.304271 0.203572 0.463737 0.148286 0.690171 0.006277 0.005259 0.004302 0.006493 0.003671 0.007921 0.142239  0.003596
1.488252 0.492671 0.304367 0.203625 0.463883 0.148329 0.690357 0.006699 0.005265 0.004307 0.006500 0.003676 0.007930 0.215943  0.004435
1.491190 0.604678 0.303879 0.203363 0.463157 0.148103 0.689461 0.007429 0.005266 0.004308 0.006501 0.003676 0.007932 0.322047  0.005421
1.494129 0.478633 0.305378 0.204216 0.465404 0.148785 0.692270 0.006616 0.005284 0.004321 0.006524 0.003689 0.007956 0.192603  0.004197
1.497069 0.444794 0.304384 0.203631 0.463920 0.148332 0.690424 0.006384 0.005281 0.004319 0.006520 0.003687 0.007953 0.161293  0.003844
1.500011 0.384179 0.304180 0.203523 0.463622 0.148237 0.690057 0.005939 0.005284 0.004322 0.006524 0.003689 0.007959 0.090681  0.002885
1.502955 0.446885 0.303700 0.203266 0.462907 0.148016 0.689171 0.006411 0.005285 0.004324 0.006525 0.003690 0.007962 0.168218  0.003934
1.505901 0.446190 0.301747 0.202224 0.459979 0.147124 0.685527 0.006413 0.005273 0.004317 0.006511 0.003682 0.007948 0.169472  0.003952
1.508848 0.443734 0.300894 0.201771 0.458701 0.146739 0.683937 0.006401 0.005271 0.004316 0.006508 0.003681 0.007947 0.160442  0.003849
1.511796 0.407564 0.301927 0.202319 0.460255 0.147208 0.685879 0.006141 0.005285 0.004326 0.006525 0.003690 0.007966 0.127507  0.003435
1.514747 0.441040 0.303201 0.202995 0.462169 0.147785 0.688272 0.006394 0.005302 0.004338 0.006545 0.003701 0.007988 0.168372  0.003951
1.517699 0.285854 0.304184 0.203514 0.463674 0.148223 0.690215 0.005153 0.005315 0.004348 0.006562 0.003710 0.008007 -0.024375  -0.001505
1.520653 0.199489 0.306000 0.204746 0.466360 0.149065 0.693509 0.004309 0.005336 0.004365 0.006588 0.003725 0.008034 -0.188159  -0.004185
1.523608 0.198537 0.304622 0.203751 0.464305 0.148433 0.690952 0.004303 0.005330 0.004359 0.006580 0.003720 0.008027 -0.186136  -0.004166
1.526565 0.307890 0.302308 0.202519 0.460834 0.147375 0.686619 0.005363 0.005315 0.004350 0.006562 0.003711 0.008009 0.014684  0.001171
1.529523 0.343166 0.302476 0.202607 0.461099 0.147456 0.686965 0.005668 0.005321 0.004355 0.006570 0.003715 0.008019 0.058383  0.002338
1.532484 0.279576 0.304565 0.203712 0.464281 0.148390 0.691049 0.005121 0.005345 0.004371 0.006599 0.003731 0.008051 -0.036062  -0.001839
1.535446 0.244617 0.303841 0.203333 0.463150 0.148076 0.689530 0.004795 0.005344 0.004372 0.006598 0.003731 0.008050 -0.094441  -0.002979
1.538409 0.287377 0.303274 0.203028 0.462339 0.147811 0.688566 0.005203 0.005344 0.004373 0.006599 0.003731 0.008053 -0.016354  -0.001241
1.541375 0.274661 0.304467 0.203644 0.464134 0.148343 0.690848 0.005091 0.005360 0.004384 0.006618 0.003742 0.008075 -0.037140  -0.001872
1.544342 0.237478 0.304101 0.203470 0.463549 0.148192 0.690046 0.004739 0.005363 0.004387 0.006621 0.003744 0.008078 -0.107918  -0.003195
1.547310 0.252902 0.304539 0.203702 0.464207 0.148392 0.690870 0.004896 0.005372 0.004394 0.006633 0.003750 0.008092 -0.070157  -0.002579
1.550281 0.286503 0.306620 0.205267 0.467358 0.149336 0.695102 0.005216 0.005396 0.004415 0.006662 0.003766 0.008125 -0.019197  -0.001350
1.553253 0.305162 0.306088 0.204813 0.466521 0.149096 0.693753 0.005389 0.005398 0.004415 0.006664 0.003767 0.008126 -0.001193  -0.000337
1.556226 0.325652 0.303993 0.203421 0.463340 0.148149 0.689708 0.005573 0.005385 0.004405 0.006648 0.003759 0.008111 0.043408  0.002035
1.559202 0.203732 0.303712 0.203260 0.462981 0.148009 0.689361 0.004413 0.005388 0.004408 0.006653 0.003762 0.008118 -0.159505  -0.003905
1.562179 0.132712 0.303209 0.202987 0.462233 0.147782 0.688434 0.003566 0.005390 0.004410 0.006655 0.003763 0.008122 -0.369758  -0.005952
1.565158 0.128557 0.304753 0.203813 0.464545 0.148487 0.691324 0.003514 0.005410 0.004424 0.006679 0.003776 0.008148 -0.354805  -0.005837
1.568138 0.152066 0.303432 0.203104 0.462572 0.147883 0.688871 0.003826 0.005404 0.004421 0.006672 0.003773 0.008143 -0.298486  -0.005360
1.571121 0.190062 0.304124 0.203477 0.463612 0.148197 0.690172 0.004282 0.005416 0.004430 0.006687 0.003781 0.008160 -0.200766  -0.004401
1.574104 0.324203 0.302568 0.202658 0.461243 0.147498 0.687156 0.005599 0.005409 0.004427 0.006678 0.003776 0.008151 0.030281  0.001711
1.577090 0.481591 0.303168 0.202965 0.462188 0.147760 0.688411 0.006831 0.005420 0.004435 0.006692 0.003784 0.008168 0.214074  0.004555
1.580077 0.514219 0.302636 0.202683 0.461401 0.147518 0.687438 0.007067 0.005422 0.004437 0.006694 0.003785 0.008171 0.245882  0.004887
1.583067 0.380854 0.302773 0.202753 0.461606 0.147577 0.687703 0.006089 0.005429 0.004443 0.006704 0.003790 0.008182 0.090573  0.002969
1.586057 0.324188 0.302122 0.202417 0.460611 0.147289 0.686394 0.005624 0.005429 0.004444 0.006704 0.003791 0.008184 0.029997  0.001711
1.589050 0.248336 0.302087 0.202387 0.460587 0.147262 0.686447 0.004928 0.005435 0.004449 0.006711 0.003795 0.008193 -0.079295  -0.002785
1.592044 0.244390 0.301579 0.202116 0.459828 0.147031 0.685509 0.004894 0.005437 0.004451 0.006713 0.003796 0.008197 -0.092935  -0.003018
1.595040 0.252636 0.300754 0.201674 0.458595 0.146652 0.683981 0.004982 0.005436 0.004451 0.006712 0.003796 0.008197 -0.081175  -0.002824
1.598038 0.362056 0.300287 0.201430 0.457898 0.146443 0.683118 0.005970 0.005437 0.004453 0.006714 0.003797 0.008201 0.079030  0.002789
1.601038 0.422954 0.299427 0.200974 0.456609 0.146049 0.681521 0.006460 0.005436 0.004453 0.006712 0.003796 0.008200 0.146465  0.003802
1.604039 0.501776 0.298610 0.200544 0.455385 0.145679 0.680005 0.007044 0.005434 0.004453 0.006711 0.003796 0.008200 0.227766  0.004746
1.607042 0.453490 0.298693 0.200587 0.455516 0.145715 0.680176 0.006704 0.005441 0.004459 0.006719 0.003800 0.008210 0.187511  0.004311
1.610046 0.303624 0.297164 0.199784 0.453210 0.145021 0.677321 0.005491 0.005433 0.004454 0.006709 0.003795 0.008202 0.002538  0.000502
1.613053 0.173898 0.300203 0.201377 0.457794 0.146395 0.683027 0.004160 0.005466 0.004477 0.006750 0.003817 0.008245 -0.251028  -0.004998
1.616061 0.222009 0.299060 0.200778 0.456080 0.145880 0.680900 0.004706 0.005461 0.004475 0.006744 0.003814 0.008241 -0.125865  -0.003543
1.619071 0.317939 0.298233 0.200354 0.454774 0.145519 0.679178 0.005637 0.005460 0.004475 0.006742 0.003814 0.008239 0.040226  0.002005
1.622083 0.300484 0.299672 0.201097 0.457014 0.146150 0.682105 0.005486 0.005478 0.004488 0.006765 0.003826 0.008265 -0.003516  -0.000593
1.625097 0.320540 0.297615 0.200020 0.453900 0.145224 0.678168 0.005672 0.005465 0.004480 0.006749 0.003818 0.008250 0.020429  0.001432
1.628112 0.436459 0.299573 0.201044 0.456876 0.146108 0.681931 0.006625 0.005489 0.004496 0.006778 0.003833 0.008281 0.168585  0.004118
1.631129 0.464387 0.299056 0.200766 0.456101 0.145870 0.680971 0.006841 0.005490 0.004498 0.006780 0.003834 0.008284 0.192788  0.004408
1.634148 0.401333 0.297869 0.200145 0.454319 0.145331 0.678762 0.006366 0.005484 0.004496 0.006773 0.003831 0.008279 0.120118  0.003483
1.637169 0.310653 0.299378 0.200942 0.456569 0.146019 0.681521 0.005607 0.005504 0.004509 0.006797 0.003844 0.008304 0.018873  0.001382
1.640191 0.210347 0.298514 0.200482 0.455300 0.145623 0.680002 0.004618 0.005501 0.004509 0.006794 0.003842 0.008303 -0.144964  -0.003834
1.643215 0.161566 0.298286 0.200361 0.454965 0.145519 0.679594 0.004051 0.005505 0.004512 0.006799 0.003845 0.008309 -0.264777  -0.005187
1.646241 0.198324 0.298099 0.200262 0.454689 0.145433 0.679261 0.004493 0.005509 0.004515 0.006804 0.003848 0.008316 -0.176207  -0.004235
1.649269 0.341687 0.297910 0.200160 0.454411 0.145344 0.678927 0.005904 0.005513 0.004519 0.006808 0.003851 0.008322 0.064267  0.002560
1.652299 0.397131 0.298107 0.200260 0.454713 0.145431 0.679313 0.006371 0.005520 0.004524 0.006818 0.003856 0.008333 0.129978  0.003645
1.655330 0.292865 0.300704 0.201626 0.458647 0.146601 0.684273 0.005477 0.005550 0.004545 0.006854 0.003875 0.008372 -0.016997  -0.001319
1.658364 0.257631 0.300584 0.201567 0.458450 0.146552 0.683982 0.005142 0.005554 0.004549 0.006860 0.003878 0.008379 -0.063507  -0.002553
1.661399 0.278821 0.302247 0.202443 0.460963 0.147313 0.687123 0.005355 0.005576 0.004563 0.006886 0.003893 0.008407 -0.048904  -0.002243
1.664436 0.408708 0.302409 0.202533 0.461195 0.147386 0.687418 0.006490 0.005583 0.004569 0.006895 0.003898 0.008417 0.133092  0.003704
1.667474 0.502964 0.301598 0.202102 0.459988 0.147014 0.685928 0.007207 0.005581 0.004569 0.006893 0.003897 0.008417 0.229599  0.004870
1.670515 0.473222 0.301804 0.202209 0.460305 0.147104 0.686334 0.006998 0.005589 0.004575 0.006902 0.003902 0.008428 0.201414  0.004566
1.673557 0.352126 0.300409 0.201469 0.458221 0.146451 0.683756 0.006043 0.005582 0.004571 0.006894 0.003897 0.008421 0.060424  0.002503
1.676601 0.298401 0.300606 0.201570 0.458529 0.146551 0.684161 0.005569 0.005590 0.004577 0.006904 0.003903 0.008433 -0.005465  -0.000754
1.679647 0.264432 0.299413 0.200939 0.456743 0.146015 0.681941 0.005248 0.005585 0.004575 0.006898 0.003900 0.008428 -0.053818  -0.002368
1.682695 0.267049 0.301138 0.201828 0.459396 0.146776 0.685369 0.005280 0.005607 0.004590 0.006925 0.003914 0.008458 -0.047199  -0.002220
1.685745 0.241696 0.300043 0.201269 0.457701 0.146296 0.683158 0.005029 0.005603 0.004589 0.006920 0.003912 0.008454 -0.080122  -0.002895
1.688796 0.226951 0.300544 0.201532 0.458462 0.146521 0.684116 0.004878 0.005614 0.004597 0.006933 0.003920 0.008469 -0.124337  -0.003611
1.691850 0.250947 0.299767 0.201120 0.457300 0.146167 0.682687 0.005135 0.005613 0.004597 0.006932 0.003919 0.008470 -0.063807  -0.002589
1.694905 0.282054 0.298793 0.200602 0.455887 0.145721 0.680979 0.005450 0.005610 0.004596 0.006929 0.003918 0.008469 -0.016793  -0.001330
1.697962 0.236761 0.297482 0.199914 0.453886 0.145127 0.678472 0.004999 0.005604 0.004594 0.006922 0.003914 0.008463 -0.100992  -0.003265
1.701021 0.307819 0.296678 0.199496 0.452649 0.144765 0.676896 0.005707 0.005603 0.004594 0.006920 0.003914 0.008463 0.023332  0.001571
1.704082 0.263543 0.297164 0.199740 0.453423 0.144965 0.677927 0.005287 0.005614 0.004602 0.006934 0.003921 0.008479 -0.054913  -0.002413
1.707145 0.242520 0.298338 0.200355 0.455199 0.145507 0.680147 0.005077 0.005631 0.004615 0.006956 0.003933 0.008503 -0.088441  -0.003066
1.710209 0.291340 0.298736 0.200563 0.455825 0.145679 0.680972 0.005571 0.005642 0.004623 0.006969 0.003940 0.008518 -0.010112  -0.001038
1.713276 0.344687 0.298441 0.200409 0.455375 0.145548 0.680401 0.006067 0.005646 0.004626 0.006974 0.003943 0.008524 0.055592  0.002437
1.716344 0.383041 0.298933 0.200667 0.456124 0.145774 0.681343 0.006404 0.005657 0.004635 0.006988 0.003950 0.008540 0.111275  0.003451
1.719414 0.312057 0.299985 0.201223 0.457699 0.146250 0.683312 0.005787 0.005674 0.004647 0.007008 0.003962 0.008563 0.013492  0.001203
1.722486 0.246957 0.297987 0.200164 0.454726 0.145339 0.679642 0.005154 0.005661 0.004640 0.006994 0.003954 0.008550 -0.085907  -0.003040
1.725560 0.279082 0.297347 0.199818 0.453826 0.145031 0.678636 0.005485 0.005662 0.004642 0.006995 0.003954 0.008554 -0.021052  -0.001507
1.728636 0.276136 0.297144 0.199710 0.453534 0.144937 0.678280 0.005463 0.005667 0.004646 0.007001 0.003958 0.008562 -0.029750  -0.001793
1.731713 0.280917 0.296365 0.199296 0.452361 0.144578 0.676846 0.005516 0.005666 0.004646 0.007000 0.003957 0.008563 -0.028289  -0.001751
1.734793 0.276936 0.298197 0.200260 0.455142 0.145413 0.680307 0.005483 0.005690 0.004663 0.007030 0.003973 0.008594 -0.027231  -0.001719
1.737875 0.314407 0.298082 0.200211 0.454885 0.145375 0.679871 0.005849 0.005695 0.004668 0.007036 0.003977 0.008602 0.021532  0.001531
1.740958 0.317852 0.298331 0.200340 0.455302 0.145489 0.680415 0.005888 0.005704 0.004675 0.007047 0.003984 0.008615 0.023988  0.001618
1.744043 0.373017 0.297141 0.199704 0.453528 0.144935 0.678281 0.006386 0.005699 0.004672 0.007041 0.003980 0.008611 0.093641  0.003199
1.747131 0.376975 0.298026 0.200165 0.454874 0.145330 0.679974 0.006426 0.005714 0.004683 0.007059 0.003990 0.008631 0.097996  0.003277
1.750220 0.379121 0.298269 0.200294 0.455254 0.145441 0.680464 0.006452 0.005722 0.004689 0.007070 0.003996 0.008643 0.104417  0.003386
1.753311 0.318469 0.299072 0.200713 0.456456 0.145801 0.681957 0.005919 0.005736 0.004699 0.007087 0.004005 0.008662 0.014441  0.001260
1.756404 0.329282 0.300167 0.201303 0.458094 0.146315 0.683932 0.006025 0.005753 0.004711 0.007106 0.004016 0.008683 0.036372  0.002002
1.759499 0.355165 0.298987 0.200663 0.456372 0.145756 0.681917 0.006264 0.005747 0.004708 0.007100 0.004013 0.008679 0.077596  0.002928
1.762595 0.322166 0.298855 0.200598 0.456171 0.145705 0.681627 0.005972 0.005751 0.004712 0.007106 0.004016 0.008686 0.031510  0.001868
1.765694 0.242493 0.298134 0.200207 0.455116 0.145363 0.680406 0.005186 0.005750 0.004712 0.007104 0.004015 0.008687 -0.083168  -0.003037
1.768795 0.227137 0.299035 0.200676 0.456483 0.145766 0.682125 0.005024 0.005764 0.004722 0.007122 0.004025 0.008706 -0.118705  -0.003632
1.771897 0.255071 0.299960 0.201163 0.457888 0.146185 0.683890 0.005329 0.005779 0.004732 0.007140 0.004034 0.008726 -0.059450  -0.002573
1.775002 0.247391 0.299872 0.201111 0.457765 0.146140 0.683759 0.005253 0.005784 0.004736 0.007146 0.004038 0.008733 -0.071635  -0.002827
1.778108 0.255496 0.299845 0.201093 0.457740 0.146124 0.683751 0.005344 0.005789 0.004741 0.007152 0.004041 0.008742 -0.057047  -0.002525
1.781217 0.236862 0.298386 0.200323 0.455564 0.145459 0.681080 0.005150 0.005780 0.004736 0.007142 0.004036 0.008733 -0.089302  -0.003162
1.784327 0.233208 0.299687 0.201006 0.457531 0.146047 0.683539 0.005115 0.005799 0.004749 0.007165 0.004048 0.008757 -0.110575  -0.003522
1.787440 0.267357 0.299251 0.200772 0.456895 0.145833 0.682776 0.005482 0.005800 0.004751 0.007167 0.004049 0.008761 -0.037751  -0.002060
1.790554 0.258968 0.298516 0.200380 0.455809 0.145494 0.681457 0.005401 0.005799 0.004751 0.007166 0.004048 0.008762 -0.053537  -0.002456
1.793670 0.223124 0.300452 0.201403 0.458723 0.146384 0.685087 0.005019 0.005824 0.004768 0.007196 0.004065 0.008794 -0.139231  -0.003964
1.796789 0.286592 0.299014 0.200631 0.456616 0.145710 0.682564 0.005694 0.005816 0.004764 0.007187 0.004060 0.008787 -0.021822  -0.001571
1.799909 0.362640 0.299306 0.200790 0.457039 0.145852 0.683052 0.006412 0.005825 0.004771 0.007198 0.004066 0.008799 0.081897  0.003047
1.803031 0.441842 0.300267 0.201291 0.458494 0.146282 0.684881 0.007085 0.005841 0.004782 0.007217 0.004077 0.008821 0.168897  0.004380
1.806155 0.409394 0.299174 0.200713 0.456875 0.145781 0.682902 0.006828 0.005837 0.004781 0.007213 0.004074 0.008818 0.134916  0.003920
1.809281 0.344726 0.298773 0.200498 0.456290 0.145597 0.682204 0.006272 0.005839 0.004784 0.007216 0.004076 0.008824 0.064055  0.002704
1.812409 0.256062 0.296586 0.199337 0.453027 0.144597 0.678194 0.005412 0.005825 0.004775 0.007199 0.004067 0.008808 -0.079265  -0.003011
1.815539 0.233822 0.295096 0.198561 0.450805 0.143916 0.675470 0.005178 0.005817 0.004772 0.007190 0.004062 0.008801 -0.104400  -0.003460
1.818672 0.275324 0.296200 0.199127 0.452547 0.144398 0.677744 0.005626 0.005835 0.004784 0.007213 0.004074 0.008827 -0.026671  -0.001751
1.821806 0.242284 0.297119 0.199608 0.453879 0.144823 0.679330 0.005284 0.005851 0.004796 0.007232 0.004085 0.008848 -0.093824  -0.003288
1.824942 0.289991 0.297966 0.200049 0.455192 0.145193 0.681020 0.005788 0.005867 0.004807 0.007251 0.004095 0.008870 -0.007780  -0.000948
1.828080 0.280878 0.301134 0.201720 0.459971 0.146634 0.686981 0.005703 0.005905 0.004833 0.007298 0.004121 0.008919 -0.027536  -0.001786
1.831220 0.252898 0.300765 0.201525 0.459389 0.146471 0.686230 0.005418 0.005909 0.004837 0.007303 0.004123 0.008925 -0.075458  -0.002960
1.834362 0.281233 0.303276 0.202848 0.463204 0.147596 0.691075 0.005721 0.005941 0.004858 0.007342 0.004144 0.008968 -0.036017  -0.002047
1.837506 0.365910 0.301719 0.202025 0.460850 0.146895 0.688093 0.006533 0.005933 0.004854 0.007332 0.004139 0.008959 0.089128  0.003224
1.840652 0.406322 0.301993 0.202166 0.461276 0.147013 0.688650 0.006893 0.005942 0.004862 0.007344 0.004146 0.008973 0.126960  0.003853
1.843800 0.436482 0.302965 0.202680 0.462742 0.147451 0.690492 0.007153 0.005959 0.004874 0.007365 0.004157 0.008996 0.158248  0.004307
1.846950 0.392213 0.306213 0.204628 0.467582 0.148943 0.697153 0.006788 0.005998 0.004903 0.007412 0.004183 0.009050 0.109664  0.003589
1.850103 0.392984 0.306181 0.204594 0.467552 0.148923 0.697140 0.006802 0.006004 0.004908 0.007420 0.004187 0.009060 0.104106  0.003501
1.853257 0.358279 0.308693 0.206774 0.471286 0.150076 0.702893 0.006502 0.006036 0.004940 0.007458 0.004208 0.009107 0.064983  0.002769
1.856413 0.375373 0.307402 0.205645 0.469395 0.149475 0.700035 0.006663 0.006029 0.004932 0.007451 0.004204 0.009099 0.082715  0.003128
1.859571 0.362799 0.307021 0.205307 0.468847 0.149295 0.699229 0.006557 0.006032 0.004933 0.007454 0.004206 0.009103 0.077632  0.003033
1.862732 0.318306 0.306414 0.204782 0.467938 0.149013 0.697803 0.006148 0.006032 0.004932 0.007455 0.004207 0.009103 0.019047  0.001504
1.865894 0.269667 0.308322 0.206423 0.470814 0.149874 0.702321 0.005665 0.006057 0.004956 0.007485 0.004223 0.009142 -0.051613  -0.002478
1.869058 0.217440 0.306925 0.205205 0.468755 0.149236 0.699184 0.005092 0.006050 0.004947 0.007476 0.004218 0.009131 -0.141277  -0.004104
1.872225 0.201865 0.308154 0.206269 0.470590 0.149797 0.702025 0.004911 0.006068 0.004964 0.007498 0.004231 0.009158 -0.183490  -0.004682
1.875393 0.228422 0.308722 0.206753 0.471447 0.150054 0.703365 0.005229 0.006079 0.004975 0.007513 0.004238 0.009176 -0.111818  -0.003659
1.878564 0.198260 0.308673 0.206702 0.471389 0.150024 0.703308 0.004877 0.006085 0.004979 0.007520 0.004242 0.009185 -0.183529  -0.004692
1.881736 0.173477 0.307996 0.206112 0.470406 0.149708 0.701841 0.004566 0.006084 0.004977 0.007519 0.004242 0.009184 -0.249269  -0.005473
1.884911 0.210328 0.309870 0.207732 0.473186 0.150569 0.706109 0.005033 0.006109 0.005002 0.007549 0.004258 0.009221 -0.151147  -0.004266
1.888088 0.210682 0.308879 0.206865 0.471741 0.150106 0.703943 0.005042 0.006105 0.004996 0.007544 0.004256 0.009216 -0.148503  -0.004233
1.891267 0.229410 0.311365 0.209017 0.475423 0.151254 0.709561 0.005266 0.006135 0.005027 0.007581 0.004276 0.009262 -0.127940  -0.003933
1.894448 0.231825 0.309757 0.207615 0.473071 0.150504 0.706029 0.005299 0.006126 0.005015 0.007570 0.004270 0.009248 -0.105217  -0.003570
1.897631 0.202696 0.308411 0.206440 0.471099 0.149873 0.703066 0.004960 0.006118 0.005006 0.007562 0.004265 0.009238 -0.165969  -0.004488
1.900816 0.153980 0.307389 0.205548 0.469611 0.149400 0.700820 0.004328 0.006115 0.005000 0.007558 0.004263 0.009233 -0.286584  -0.005904
1.904003 0.145507 0.306993 0.205195 0.469043 0.149212 0.699987 0.004211 0.006117 0.005001 0.007561 0.004265 0.009237 -0.323406  -0.006279
1.907192 0.148211 0.307912 0.205990 0.470415 0.149632 0.702112 0.004255 0.006133 0.005016 0.007580 0.004275 0.009261 -0.341665  -0.006460
1.910383 0.257448 0.308851 0.206802 0.471817 0.150061 0.704276 0.005614 0.006149 0.005031 0.007600 0.004286 0.009285 -0.085586  -0.003237
1.913577 0.488436 0.308778 0.206731 0.471726 0.150022 0.704171 0.007741 0.006155 0.005036 0.007607 0.004290 0.009295 0.212567  0.005107
1.916772 0.607220 0.309011 0.206929 0.472085 0.150121 0.704746 0.008641 0.006164 0.005044 0.007619 0.004296 0.009309 0.320357  0.006276
1.919970 0.648053 0.308599 0.206564 0.471493 0.149930 0.703875 0.008936 0.006167 0.005045 0.007623 0.004298 0.009313 0.347778  0.006547
1.923169 0.668620 0.309244 0.207118 0.472463 0.150222 0.705389 0.009087 0.006180 0.005058 0.007639 0.004307 0.009334 0.371659  0.006775
1.926371 0.614656 0.309784 0.207584 0.473273 0.150469 0.706642 0.008723 0.006193 0.005069 0.007654 0.004316 0.009353 0.321577  0.006309
1.929575 0.559359 0.311349 0.208935 0.475588 0.151189 0.710169 0.008331 0.006215 0.005092 0.007682 0.004331 0.009387 0.254408  0.005618
1.932781 0.578989 0.310942 0.208577 0.475006 0.150993 0.709320 0.008486 0.006219 0.005093 0.007686 0.004333 0.009392 0.274589  0.005844
1.935989 0.753317 0.311503 0.209057 0.475845 0.151252 0.710613 0.009690 0.006231 0.005105 0.007702 0.004342 0.009412 0.447322  0.007467
1.939199 0.861545 0.313009 0.210356 0.478069 0.151947 0.713988 0.010375 0.006254 0.005127 0.007729 0.004357 0.009445 0.549515  0.008286
1.942412 0.825346 0.310360 0.208054 0.474194 0.150712 0.708179 0.010167 0.006234 0.005104 0.007706 0.004344 0.009417 0.509942  0.007991
1.945626 0.593054 0.309632 0.207417 0.473138 0.150370 0.706612 0.008628 0.006234 0.005102 0.007706 0.004344 0.009418 0.305784  0.006195
1.948843 0.333926 0.308958 0.206833 0.472135 0.150056 0.705058 0.006482 0.006235 0.005101 0.007707 0.004345 0.009418 0.028033  0.001878
1.952062 0.202783 0.308800 0.206676 0.471944 0.149976 0.704859 0.005057 0.006240 0.005105 0.007714 0.004349 0.009428 -0.201471  -0.005040
1.955283 0.220367 0.308716 0.206596 0.471834 0.149932 0.704722 0.005278 0.006246 0.005110 0.007722 0.004353 0.009438 -0.143845  -0.004264
1.958506 0.263401 0.310255 0.207936 0.474114 0.150641 0.708201 0.005776 0.006269 0.005132 0.007750 0.004368 0.009472 -0.060617  -0.002771
1.961731 0.263876 0.310503 0.208146 0.474492 0.150750 0.708797 0.005788 0.006279 0.005141 0.007762 0.004375 0.009487 -0.075155  -0.003089
1.964958 0.290116 0.310653 0.208263 0.474775 0.150808 0.709325 0.006076 0.006287 0.005148 0.007773 0.004381 0.009501 -0.021577  -0.001657
1.968188 0.250173 0.310898 0.208480 0.475099 0.150927 0.709761 0.005649 0.006297 0.005157 0.007784 0.004387 0.009515 -0.084377  -0.003281
1.971419 0.241382 0.311414 0.208922 0.475872 0.151162 0.710950 0.005555 0.006310 0.005168 0.007800 0.004396 0.009533 -0.115176  -0.003837
1.974653 0.270513 0.310670 0.208267 0.474788 0.150814 0.709342 0.005887 0.006309 0.005166 0.007800 0.004396 0.009533 -0.050186  -0.002536
1.977889 0.324180 0.309479 0.207247 0.473012 0.150265 0.706591 0.006452 0.006304 0.005159 0.007794 0.004393 0.009526 0.029577  0.001949
1.981127 0.319202 0.310930 0.208497 0.475178 0.150929 0.709945 0.006410 0.006326 0.005180 0.007821 0.004408 0.009559 0.009788  0.001122
1.984368 0.320876 0.311153 0.208691 0.475498 0.151039 0.710385 0.006434 0.006336 0.005189 0.007832 0.004414 0.009573 0.034112  0.002098
1.987610 0.199023 0.312050 0.209453 0.476859 0.151442 0.712546 0.005073 0.006352 0.005204 0.007853 0.004425 0.009599 -0.206194  -0.005164
1.990855 0.166983 0.313190 0.210435 0.478538 0.151967 0.715085 0.004652 0.006371 0.005223 0.007876 0.004438 0.009627 -0.274351  -0.005963
1.994102 0.210102 0.311746 0.209181 0.476435 0.151295 0.711951 0.005225 0.006364 0.005213 0.007867 0.004433 0.009617 -0.162033  -0.004588
1.997351 0.267617 0.313553 0.210740 0.479094 0.152130 0.715955 0.005903 0.006390 0.005239 0.007899 0.004451 0.009656 -0.058727  -0.002765
2.000602 0.257189 0.313049 0.210302 0.478362 0.151893 0.714879 0.005794 0.006393 0.005239 0.007902 0.004453 0.009660 -0.079520  -0.003222
2.003855 0.271013 0.313510 0.210700 0.479048 0.152105 0.715924 0.005955 0.006405 0.005251 0.007917 0.004461 0.009679 -0.059875  -0.002799
2.007111 0.268951 0.313643 0.210807 0.479247 0.152160 0.716231 0.005940 0.006414 0.005259 0.007929 0.004468 0.009693 -0.059426  -0.002792
2.010369 0.268132 0.313173 0.210401 0.478571 0.151946 0.715237 0.005938 0.006417 0.005260 0.007933 0.004470 0.009698 -0.066055  -0.002947
2.013629 0.291231 0.311080 0.208572 0.475552 0.150956 0.710812 0.006196 0.006404 0.005243 0.007917 0.004461 0.009680 -0.029141  -0.001960
2.016891 0.320677 0.310953 0.208479 0.475310 0.150911 0.710329 0.006510 0.006410 0.005249 0.007925 0.004466 0.009688 0.015515  0.001432
2.020155 0.361912 0.309939 0.207588 0.473858 0.150431 0.708209 0.006924 0.006408 0.005244 0.007923 0.004464 0.009686 0.067535  0.002991
2.023422 0.398043 0.309755 0.207424 0.473595 0.150346 0.707830 0.007271 0.006414 0.005248 0.007931 0.004468 0.009695 0.105675  0.003746
2.026691 0.421841 0.308540 0.206361 0.471819 0.149779 0.705164 0.007494 0.006409 0.005241 0.007926 0.004465 0.009689 0.134113  0.004225
2.029962 0.432542 0.308333 0.206179 0.471524 0.149681 0.704736 0.007598 0.006415 0.005246 0.007933 0.004470 0.009698 0.152375  0.004510
2.033235 0.331403 0.307202 0.205209 0.469807 0.149168 0.702020 0.006659 0.006411 0.005240 0.007928 0.004467 0.009691 0.041230  0.002349
2.036511 0.184533 0.304282 0.203189 0.465567 0.147802 0.695705 0.004975 0.006388 0.005220 0.007902 0.004452 0.009660 -0.232708  -0.005587
2.039788 0.171496 0.303310 0.202663 0.464138 0.147350 0.693607 0.004802 0.006386 0.005220 0.007900 0.004451 0.009657 -0.252463  -0.005826
2.043068 0.259130 0.301168 0.201520 0.460978 0.146367 0.689734 0.005910 0.006371 0.005212 0.007882 0.004441 0.009641 -0.057721  -0.002789
2.046350 0.431578 0.300189 0.200996 0.459537 0.145914 0.687982 0.007636 0.006368 0.005211 0.007879 0.004440 0.009641 0.154147  0.004563
2.049635 0.534185 0.299826 0.200802 0.459002 0.145745 0.687331 0.008505 0.006372 0.005215 0.007884 0.004443 0.009648 0.259037  0.005923
2.052922 0.551994 0.302201 0.202065 0.462525 0.146837 0.691663 0.008656 0.006405 0.005237 0.007923 0.004464 0.009689 0.277783  0.006140
2.056210 0.462394 0.300407 0.201109 0.459874 0.146009 0.688418 0.007931 0.006393 0.005231 0.007910 0.004457 0.009678 0.185252  0.005020
2.059502 0.344552 0.299733 0.200748 0.458879 0.145691 0.687204 0.006854 0.006393 0.005232 0.007910 0.004457 0.009680 0.046722  0.002524
2.062795 0.262701 0.300547 0.201173 0.460092 0.146071 0.688701 0.005992 0.006409 0.005243 0.007930 0.004468 0.009702 -0.063994  -0.002957
2.066091 0.261123 0.299869 0.200816 0.459091 0.145760 0.687481 0.005980 0.006409 0.005245 0.007930 0.004468 0.009704 -0.047553  -0.002552
2.069389 0.201947 0.301092 0.201470 0.460907 0.146317 0.689715 0.005265 0.006429 0.005259 0.007954 0.004482 0.009730 -0.167386  -0.004793
2.072689 0.184531 0.301920 0.201910 0.462135 0.146701 0.691227 0.005039 0.006445 0.005270 0.007974 0.004492 0.009752 -0.226479  -0.005582
2.075991 0.276625 0.300983 0.201398 0.460771 0.146255 0.689592 0.006176 0.006442 0.005270 0.007971 0.004491 0.009751 -0.029367  -0.002012
2.079296 0.356292 0.300094 0.200937 0.459440 0.145859 0.687932 0.007017 0.006439 0.005269 0.007968 0.004489 0.009750 0.072585  0.003167
2.082603 0.369811 0.300185 0.200986 0.459580 0.145899 0.688113 0.007156 0.006447 0.005276 0.007978 0.004495 0.009762 0.089555  0.003522
2.085912 0.352020 0.298632 0.200160 0.457278 0.145188 0.685295 0.006990 0.006438 0.005271 0.007966 0.004489 0.009752 0.067960  0.003071
2.089224 0.323984 0.299006 0.200374 0.457802 0.145372 0.685850 0.006713 0.006449 0.005279 0.007980 0.004497 0.009767 0.031338  0.002088
2.092538 0.287235 0.299878 0.200813 0.459161 0.145746 0.687690 0.006328 0.006465 0.005291 0.008000 0.004507 0.009791 -0.011872  -0.001286
2.095854 0.203496 0.298783 0.200239 0.457507 0.145252 0.685583 0.005332 0.006461 0.005289 0.007995 0.004505 0.009786 -0.154057  -0.004639
2.099172 0.170648 0.299158 0.200436 0.458063 0.145427 0.686266 0.004888 0.006472 0.005297 0.008008 0.004512 0.009802 -0.233150  -0.005713
2.102493 0.179872 0.297238 0.199421 0.455211 0.144546 0.682778 0.005024 0.006458 0.005290 0.007992 0.004504 0.009788 -0.200521  -0.005304
2.105816 0.184900 0.298038 0.199844 0.456397 0.144915 0.684229 0.005099 0.006474 0.005302 0.008012 0.004515 0.009810 -0.187435  -0.005134
2.109141 0.221776 0.299621 0.200683 0.458757 0.145639 0.687129 0.005591 0.006499 0.005319 0.008042 0.004531 0.009842 -0.126939  -0.004230
2.112469 0.325229 0.299287 0.200500 0.458261 0.145481 0.686523 0.006779 0.006503 0.005322 0.008046 0.004534 0.009849 0.043282  0.002473
2.115799 0.386175 0.300073 0.200924 0.459431 0.145849 0.687958 0.007395 0.006519 0.005334 0.008066 0.004545 0.009870 0.108433  0.003919
2.119131 0.386855 0.300081 0.200928 0.459443 0.145852 0.687976 0.007410 0.006526 0.005340 0.008075 0.004550 0.009882 0.111933  0.003986
2.122465 0.320205 0.299671 0.200720 0.458789 0.145673 0.687112 0.006749 0.006529 0.005344 0.008079 0.004552 0.009887 0.028420  0.002011
2.125802 0.254833 0.300137 0.200957 0.459525 0.145874 0.688080 0.006028 0.006542 0.005353 0.008095 0.004561 0.009906 -0.069685  -0.003152
2.129141 0.223037 0.298968 0.200334 0.457792 0.145338 0.685955 0.005646 0.006537 0.005351 0.008089 0.004558 0.009902 -0.115897  -0.004070
2.132483 0.203977 0.296980 0.199288 0.454843 0.144433 0.682344 0.005406 0.006523 0.005343 0.008073 0.004549 0.009887 -0.163262  -0.004836
2.135827 0.276504 0.298459 0.200049 0.457066 0.145093 0.685122 0.006301 0.006547 0.005360 0.008102 0.004565 0.009919 -0.019706  -0.001682
2.139173 0.249067 0.300520 0.201160 0.460093 0.146055 0.688777 0.005988 0.006577 0.005381 0.008138 0.004585 0.009957 -0.067927  -0.003127
2.142521 0.266031 0.302006 0.201955 0.462292 0.146743 0.691477 0.006195 0.006601 0.005398 0.008167 0.004601 0.009988 -0.054790  -0.002812
2.145872 0.272211 0.301836 0.201845 0.462103 0.146641 0.691353 0.006274 0.006607 0.005403 0.008175 0.004605 0.009999 -0.037255  -0.002321
2.149225 0.299020 0.301366 0.201616 0.461314 0.146452 0.690218 0.006584 0.006609 0.005406 0.008177 0.004607 0.010002 0.015083  0.001479
2.152581 0.177629 0.300061 0.200915 0.459410 0.145847 0.687936 0.005080 0.006603 0.005403 0.008170 0.004603 0.009998 -0.233824  -0.005829
2.155939 0.188707 0.296939 0.199265 0.454771 0.144416 0.682256 0.005242 0.006576 0.005387 0.008138 0.004586 0.009968 -0.201798  -0.005421
2.159299 0.278525 0.297613 0.199618 0.455831 0.144716 0.683615 0.006376 0.006591 0.005398 0.008157 0.004596 0.009989 -0.020745  -0.001740
2.162661 0.400368 0.296869 0.199231 0.454667 0.144383 0.682119 0.007653 0.006590 0.005399 0.008156 0.004596 0.009990 0.128631  0.004338
2.166026 0.440474 0.297669 0.199654 0.455853 0.144755 0.683573 0.008037 0.006607 0.005411 0.008176 0.004607 0.010012 0.172951  0.005036
2.169393 0.357145 0.298737 0.200220 0.457432 0.145245 0.685492 0.007245 0.006626 0.005425 0.008199 0.004620 0.010037 0.070386  0.003216
2.172763 0.285947 0.299804 0.200781 0.459041 0.145724 0.687519 0.006490 0.006645 0.005438 0.008223 0.004633 0.010064 -0.014722  -0.001473
2.176135 0.255126 0.299951 0.200861 0.459235 0.145803 0.687708 0.006137 0.006655 0.005446 0.008234 0.004640 0.010076 -0.068383  -0.003177
2.179509 0.234524 0.299902 0.200835 0.459159 0.145781 0.687611 0.005891 0.006662 0.005452 0.008243 0.004645 0.010087 -0.092717  -0.003704
2.182886 0.180530 0.297532 0.199584 0.455640 0.144698 0.683296 0.005175 0.006643 0.005441 0.008221 0.004633 0.010067 -0.207848  -0.005552
2.186265 0.184326 0.298691 0.200197 0.457360 0.145229 0.685402 0.005235 0.006664 0.005456 0.008246 0.004647 0.010095 -0.201293  -0.005471
2.189647 0.202655 0.299047 0.200383 0.457886 0.145393 0.686043 0.005495 0.006676 0.005465 0.008260 0.004655 0.010111 -0.149914  -0.004727
2.193031 0.262743 0.296640 0.199116 0.454307 0.144292 0.681655 0.006265 0.006657 0.005454 0.008238 0.004643 0.010091 -0.040554  -0.002461
2.196417 0.257560 0.296200 0.198885 0.453650 0.144090 0.680846 0.006210 0.006660 0.005457 0.008242 0.004645 0.010097 -0.055958  -0.002895
2.199806 0.319919 0.295971 0.198770 0.453285 0.143991 0.680359 0.006929 0.006665 0.005462 0.008248 0.004649 0.010105 0.018853  0.001682
2.203197 0.431889 0.296958 0.199287 0.454769 0.144442 0.682208 0.008061 0.006684 0.005476 0.008272 0.004662 0.010131 0.159904  0.004905
2.206590 0.557650 0.295659 0.198605 0.452832 0.143849 0.679830 0.009171 0.006678 0.005473 0.008264 0.004658 0.010126 0.287706  0.006587
2.209986 0.411685 0.297252 0.199443 0.455201 0.144578 0.682727 0.007890 0.006704 0.005491 0.008296 0.004675 0.010160 0.121406  0.004284
2.213384 0.463385 0.297981 0.199830 0.456281 0.144916 0.684045 0.008381 0.006721 0.005504 0.008316 0.004687 0.010183 0.183306  0.005271
2.216785 0.512257 0.295971 0.198771 0.453288 0.143996 0.680378 0.008823 0.006706 0.005496 0.008299 0.004678 0.010168 0.238857  0.006025
2.220188 0.476496 0.295144 0.198335 0.452053 0.143616 0.678860 0.008520 0.006705 0.005497 0.008299 0.004677 0.010169 0.202625  0.005556
2.223593 0.354492 0.293428 0.197442 0.449494 0.142840 0.675723 0.007358 0.006694 0.005491 0.008285 0.004671 0.010159 0.068929  0.003245
2.227001 0.267310 0.292636 0.197032 0.448485 0.142469 0.674311 0.006398 0.006694 0.005493 0.008287 0.004671 0.010161 -0.051995  -0.002822
2.230411 0.345160 0.293355 0.197403 0.449375 0.142787 0.675571 0.007279 0.006710 0.005505 0.008305 0.004682 0.010183 0.050837  0.002793
2.233824 0.494956 0.293723 0.197597 0.449922 0.142977 0.676235 0.008727 0.006723 0.005514 0.008321 0.004691 0.010201 0.226270  0.005901
2.237239 0.601295 0.292833 0.197134 0.448679 0.142573 0.674594 0.009632 0.006721 0.005515 0.008320 0.004690 0.010202 0.328230  0.007116
2.240657 0.499687 0.292389 0.196904 0.448178 0.142367 0.673777 0.008791 0.006725 0.005519 0.008326 0.004693 0.010208 0.223749  0.005883
2.244077 0.387338 0.291954 0.196681 0.447689 0.142174 0.672984 0.007750 0.006728 0.005522 0.008332 0.004695 0.010215 0.104423  0.004024
2.247499 0.334775 0.292740 0.197084 0.448571 0.142517 0.674407 0.007214 0.006746 0.005535 0.008350 0.004707 0.010239 0.053548  0.002885
2.250924 0.279519 0.290915 0.196132 0.446533 0.141689 0.671165 0.006600 0.006733 0.005528 0.008342 0.004699 0.010227 -0.017838  -0.001667
2.254352 0.210615 0.292256 0.196833 0.448020 0.142314 0.673512 0.005736 0.006757 0.005545 0.008366 0.004715 0.010257 -0.143745  -0.004739
2.257781 0.230591 0.293058 0.197257 0.448931 0.142683 0.674980 0.006009 0.006774 0.005558 0.008384 0.004727 0.010281 -0.100533  -0.003968
2.261214 0.330880 0.293854 0.197671 0.450097 0.143038 0.676421 0.007207 0.006792 0.005570 0.008406 0.004738 0.010304 0.043475  0.002612
2.264648 0.442817 0.293421 0.197448 0.449456 0.142851 0.675638 0.008347 0.006795 0.005574 0.008410 0.004741 0.010311 0.176344  0.005268
2.268085 0.455907 0.294192 0.197849 0.450598 0.143200 0.677032 0.008480 0.006812 0.005586 0.008430 0.004752 0.010334 0.191404  0.005494
2.271525 0.363402 0.292535 0.196985 0.448329 0.142447 0.674001 0.007580 0.006801 0.005581 0.008419 0.004746 0.010323 0.084371  0.003652
2.274967 0.271197 0.293896 0.197683 0.450215 0.143047 0.676678 0.006556 0.006824 0.005597 0.008446 0.004761 0.010355 -0.036608  -0.002409
2.278412 0.239787 0.291208 0.196296 0.446826 0.141840 0.671561 0.006171 0.006801 0.005584 0.008424 0.004746 0.010328 -0.084198  -0.003657
2.281859 0.278676 0.291183 0.196275 0.446829 0.141818 0.671643 0.006661 0.006809 0.005590 0.008434 0.004752 0.010341 -0.024438  -0.001972
2.285308 0.330494 0.291135 0.196260 0.446743 0.141809 0.671421 0.007262 0.006816 0.005596 0.008443 0.004757 0.010351 0.064684  0.003213
2.288760 0.275230 0.293165 0.197309 0.449107 0.142724 0.675260 0.006635 0.006847 0.005617 0.008475 0.004778 0.010392 -0.020919  -0.001829
2.292214 0.170392 0.293184 0.197326 0.449081 0.142748 0.675160 0.005226 0.006855 0.005624 0.008484 0.004783 0.010403 -0.229459  -0.006065
2.295671 0.183135 0.294440 0.197981 0.450956 0.143317 0.677454 0.005424 0.006878 0.005640 0.008512 0.004798 0.010432 -0.183521  -0.005430
2.299131 0.189263 0.292719 0.197085 0.448527 0.142538 0.674302 0.005520 0.006865 0.005633 0.008498 0.004791 0.010420 -0.161945  -0.005106
2.302593 0.207893 0.292714 0.197081 0.448520 0.142536 0.674286 0.005792 0.006873 0.005639 0.008508 0.004796 0.010431 -0.124340  -0.004479
2.306057 0.187241 0.293918 0.197712 0.450172 0.143086 0.676485 0.005503 0.006895 0.005655 0.008533 0.004811 0.010460 -0.184694  -0.005465
2.309524 0.236424 0.291398 0.196398 0.447026 0.141939 0.671866 0.006191 0.006873 0.005642 0.008512 0.004797 0.010436 -0.070769  -0.003387
2.312993 0.220400 0.290099 0.195725 0.445560 0.141348 0.669489 0.005984 0.006865 0.005639 0.008508 0.004792 0.010429 -0.097332  -0.003976
2.316465 0.197592 0.292234 0.196834 0.447975 0.142319 0.673405 0.005672 0.006898 0.005661 0.008540 0.004814 0.010471 -0.147233  -0.004896
2.319939 0.185877 0.290476 0.195921 0.445988 0.141522 0.670181 0.005507 0.006885 0.005654 0.008531 0.004806 0.010458 -0.170553  -0.005275
2.323416 0.185021 0.289603 0.195470 0.444998 0.141127 0.668564 0.005501 0.006882 0.005654 0.008531 0.004804 0.010457 -0.176571  -0.005374
2.326896 0.223083 0.287829 0.194558 0.443007 0.140323 0.665313 0.006047 0.006869 0.005647 0.008522 0.004796 0.010443 -0.091648  -0.003876
2.330378 0.256444 0.288422 0.194850 0.443723 0.140566 0.666596 0.006491 0.006884 0.005658 0.008538 0.004806 0.010465 -0.032598  -0.002314
2.333862 0.221755 0.287772 0.194529 0.442938 0.140296 0.665193 0.006043 0.006884 0.005660 0.008541 0.004807 0.010466 -0.100616  -0.004071
2.337349 0.217139 0.290426 0.195896 0.445928 0.141500 0.670080 0.005987 0.006924 0.005687 0.008580 0.004833 0.010517 -0.112234  -0.004304
2.340838 0.233788 0.288216 0.194754 0.443437 0.140492 0.666020 0.006220 0.006906 0.005677 0.008566 0.004822 0.010498 -0.077984  -0.003592
2.344330 0.272737 0.286765 0.194007 0.441849 0.139829 0.663486 0.006726 0.006897 0.005673 0.008561 0.004816 0.010491 -0.019219  -0.001786
2.347825 0.276051 0.284829 0.192811 0.439220 0.138774 0.659134 0.006776 0.006883 0.005663 0.008547 0.004804 0.010470 -0.018338  -0.001746
2.351322 0.273275 0.286491 0.193860 0.441549 0.139699 0.663027 0.006750 0.006912 0.005685 0.008580 0.004826 0.010514 -0.026942  -0.002119
2.354822 0.363592 0.284605 0.192650 0.438831 0.138641 0.658435 0.007797 0.006898 0.005675 0.008565 0.004814 0.010492 0.096029  0.004007
2.358324 0.390061 0.285223 0.193112 0.439841 0.139050 0.660105 0.008086 0.006915 0.005690 0.008587 0.004828 0.010519 0.122781  0.004537
2.361828 0.398092 0.285216 0.193105 0.439826 0.139042 0.660078 0.008180 0.006924 0.005697 0.008598 0.004834 0.010534 0.124348  0.004572
2.365336 0.403331 0.285508 0.193322 0.440299 0.139236 0.660859 0.008245 0.006937 0.005708 0.008615 0.004845 0.010554 0.136570  0.004798
2.368845 0.387711 0.285898 0.193568 0.440839 0.139453 0.661751 0.008095 0.006952 0.005720 0.008632 0.004855 0.010576 0.120844  0.004520
2.372358 0.346711 0.285884 0.193562 0.440825 0.139447 0.661732 0.007666 0.006961 0.005728 0.008644 0.004862 0.010591 0.069914  0.003443
2.375873 0.289412 0.284549 0.192612 0.438736 0.138600 0.658286 0.007014 0.006955 0.005722 0.008636 0.004854 0.010578 0.003892  0.000813
2.379390 0.261074 0.284678 0.192696 0.439012 0.138670 0.658870 0.006671 0.006966 0.005731 0.008651 0.004862 0.010598 -0.035627  -0.002464
2.382910 0.205540 0.283887 0.192122 0.437665 0.138174 0.656505 0.005927 0.006966 0.005731 0.008649 0.004860 0.010593 -0.139286  -0.004879
2.386432 0.275529 0.284454 0.192534 0.438611 0.138530 0.658136 0.006872 0.006983 0.005745 0.008671 0.004873 0.010621 -0.016217  -0.001667
2.389958 0.352089 0.283572 0.191884 0.437147 0.137964 0.655646 0.007779 0.006981 0.005743 0.008668 0.004869 0.010615 0.089529  0.003923
2.393485 0.373566 0.282927 0.191406 0.436091 0.137539 0.653891 0.008023 0.006983 0.005743 0.008669 0.004868 0.010615 0.109060  0.004335
2.397016 0.327936 0.283892 0.192124 0.437671 0.138168 0.656522 0.007527 0.007003 0.005761 0.008696 0.004886 0.010650 0.054059  0.003056
2.400548 0.271177 0.283897 0.192117 0.437716 0.138160 0.656686 0.006853 0.007012 0.005768 0.008707 0.004892 0.010665 -0.025390  -0.002097
2.404084 0.263804 0.284510 0.192583 0.438678 0.138583 0.658190 0.006768 0.007028 0.005782 0.008727 0.004905 0.010690 -0.041441  -0.002682
2.407622 0.255780 0.285812 0.193526 0.440750 0.139417 0.661621 0.006672 0.007053 0.005803 0.008758 0.004926 0.010730 -0.049661  -0.002940
2.411162 0.304272 0.286980 0.194135 0.442062 0.139948 0.663747 0.007285 0.007075 0.005819 0.008781 0.004941 0.010760 0.016593  0.001701
2.414706 0.375916 0.287171 0.194220 0.442273 0.140027 0.664128 0.008107 0.007085 0.005827 0.008793 0.004948 0.010775 0.105359  0.004292
2.418251 0.397846 0.285816 0.193528 0.440756 0.139416 0.661632 0.008349 0.007076 0.005823 0.008788 0.004942 0.010767 0.136025  0.004882
2.421800 0.353528 0.286245 0.193746 0.441234 0.139613 0.662419 0.007879 0.007089 0.005832 0.008802 0.004951 0.010785 0.081495  0.003783
2.425351 0.243515 0.285781 0.193508 0.440715 0.139403 0.661566 0.006546 0.007091 0.005835 0.008806 0.004953 0.010789 -0.062055  -0.003304
2.428904 0.209580 0.288936 0.195126 0.444258 0.140824 0.667385 0.006079 0.007138 0.005866 0.008851 0.004983 0.010848 -0.132743  -0.004838
2.432461 0.224586 0.289768 0.195557 0.445195 0.141206 0.668914 0.006300 0.007156 0.005878 0.008870 0.004995 0.010872 -0.100541  -0.004215
2.436019 0.307579 0.289455 0.195407 0.444812 0.141070 0.668238 0.007380 0.007160 0.005883 0.008875 0.004998 0.010878 0.020588  0.001909
2.439581 0.364156 0.289519 0.195426 0.444927 0.141089 0.668514 0.008039 0.007168 0.005889 0.008886 0.005004 0.010892 0.101138  0.004237
2.443145 0.341483 0.290196 0.195779 0.445680 0.141401 0.669709 0.007794 0.007185 0.005901 0.008904 0.005015 0.010914 0.071469  0.003565
2.446711 0.232909 0.290219 0.195789 0.445705 0.141411 0.669748 0.006444 0.007193 0.005908 0.008914 0.005021 0.010927 -0.098486  -0.004190
2.450281 0.243747 0.290636 0.196007 0.446181 0.141602 0.670527 0.006600 0.007207 0.005918 0.008929 0.005030 0.010946 -0.075340  -0.003669
2.453852 0.273416 0.290771 0.196074 0.446343 0.141649 0.670821 0.006998 0.007217 0.005926 0.008942 0.005037 0.010962 -0.011895  -0.001460
2.457427 0.232571 0.292779 0.197115 0.448604 0.142572 0.674459 0.006463 0.007251 0.005950 0.008976 0.005060 0.011005 -0.097012  -0.004174
2.461004 0.220198 0.291904 0.196663 0.447611 0.142176 0.672855 0.006296 0.007249 0.005950 0.008977 0.005059 0.011006 -0.110071  -0.004452
2.464584 0.248074 0.289378 0.195354 0.444760 0.141029 0.668222 0.006692 0.007227 0.005938 0.008960 0.005046 0.010983 -0.059558  -0.003279
2.468166 0.279363 0.289560 0.195439 0.445035 0.141084 0.668799 0.007111 0.007239 0.005948 0.008975 0.005053 0.011002 -0.024201  -0.002093
2.471751 0.401225 0.290642 0.196010 0.446197 0.141603 0.670568 0.008533 0.007263 0.005964 0.008999 0.005069 0.011032 0.138137  0.005007
2.475339 0.417935 0.288936 0.195127 0.444271 0.140828 0.667429 0.008721 0.007251 0.005959 0.008992 0.005062 0.011021 0.160089  0.005398
2.478929 0.311364 0.289410 0.195381 0.444776 0.141050 0.668196 0.007538 0.007267 0.005971 0.009009 0.005073 0.011043 0.027523  0.002241
2.482522 0.187836 0.290213 0.195782 0.445711 0.141404 0.669784 0.005863 0.007288 0.005986 0.009031 0.005087 0.011071 -0.179773  -0.005736
2.486118 0.213401 0.289400 0.195363 0.444795 0.141036 0.668294 0.006258 0.007288 0.005988 0.009035 0.005087 0.011074 -0.111323  -0.004520
2.489716 0.193583 0.291537 0.196470 0.447208 0.142007 0.672219 0.005969 0.007325 0.006013 0.009072 0.005112 0.011122 -0.160171  -0.005429
2.493317 0.213363 0.291055 0.196218 0.446662 0.141786 0.671331 0.006275 0.007329 0.006018 0.009079 0.005115 0.011131 -0.131488  -0.004926
2.496921 0.316142 0.292397 0.196917 0.448183 0.142392 0.673813 0.007649 0.007356 0.006037 0.009107 0.005133 0.011167 0.041688  0.002778
2.500527 0.323848 0.290683 0.196028 0.446248 0.141601 0.670673 0.007752 0.007345 0.006031 0.009100 0.005126 0.011156 0.052727  0.003128
2.504136 0.290454 0.290770 0.196060 0.446392 0.141637 0.671009 0.007352 0.007356 0.006040 0.009114 0.005134 0.011174 -0.018689  -0.001865
2.507747 0.366134 0.289857 0.195598 0.445317 0.141239 0.669162 0.008265 0.007354 0.006041 0.009115 0.005134 0.011174 0.095530  0.004222
2.511362 0.496120 0.288131 0.194710 0.443383 0.140460 0.666013 0.009634 0.007342 0.006036 0.009108 0.005126 0.011163 0.237984  0.006673
2.514979 0.422050 0.288048 0.194669 0.443286 0.140424 0.665845 0.008898 0.007351 0.006043 0.009119 0.005132 0.011176 0.153961  0.005374
2.518598 0.284592 0.289174 0.195241 0.444564 0.140922 0.667971 0.007316 0.007375 0.006060 0.009144 0.005148 0.011209 -0.008053  -0.001231
2.522221 0.202462 0.287639 0.194456 0.442830 0.140237 0.665103 0.006179 0.007365 0.006055 0.009138 0.005142 0.011199 -0.147428  -0.005273
2.525846 0.219098 0.288096 0.194685 0.443339 0.140439 0.665941 0.006436 0.007380 0.006067 0.009155 0.005153 0.011221 -0.117958  -0.004722
2.529473 0.315562 0.287170 0.194224 0.442262 0.140031 0.664081 0.007734 0.007378 0.006067 0.009156 0.005152 0.011219 0.028104  0.002308
2.533104 0.498076 0.289046 0.195177 0.444416 0.140870 0.667721 0.009728 0.007411 0.006090 0.009189 0.005174 0.011264 0.241206  0.006770
2.536737 0.471608 0.288551 0.194923 0.443860 0.140645 0.666805 0.009478 0.007414 0.006094 0.009195 0.005176 0.011270 0.209522  0.006318
2.540372 0.277159 0.291762 0.196573 0.447533 0.142087 0.672895 0.007275 0.007464 0.006127 0.009245 0.005209 0.011336 -0.032922  -0.002507
2.544011 0.230785 0.293682 0.197580 0.449870 0.142977 0.676216 0.006647 0.007498 0.006150 0.009280 0.005232 0.011378 -0.102253  -0.004424
2.547652 0.242503 0.296136 0.198868 0.453532 0.144094 0.680701 0.006822 0.007538 0.006178 0.009329 0.005258 0.011429 -0.074503  -0.003781
2.551296 0.272311 0.294222 0.197853 0.450740 0.143203 0.677397 0.007238 0.007523 0.006169 0.009312 0.005249 0.011415 -0.037695  -0.002693
2.554942 0.328661 0.293698 0.197591 0.449902 0.142976 0.676263 0.007961 0.007525 0.006173 0.009314 0.005251 0.011419 0.047028  0.003011
2.558592 0.366042 0.294100 0.197802 0.450507 0.143166 0.677005 0.008411 0.007540 0.006183 0.009331 0.005260 0.011439 0.094297  0.004269
2.562244 0.341697 0.294083 0.197792 0.450476 0.143161 0.676968 0.008136 0.007548 0.006190 0.009342 0.005267 0.011452 0.069750  0.003676
2.565898 0.223292 0.293272 0.197367 0.449266 0.142790 0.675491 0.006585 0.007547 0.006191 0.009341 0.005266 0.011454 -0.115568  -0.004737
2.569556 0.155971 0.293666 0.197574 0.449856 0.142971 0.676212 0.005510 0.007561 0.006202 0.009358 0.005276 0.011473 -0.293997  -0.007565
2.573216 0.240715 0.292820 0.197132 0.448686 0.142584 0.674667 0.006854 0.007559 0.006202 0.009357 0.005275 0.011474 -0.074959  -0.003824
2.576879 0.349366 0.294849 0.198195 0.451627 0.143512 0.678380 0.008266 0.007594 0.006226 0.009399 0.005298 0.011519 0.078026  0.003907
2.580544 0.375291 0.293621 0.197550 0.449789 0.142949 0.676131 0.008578 0.007587 0.006224 0.009391 0.005294 0.011514 0.095885  0.004336
2.584212 0.333729 0.292791 0.197117 0.448654 0.142566 0.674618 0.008099 0.007586 0.006224 0.009390 0.005293 0.011515 0.060684  0.003454
2.587884 0.316415 0.289397 0.195364 0.444790 0.141033 0.668280 0.007896 0.007551 0.006204 0.009361 0.005271 0.011475 0.024811  0.002211
2.591557 0.340941 0.289741 0.195537 0.445210 0.141184 0.669036 0.008206 0.007565 0.006215 0.009378 0.005281 0.011496 0.063782  0.003549
2.595234 0.369870 0.291901 0.196654 0.447647 0.142164 0.672990 0.008558 0.007603 0.006240 0.009415 0.005306 0.011544 0.104347  0.004546
2.598913 0.326566 0.292289 0.196856 0.448089 0.142328 0.673705 0.008052 0.007618 0.006252 0.009432 0.005316 0.011565 0.047568  0.003073
2.602595 0.226039 0.293910 0.197701 0.450221 0.143082 0.676664 0.006708 0.007649 0.006273 0.009467 0.005337 0.011606 -0.098606  -0.004430
2.606280 0.196463 0.296362 0.198986 0.453875 0.144199 0.681135 0.006262 0.007691 0.006302 0.009518 0.005365 0.011660 -0.165826  -0.005753
2.609967 0.170734 0.297503 0.199587 0.455573 0.144724 0.683217 0.005846 0.007716 0.006320 0.009549 0.005382 0.011694 -0.211679  -0.006509
2.613657 0.182429 0.296680 0.199151 0.454349 0.144348 0.681718 0.006051 0.007716 0.006322 0.009549 0.005382 0.011697 -0.172093  -0.005877
2.617350 0.137964 0.297021 0.199334 0.454854 0.144502 0.682332 0.005269 0.007732 0.006334 0.009568 0.005393 0.011719 -0.327690  -0.008121
2.621046 0.191104 0.295390 0.198477 0.452425 0.143761 0.679356 0.006211 0.007721 0.006329 0.009556 0.005387 0.011710 -0.179246  -0.006015
2.624745 0.292940 0.293984 0.197740 0.450309 0.143118 0.676734 0.007700 0.007714 0.006326 0.009547 0.005382 0.011704 0.013763  0.001669
2.628446 0.314961 0.292002 0.196018 0.448358 0.139560 0.673015 0.007996 0.007699 0.006308 0.009540 0.005322 0.011688 0.025014  0.002253
2.632150 0.321624 0.290904 0.195309 0.446877 0.139091 0.670834 0.008091 0.007695 0.006305 0.009538 0.005321 0.011686 0.031593  0.002536
2.635857 0.383146 0.290996 0.195363 0.447047 0.139114 0.671182 0.008844 0.007708 0.006315 0.009553 0.005329 0.011706 0.112912  0.004801
2.639566 0.347455 0.292131 0.196105 0.448551 0.139612 0.673334 0.008434 0.007734 0.006336 0.009583 0.005346 0.011741 0.062090  0.003565
2.643279 0.363401 0.291307 0.195569 0.447454 0.139254 0.671757 0.008638 0.007734 0.006337 0.009585 0.005347 0.011744 0.069145  0.003768
2.646994 0.567152 0.288484 0.193729 0.443719 0.138036 0.666385 0.010806 0.007707 0.006316 0.009558 0.005331 0.011713 0.290319  0.007731
2.650712 0.768297 0.286778 0.192621 0.441460 0.137304 0.663119 0.012595 0.007695 0.006306 0.009547 0.005324 0.011701 0.479413  0.009949
2.654432 0.766125 0.286746 0.192602 0.441412 0.137291 0.663042 0.012594 0.007705 0.006315 0.009560 0.005331 0.011716 0.478654  0.009955
2.658156 0.569015 0.285868 0.192033 0.440249 0.136916 0.661354 0.010868 0.007703 0.006314 0.009560 0.005331 0.011717 0.295035  0.007826
2.661882 0.339578 0.285435 0.191715 0.439598 0.136701 0.660406 0.008407 0.007708 0.006317 0.009566 0.005334 0.011724 0.048226  0.003168
2.665611 0.266295 0.286247 0.192260 0.440793 0.137063 0.662231 0.007455 0.007729 0.006334 0.009591 0.005348 0.011756 -0.034240  -0.002673
2.669343 0.218875 0.283558 0.190250 0.436596 0.135740 0.656035 0.006768 0.007703 0.006309 0.009558 0.005329 0.011716 -0.112027  -0.004842
2.673078 0.268620 0.284509 0.190979 0.438142 0.136219 0.658351 0.007507 0.007726 0.006330 0.009588 0.005346 0.011752 -0.022565  -0.002176
2.676815 0.267569 0.281379 0.188517 0.433140 0.134598 0.651312 0.007502 0.007693 0.006297 0.009545 0.005321 0.011705 -0.026559  -0.002364
2.680555 0.261739 0.281947 0.188975 0.434049 0.134898 0.652475 0.007430 0.007711 0.006313 0.009567 0.005334 0.011730 -0.025453  -0.002317
2.684298 0.210052 0.282911 0.189748 0.435536 0.135409 0.654458 0.006664 0.007734 0.006334 0.009596 0.005351 0.011763 -0.110940  -0.004843
2.688044 0.191792 0.283538 0.190242 0.436537 0.135739 0.655908 0.006376 0.007753 0.006350 0.009620 0.005364 0.011792 -0.154399  -0.005721
2.691793 0.211147 0.282072 0.189090 0.434181 0.134981 0.652535 0.006699 0.007743 0.006339 0.009606 0.005356 0.011777 -0.102507  -0.004668
2.695544 0.220268 0.281240 0.188442 0.432838 0.134553 0.650779 0.006851 0.007741 0.006337 0.009604 0.005355 0.011776 -0.101306  -0.004646
2.699299 0.273382 0.280745 0.188038 0.432088 0.134291 0.649873 0.007642 0.007745 0.006338 0.009608 0.005356 0.011783 -0.022724  -0.002203
2.703056 0.476353 0.279576 0.187138 0.430141 0.133700 0.647254 0.010101 0.007739 0.006331 0.009599 0.005352 0.011775 0.218665  0.006844
2.706816 0.546934 0.278350 0.186176 0.428209 0.133069 0.644655 0.010838 0.007732 0.006323 0.009590 0.005346 0.011767 0.278440  0.007733
2.710578 0.636301 0.276701 0.184879 0.425891 0.132220 0.641150 0.011706 0.007719 0.006310 0.009577 0.005336 0.011750 0.362006  0.008829
2.714344 0.629120 0.276235 0.184515 0.425232 0.131983 0.640141 0.011655 0.007723 0.006312 0.009582 0.005338 0.011757 0.356644  0.008775
2.718112 0.618372 0.275010 0.183578 0.423512 0.131352 0.637538 0.011571 0.007716 0.006304 0.009575 0.005333 0.011748 0.355133  0.008768
2.721884 0.411676 0.277159 0.185248 0.426512 0.132466 0.642051 0.009453 0.007757 0.006341 0.009622 0.005362 0.011806 0.152497  0.005754
2.725658 0.263560 0.276741 0.184904 0.425982 0.132238 0.641349 0.007574 0.007761 0.006344 0.009629 0.005365 0.011815 -0.029304  -0.002526
2.729434 0.217171 0.276903 0.185052 0.426138 0.132336 0.641456 0.006885 0.007774 0.006355 0.009644 0.005374 0.011832 -0.094609  -0.004544
2.733214 0.233307 0.277879 0.185826 0.427496 0.132849 0.643487 0.007146 0.007798 0.006377 0.009673 0.005392 0.011867 -0.050740  -0.003332
2.736997 0.209440 0.278518 0.186333 0.428384 0.133179 0.644808 0.006779 0.007818 0.006395 0.009696 0.005406 0.011895 -0.096425  -0.004600
2.740782 0.142796 0.277236 0.185326 0.426579 0.132524 0.642073 0.005606 0.007811 0.006386 0.009689 0.005400 0.011886 -0.251914  -0.007445
2.744570 0.159637 0.277478 0.185516 0.426908 0.132651 0.642551 0.005935 0.007825 0.006398 0.009705 0.005410 0.011907 -0.200630  -0.006653
2.748361 0.195685 0.276174 0.184494 0.425069 0.131984 0.639755 0.006580 0.007817 0.006389 0.009698 0.005404 0.011897 -0.111637  -0.004970
2.752155 0.198535 0.274466 0.183276 0.422663 0.131105 0.636085 0.006637 0.007803 0.006377 0.009683 0.005393 0.011879 -0.106399  -0.004858
2.755952 0.174961 0.274306 0.183182 0.422427 0.131028 0.635709 0.006239 0.007812 0.006384 0.009694 0.005399 0.011892 -0.154132  -0.005856
2.759752 0.137327 0.274153 0.183091 0.422201 0.130952 0.635343 0.005535 0.007820 0.006391 0.009704 0.005405 0.011905 -0.250626  -0.007477
2.763554 0.156036 0.272385 0.182032 0.419706 0.130044 0.631646 0.005908 0.007805 0.006381 0.009689 0.005393 0.011886 -0.191508  -0.006545
2.767360 0.162417 0.268933 0.179970 0.414837 0.128274 0.625022 0.006035 0.007766 0.006353 0.009645 0.005364 0.011839 -0.174027  -0.006247
2.771168 0.198801 0.267911 0.179365 0.413389 0.127750 0.623033 0.006686 0.007762 0.006351 0.009642 0.005360 0.011837 -0.096732  -0.004664
2.774979 0.215435 0.267282 0.178996 0.412493 0.127435 0.621792 0.006970 0.007763 0.006353 0.009644 0.005360 0.011841 -0.069155  -0.003949
2.778793 0.210057 0.267501 0.179127 0.412786 0.127546 0.622171 0.006891 0.007777 0.006364 0.009661 0.005370 0.011860 -0.086893  -0.004432
2.782610 0.196877 0.270220 0.180751 0.416603 0.128956 0.627341 0.006681 0.007827 0.006401 0.009718 0.005407 0.011925 -0.098140  -0.004717
2.786429 0.163641 0.270826 0.181120 0.417442 0.129274 0.628458 0.006099 0.007846 0.006416 0.009741 0.005421 0.011952 -0.184276  -0.006472
2.790252 0.188560 0.270235 0.180771 0.416597 0.128972 0.627283 0.006555 0.007848 0.006419 0.009744 0.005422 0.011957 -0.122644  -0.005287
2.794077 0.263136 0.270490 0.180929 0.416959 0.129109 0.627772 0.007754 0.007862 0.006430 0.009761 0.005432 0.011977 -0.005322  -0.001103
2.797906 0.345425 0.270574 0.180982 0.417040 0.129162 0.627842 0.008896 0.007873 0.006439 0.009775 0.005440 0.011994 0.107089  0.004953
2.801737 0.258746 0.271416 0.181487 0.418249 0.129590 0.629509 0.007710 0.007896 0.006457 0.009802 0.005456 0.012025 -0.015142  -0.001865
2.805571 0.191814 0.270920 0.181199 0.417498 0.129349 0.628408 0.006647 0.007899 0.006460 0.009806 0.005458 0.012031 -0.125129  -0.005368
2.809408 0.185085 0.270271 0.180814 0.416568 0.129028 0.627114 0.006538 0.007900 0.006462 0.009808 0.005458 0.012034 -0.122344  -0.005315
2.813248 0.168573 0.272031 0.181873 0.419029 0.129940 0.630434 0.006247 0.007936 0.006489 0.009850 0.005485 0.012081 -0.161957  -0.006123
2.817090 0.159405 0.270961 0.181238 0.417503 0.129395 0.628325 0.006083 0.007931 0.006486 0.009845 0.005481 0.012077 -0.184592  -0.006546
2.820936 0.160567 0.271525 0.181580 0.418284 0.129691 0.629368 0.006113 0.007949 0.006501 0.009867 0.005494 0.012103 -0.180421  -0.006480
2.824784 0.177125 0.270104 0.180734 0.416265 0.128969 0.626593 0.006429 0.007939 0.006494 0.009856 0.005486 0.012092 -0.148596  -0.005889
2.828636 0.229059 0.271055 0.181309 0.417591 0.129464 0.628370 0.007321 0.007964 0.006513 0.009885 0.005504 0.012125 -0.061580  -0.003796
2.832490 0.305029 0.268782 0.179956 0.414370 0.128302 0.623955 0.008459 0.007941 0.006498 0.009860 0.005486 0.012099 0.055666  0.003614
2.836347 0.328992 0.266424 0.178560 0.411018 0.127100 0.619351 0.008797 0.007917 0.006481 0.009833 0.005468 0.012070 0.075575  0.004216
2.840207 0.308286 0.265649 0.178107 0.409896 0.126705 0.617766 0.008528 0.007916 0.006482 0.009833 0.005467 0.012072 0.052863  0.003531
2.844070 0.262477 0.265941 0.178276 0.410304 0.126859 0.618322 0.007880 0.007931 0.006494 0.009852 0.005478 0.012094 -0.004725  -0.001057
2.847936 0.224901 0.268476 0.179797 0.413861 0.128178 0.623135 0.007304 0.007980 0.006531 0.009908 0.005514 0.012158 -0.063589  -0.003884
2.851805 0.234838 0.267020 0.178932 0.411791 0.127436 0.620291 0.007475 0.007970 0.006524 0.009898 0.005506 0.012148 -0.045035  -0.003273
2.855677 0.260988 0.268228 0.179656 0.413466 0.128063 0.622520 0.007891 0.008000 0.006547 0.009932 0.005528 0.012187 -0.000233  -0.000236
2.859552 0.224654 0.266755 0.178793 0.411367 0.127321 0.619620 0.007332 0.007990 0.006541 0.009922 0.005520 0.012177 -0.064923  -0.003942
2.863429 0.219894 0.268510 0.179839 0.413823 0.128229 0.622941 0.007265 0.008028 0.006570 0.009967 0.005548 0.012228 -0.075481  -0.004257
2.867310 0.230442 0.267800 0.179422 0.412800 0.127873 0.621508 0.007449 0.008030 0.006573 0.009969 0.005549 0.012233 -0.051505  -0.003521
2.871193 0.261399 0.268028 0.179555 0.413116 0.127989 0.621938 0.007945 0.008045 0.006585 0.009988 0.005560 0.012256 -0.008795  -0.001457
2.875079 0.283279 0.267688 0.179376 0.412578 0.127844 0.621069 0.008284 0.008053 0.006592 0.009997 0.005565 0.012266 0.018033  0.002090
2.878969 0.312524 0.270045 0.180781 0.415906 0.129052 0.625645 0.008714 0.008100 0.006628 0.010053 0.005600 0.012330 0.049871  0.003481
2.882861 0.332360 0.271272 0.181518 0.417616 0.129691 0.627941 0.009000 0.008131 0.006651 0.010089 0.005622 0.012371 0.074353  0.004257
2.886756 0.395829 0.272458 0.182235 0.419268 0.130309 0.630156 0.009837 0.008161 0.006674 0.010124 0.005644 0.012412 0.134293  0.005730
2.890654 0.502445 0.270988 0.181364 0.417169 0.129564 0.627255 0.011099 0.008151 0.006668 0.010114 0.005636 0.012401 0.249033  0.007814
2.894555 0.551205 0.270276 0.180945 0.416140 0.129209 0.625809 0.011643 0.008153 0.006671 0.010116 0.005637 0.012405 0.294758  0.008514
2.898459 0.456473 0.271845 0.181886 0.418335 0.130019 0.628769 0.010610 0.008188 0.006698 0.010157 0.005663 0.012453 0.200948  0.007040
2.902366 0.368068 0.270375 0.181020 0.416240 0.129277 0.625870 0.009541 0.008177 0.006691 0.010146 0.005654 0.012442 0.112265  0.005269
2.906275 0.317013 0.271175 0.181503 0.417342 0.129678 0.627336 0.008867 0.008201 0.006709 0.010174 0.005671 0.012473 0.048155  0.003456
2.910188 0.334394 0.271974 0.181987 0.418448 0.130114 0.628806 0.009119 0.008224 0.006727 0.010201 0.005688 0.012505 0.076103  0.004350
2.914104 0.333940 0.271995 0.182008 0.418458 0.130139 0.628783 0.009125 0.008236 0.006737 0.010215 0.005697 0.012522 0.081033  0.004495
2.918023 0.262338 0.270582 0.181155 0.416477 0.129406 0.626125 0.008099 0.008225 0.006730 0.010204 0.005688 0.012512 -0.017565  -0.002096
2.921944 0.240014 0.270549 0.181148 0.416364 0.129415 0.625843 0.007757 0.008235 0.006739 0.010216 0.005696 0.012525 -0.058647  -0.003834
2.925869 0.305304 0.272487 0.182322 0.419083 0.130415 0.629520 0.008760 0.008276 0.006769 0.010263 0.005725 0.012579 0.046715  0.003427
2.929796 0.335169 0.271370 0.181660 0.417474 0.129856 0.627277 0.009191 0.008270 0.006766 0.010257 0.005721 0.012573 0.072180  0.004265
2.933726 0.377218 0.271752 0.181896 0.417996 0.130059 0.627951 0.009763 0.008287 0.006780 0.010277 0.005733 0.012597 0.120311  0.005514
2.937660 0.456530 0.271007 0.181460 0.416913 0.129692 0.626424 0.010755 0.008286 0.006781 0.010278 0.005732 0.012598 0.204137  0.007192
2.941596 0.472585 0.271731 0.181899 0.417908 0.130073 0.627740 0.010958 0.008309 0.006798 0.010304 0.005749 0.012629 0.225425  0.007568
2.945535 0.333720 0.270276 0.181038 0.415821 0.129338 0.624837 0.009221 0.008298 0.006792 0.010293 0.005740 0.012617 0.078692  0.004478
2.949478 0.179182 0.270261 0.181033 0.415774 0.129338 0.624729 0.006766 0.008310 0.006801 0.010307 0.005749 0.012634 -0.173206  -0.006653
2.953423 0.166020 0.270273 0.181048 0.415765 0.129357 0.624680 0.006523 0.008323 0.006812 0.010322 0.005758 0.012653 -0.183026  -0.006849
2.957371 0.263135 0.270164 0.180986 0.415615 0.129301 0.624486 0.008224 0.008334 0.006821 0.010336 0.005765 0.012670 -0.015474  -0.001994
2.961322 0.402700 0.269128 0.180385 0.414098 0.128795 0.622303 0.010190 0.008330 0.006820 0.010333 0.005763 0.012667 0.164383  0.006511
2.965276 0.371550 0.269883 0.180841 0.415137 0.129185 0.623685 0.009803 0.008355 0.006839 0.010363 0.005781 0.012701 0.128461  0.005764
2.969233 0.226459 0.269846 0.180826 0.415057 0.129179 0.623528 0.007666 0.008368 0.006850 0.010378 0.005790 0.012720 -0.072670  -0.004343
2.973194 0.176800 0.269441 0.180593 0.414454 0.128984 0.622651 0.006784 0.008375 0.006857 0.010387 0.005795 0.012732 -0.176084  -0.006771
2.977157 0.256645 0.270751 0.181373 0.416320 0.129656 0.625222 0.008187 0.008409 0.006883 0.010427 0.005819 0.012779 -0.012024  -0.001772
2.981123 0.246423 0.272837 0.182614 0.419274 0.130720 0.629295 0.008035 0.008455 0.006917 0.010481 0.005852 0.012841 -0.033047  -0.002943
2.985092 0.232298 0.276751 0.185389 0.424738 0.132749 0.637129 0.007814 0.008529 0.006981 0.010566 0.005907 0.012941 -0.062721  -0.004060
2.989063 0.246091 0.275689 0.184564 0.423212 0.132218 0.634734 0.008056 0.008526 0.006976 0.010564 0.005905 0.012937 -0.050825  -0.003661
2.993038 0.326520 0.276974 0.185585 0.425006 0.132883 0.637444 0.009294 0.008560 0.007007 0.010603 0.005929 0.012985 0.070699  0.004325
2.997016 0.354914 0.277243 0.185804 0.425358 0.133035 0.637939 0.009704 0.008577 0.007021 0.010624 0.005941 0.013010 0.106084  0.005305
3.000997 0.234643 0.276552 0.185272 0.424355 0.132691 0.636351 0.007902 0.008579 0.007022 0.010627 0.005943 0.013014 -0.051005  -0.003684
3.004981 0.162490 0.275493 0.184452 0.422832 0.132160 0.633956 0.006586 0.008575 0.007017 0.010624 0.005939 0.013008 -0.201374  -0.007331
3.008968 0.153333 0.275420 0.184404 0.422701 0.132131 0.633704 0.006407 0.008586 0.007026 0.010637 0.005947 0.013024 -0.222853  -0.007724
3.012958 0.204235 0.274374 0.183612 0.421195 0.131607 0.631480 0.007404 0.008582 0.007020 0.010633 0.005944 0.013020 -0.089451  -0.004900
3.016951 0.224837 0.273639 0.183177 0.420126 0.131242 0.629971 0.007779 0.008582 0.007022 0.010634 0.005944 0.013022 -0.063901  -0.004147
3.020947 0.216474 0.271896 0.182145 0.417626 0.130361 0.626491 0.007644 0.008567 0.007012 0.010617 0.005932 0.013004 -0.083522  -0.004748
3.024946 0.229299 0.272167 0.182315 0.417984 0.130515 0.626935 0.007878 0.008583 0.007024 0.010636 0.005943 0.013026 -0.055781  -0.003885
3.028947 0.246517 0.271411 0.181849 0.416917 0.130125 0.625493 0.008179 0.008582 0.007025 0.010637 0.005943 0.013029 -0.026576  -0.002686
3.032952 0.209268 0.270307 0.181224 0.415283 0.129589 0.623122 0.007546 0.008577 0.007023 0.010631 0.005938 0.013022 -0.105943  -0.005369
3.036960 0.295718 0.269539 0.180771 0.414163 0.129204 0.621529 0.008983 0.008576 0.007023 0.010631 0.005938 0.013023 0.041683  0.003373
3.040971 0.317447 0.268407 0.180113 0.412521 0.128647 0.619211 0.009320 0.008570 0.007020 0.010625 0.005933 0.013017 0.073701  0.004491
3.044985 0.203391 0.267636 0.179663 0.411391 0.128265 0.617592 0.007471 0.008570 0.007022 0.010625 0.005933 0.013019 -0.114648  -0.005609
3.049002 0.180111 0.267181 0.179404 0.410711 0.128045 0.616598 0.007041 0.008575 0.007027 0.010632 0.005936 0.013027 -0.139109  -0.006188
3.053021 0.168276 0.266779 0.179174 0.410109 0.127850 0.615717 0.006816 0.008582 0.007033 0.010640 0.005941 0.013037 -0.149469  -0.006424
3.057044 0.135481 0.266714 0.179144 0.409991 0.127826 0.615506 0.006125 0.008594 0.007043 0.010655 0.005949 0.013055 -0.244412  -0.008227
3.061070 0.132314 0.267009 0.179327 0.410383 0.127992 0.616003 0.006063 0.008612 0.007058 0.010677 0.005963 0.013081 -0.257708  -0.008461
3.065099 0.185119 0.263978 0.177376 0.405959 0.126314 0.609634 0.007183 0.008577 0.007031 0.010636 0.005933 0.013034 -0.136181  -0.006160
3.069131 0.335423 0.264222 0.177560 0.406298 0.126478 0.610077 0.009684 0.008595 0.007046 0.010658 0.005947 0.013060 0.096320  0.005189
3.121821 0.222196 0.259218 0.174066 0.398392 0.123516 0.598033 0.008041 0.008685 0.007117 0.010767 0.005995 0.013192 -0.065408  -0.004363
3.125895 0.249364 0.258777 0.173753 0.397720 0.123243 0.597059 0.008530 0.008690 0.007120 0.010773 0.005997 0.013199 -0.016093  -0.002167
3.129972 0.276974 0.258064 0.173270 0.396535 0.122838 0.595125 0.009002 0.008689 0.007120 0.010771 0.005995 0.013195 0.029386  0.002932
3.134052 0.272321 0.259998 0.174664 0.399466 0.124052 0.599391 0.008938 0.008733 0.007158 0.010825 0.006033 0.013260 0.022642  0.002577
3.138136 0.243734 0.259290 0.174150 0.398436 0.123602 0.597975 0.008467 0.008733 0.007157 0.010826 0.006030 0.013262 -0.019707  -0.002408
3.142222 0.185725 0.258322 0.173474 0.396893 0.123020 0.595603 0.007401 0.008729 0.007153 0.010819 0.006024 0.013254 -0.113867  -0.005795
3.146311 0.157569 0.259189 0.174105 0.398187 0.123573 0.597449 0.006826 0.008755 0.007176 0.010852 0.006045 0.013292 -0.170950  -0.007110
3.150404 0.158181 0.257594 0.172967 0.395731 0.122585 0.593806 0.006849 0.008740 0.007162 0.010833 0.006029 0.013270 -0.158597  -0.006858
3.154499 0.163700 0.257828 0.173143 0.396062 0.122748 0.594247 0.006977 0.008756 0.007175 0.010853 0.006042 0.013293 -0.143364  -0.006529
3.158598 0.142405 0.258995 0.173988 0.397815 0.123488 0.596769 0.006517 0.008788 0.007203 0.010892 0.006068 0.013340 -0.215265  -0.008012
3.162699 0.165697 0.257118 0.172649 0.394926 0.122364 0.592487 0.007039 0.008769 0.007186 0.010868 0.006049 0.013311 -0.150976  -0.006719
3.166804 0.240599 0.257329 0.172796 0.395252 0.122458 0.592982 0.008495 0.008785 0.007199 0.010888 0.006060 0.013336 -0.013299  -0.001997
3.170912 0.266900 0.257062 0.172630 0.394760 0.122366 0.592086 0.008960 0.008793 0.007206 0.010897 0.006067 0.013345 0.013331  0.002002
3.175022 0.298923 0.256653 0.172342 0.394136 0.122195 0.591262 0.009496 0.008799 0.007211 0.010904 0.006072 0.013356 0.058264  0.004193
3.179136 0.288616 0.256280 0.172087 0.393542 0.122048 0.590449 0.009345 0.008806 0.007216 0.010912 0.006077 0.013366 0.049307  0.003863
3.183253 0.216529 0.255911 0.171831 0.392946 0.121900 0.589635 0.008106 0.008813 0.007221 0.010920 0.006082 0.013377 -0.065178  -0.004448
3.187373 0.229896 0.258017 0.173348 0.396144 0.122962 0.593991 0.008365 0.008862 0.007264 0.010981 0.006118 0.013447 -0.034708  -0.003250
3.191496 0.212747 0.257053 0.172664 0.394641 0.122394 0.591743 0.008060 0.008859 0.007261 0.010977 0.006113 0.013441 -0.055480  -0.004116
3.195622 0.186561 0.255785 0.171763 0.392674 0.121870 0.589157 0.007559 0.008851 0.007253 0.010966 0.006109 0.013432 -0.107148  -0.005728
3.199751 0.159785 0.254490 0.170845 0.390656 0.121335 0.586498 0.007006 0.008842 0.007244 0.010954 0.006105 0.013422 -0.152545  -0.006845
3.203883 0.182003 0.254450 0.170821 0.390570 0.121324 0.586345 0.007488 0.008854 0.007255 0.010970 0.006114 0.013441 -0.108979  -0.005795
3.208018 0.214268 0.255033 0.171251 0.391443 0.121578 0.587439 0.008138 0.008878 0.007275 0.010999 0.006130 0.013474 -0.058039  -0.004235
3.212156 0.244438 0.255223 0.171378 0.391732 0.121659 0.587819 0.008705 0.008895 0.007289 0.011020 0.006141 0.013499 -0.014920  -0.002151
3.216297 0.303505 0.254024 0.170543 0.389840 0.121171 0.585279 0.009715 0.008887 0.007282 0.011010 0.006138 0.013490 0.066594  0.004550
3.220441 0.322300 0.251757 0.168928 0.386527 0.120228 0.580648 0.010026 0.008861 0.007259 0.010980 0.006124 0.013457 0.091303  0.005336
3.224589 0.289833 0.249126 0.167050 0.383046 0.119147 0.575261 0.009522 0.008828 0.007229 0.010947 0.006105 0.013415 0.056119  0.004190
3.228739 0.206932 0.244388 0.163581 0.376633 0.117153 0.566039 0.008059 0.008758 0.007165 0.010872 0.006063 0.013328 -0.062282  -0.004421
3.232893 0.150342 0.244929 0.164063 0.377484 0.117435 0.567158 0.006879 0.008781 0.007187 0.010901 0.006080 0.013362 -0.170683  -0.007330
3.237049 0.224478 0.242231 0.162088 0.373079 0.116066 0.561174 0.008419 0.008746 0.007154 0.010854 0.006054 0.013312 -0.024704  -0.002793
3.241209 0.313302 0.240506 0.160968 0.370173 0.115202 0.557086 0.009962 0.008728 0.007141 0.010829 0.006041 0.013284 0.093007  0.005428
3.245371 0.308616 0.240815 0.161178 0.370663 0.115369 0.557719 0.009903 0.008748 0.007157 0.010853 0.006055 0.013313 0.083608  0.005154
3.249537 0.226056 0.243483 0.162938 0.375047 0.116732 0.563687 0.008489 0.008810 0.007207 0.010934 0.006100 0.013405 -0.036332  -0.003403
3.253706 0.251419 0.243838 0.163181 0.375570 0.116928 0.564309 0.008967 0.008831 0.007224 0.010959 0.006115 0.013434 0.015379  0.002218
3.257878 0.250020 0.242510 0.162308 0.373375 0.116258 0.561297 0.008956 0.008821 0.007216 0.010945 0.006107 0.013419 0.010362  0.001823
3.262052 0.234160 0.241549 0.161672 0.371831 0.115761 0.559261 0.008681 0.008817 0.007214 0.010940 0.006104 0.013417 -0.021500  -0.002631
3.266230 0.298454 0.241197 0.161459 0.371183 0.115601 0.558247 0.009817 0.008825 0.007221 0.010948 0.006110 0.013426 0.071642  0.004810
3.270411 0.352306 0.241824 0.161875 0.372199 0.115926 0.559608 0.010683 0.008851 0.007242 0.010981 0.006128 0.013464 0.125284  0.006371
3.274596 0.348043 0.243547 0.163014 0.375015 0.116812 0.563425 0.010636 0.008897 0.007279 0.011040 0.006162 0.013532 0.120292  0.006253
3.278783 0.339664 0.243559 0.163027 0.375011 0.116825 0.563383 0.010524 0.008912 0.007291 0.011058 0.006172 0.013554 0.117816  0.006198
3.282973 0.311303 0.242719 0.162481 0.373607 0.116407 0.561426 0.010092 0.008911 0.007291 0.011056 0.006171 0.013552 0.076087  0.004989
3.287166 0.287496 0.242734 0.162498 0.373615 0.116424 0.561397 0.009714 0.008926 0.007303 0.011074 0.006182 0.013574 0.054586  0.004233
3.291363 0.264020 0.242335 0.162236 0.372921 0.116226 0.560381 0.009324 0.008933 0.007309 0.011081 0.006186 0.013584 0.033264  0.003310
3.295562 0.184836 0.241650 0.161796 0.371779 0.115883 0.558810 0.007814 0.008935 0.007311 0.011082 0.006187 0.013587 -0.090486  -0.005467
3.299764 0.177703 0.241372 0.161620 0.371297 0.115752 0.558117 0.007674 0.008944 0.007319 0.011093 0.006194 0.013601 -0.104950  -0.005898
3.303970 0.231741 0.239216 0.160208 0.367715 0.114658 0.553186 0.008778 0.008919 0.007299 0.011057 0.006174 0.013562 -0.011845  -0.001985
3.308179 0.282304 0.239988 0.160725 0.368963 0.115063 0.554837 0.009704 0.008947 0.007322 0.011094 0.006195 0.013604 0.061310  0.004522
3.312390 0.242768 0.239742 0.160567 0.368532 0.114945 0.554208 0.009013 0.008957 0.007330 0.011105 0.006202 0.013618 0.006871  0.001516
3.316605 0.161071 0.240082 0.160796 0.369080 0.115124 0.554930 0.007353 0.008978 0.007347 0.011131 0.006217 0.013649 -0.127880  -0.006552
3.320823 0.157667 0.238938 0.160053 0.367182 0.114552 0.552235 0.007287 0.008970 0.007342 0.011120 0.006211 0.013637 -0.145179  -0.006992
3.325044 0.221076 0.240515 0.161081 0.369813 0.115346 0.555963 0.008642 0.009014 0.007377 0.011178 0.006243 0.013705 -0.023984  -0.002847
3.329268 0.331479 0.239355 0.160335 0.367812 0.114775 0.553085 0.010599 0.009007 0.007372 0.011165 0.006237 0.013691 0.116981  0.006297
3.333495 0.325011 0.240309 0.160966 0.369388 0.115263 0.555233 0.010512 0.009039 0.007398 0.011207 0.006260 0.013740 0.111453  0.006156
3.337725 0.242681 0.238997 0.160119 0.367191 0.114615 0.552076 0.009098 0.009029 0.007390 0.011191 0.006253 0.013723 0.015047  0.002266
3.341958 0.143100 0.238984 0.160108 0.367171 0.114604 0.552065 0.006998 0.009043 0.007402 0.011209 0.006262 0.013745 -0.177930  -0.007803
3.346195 0.144031 0.237873 0.159386 0.365587 0.114050 0.549640 0.007032 0.009037 0.007397 0.011203 0.006257 0.013736 -0.158386  -0.007374
3.350434 0.170571 0.236146 0.158262 0.363136 0.113182 0.546099 0.007665 0.009018 0.007383 0.011183 0.006243 0.013714 -0.088658  -0.005526
3.354677 0.131517 0.235613 0.157920 0.362369 0.112919 0.544972 0.006741 0.009023 0.007387 0.011190 0.006246 0.013723 -0.168755  -0.007636
3.358922 0.081727 0.236895 0.158763 0.364165 0.113573 0.547526 0.005323 0.009062 0.007419 0.011236 0.006275 0.013777 -0.437693  -0.012318
3.363171 0.132331 0.237009 0.158841 0.364313 0.113636 0.547717 0.006784 0.009079 0.007433 0.011257 0.006287 0.013802 -0.203257  -0.008408
3.367422 0.366070 0.236806 0.158713 0.364013 0.113540 0.547260 0.011302 0.009090 0.007442 0.011270 0.006294 0.013819 0.151819  0.007279
3.371677 0.578717 0.235698 0.157996 0.362433 0.112984 0.544966 0.014234 0.009084 0.007437 0.011265 0.006289 0.013813 0.356562  0.011173
3.375935 0.502315 0.234595 0.157282 0.360861 0.112433 0.542678 0.013283 0.009078 0.007433 0.011259 0.006284 0.013807 0.281535  0.009944
3.380196 0.246928 0.235490 0.157860 0.362131 0.112881 0.544522 0.009329 0.009110 0.007459 0.011297 0.006307 0.013853 -0.003885  -0.001170
3.384460 0.161850 0.234241 0.157056 0.360337 0.112261 0.541882 0.007565 0.009101 0.007452 0.011287 0.006300 0.013842 -0.134470  -0.006895
3.388727 0.279741 0.234689 0.157354 0.360960 0.112491 0.542764 0.009962 0.009124 0.007471 0.011316 0.006317 0.013876 0.056957  0.004495
3.392997 0.374090 0.235454 0.157853 0.362036 0.112885 0.544297 0.011538 0.009154 0.007495 0.011351 0.006338 0.013918 0.158131  0.007502
3.397270 0.447424 0.232802 0.156137 0.358268 0.111550 0.538828 0.012639 0.009117 0.007466 0.011310 0.006311 0.013870 0.232597  0.009113
3.401547 0.293510 0.232965 0.156243 0.358485 0.111636 0.539124 0.010253 0.009135 0.007481 0.011332 0.006323 0.013896 0.075174  0.005189
3.405826 0.215162 0.231992 0.155601 0.357144 0.111131 0.537258 0.008793 0.009130 0.007477 0.011328 0.006319 0.013894 -0.028663  -0.003209
3.410109 0.170133 0.230399 0.154590 0.354829 0.110352 0.533778 0.007831 0.009113 0.007465 0.011309 0.006307 0.013871 -0.098651  -0.005963
3.414394 0.175648 0.230910 0.154920 0.355544 0.110611 0.534805 0.007970 0.009138 0.007485 0.011339 0.006324 0.013906 -0.084849  -0.005539
3.418683 0.221963 0.229910 0.154276 0.354136 0.110107 0.532763 0.008973 0.009132 0.007481 0.011334 0.006320 0.013901 -0.005528  -0.001416
3.422974 0.190697 0.230655 0.154761 0.355167 0.110486 0.534230 0.008330 0.009161 0.007504 0.011368 0.006340 0.013942 -0.062772  -0.004779
3.427269 0.204738 0.231194 0.155110 0.355927 0.110763 0.535327 0.008645 0.009186 0.007524 0.011398 0.006358 0.013978 -0.049788  -0.004263
3.431567 0.269122 0.231073 0.155038 0.355750 0.110703 0.535056 0.009927 0.009198 0.007534 0.011413 0.006367 0.013997 0.053547  0.004428
3.435868 0.272513 0.231290 0.155179 0.356051 0.110818 0.535482 0.010005 0.009217 0.007550 0.011436 0.006380 0.014025 0.047708  0.004186
3.440172 0.296064 0.231202 0.155124 0.355926 0.110772 0.535296 0.010445 0.009230 0.007561 0.011452 0.006389 0.014045 0.079151  0.005401
3.444479 0.296605 0.230153 0.154446 0.354429 0.110246 0.533103 0.010471 0.009224 0.007556 0.011447 0.006384 0.014038 0.079323  0.005415
3.448789 0.260763 0.231032 0.155014 0.355669 0.110685 0.534902 0.009834 0.009257 0.007582 0.011485 0.006407 0.014085 0.041067  0.003903
3.453102 0.260807 0.231914 0.155588 0.356919 0.111128 0.536715 0.009851 0.009290 0.007609 0.011525 0.006431 0.014132 0.032151  0.003459
3.457419 0.258289 0.231204 0.155130 0.355909 0.110777 0.535240 0.009820 0.009291 0.007611 0.011528 0.006431 0.014136 0.039102  0.003821
3.461738 0.239403 0.230626 0.154759 0.355063 0.110496 0.533959 0.009470 0.009295 0.007614 0.011533 0.006434 0.014143 0.013645  0.002261
3.466061 0.171701 0.231723 0.155466 0.356642 0.111045 0.536306 0.008034 0.009333 0.007645 0.011579 0.006461 0.014199 -0.087804  -0.005745
3.470386 0.137718 0.232018 0.155657 0.357060 0.111191 0.536913 0.007208 0.009355 0.007663 0.011605 0.006476 0.014231 -0.160276  -0.007775
3.474715 0.130873 0.231969 0.155625 0.356986 0.111169 0.536801 0.007038 0.009370 0.007675 0.011624 0.006487 0.014254 -0.181679  -0.008293
3.479046 0.223816 0.231361 0.155233 0.356140 0.110863 0.535579 0.009220 0.009374 0.007679 0.011630 0.006489 0.014263 -0.003113  -0.001087
3.483381 0.237329 0.231139 0.155092 0.355792 0.110755 0.535027 0.009511 0.009386 0.007688 0.011645 0.006497 0.014280 0.014785  0.002374
3.487719 0.230550 0.230172 0.154470 0.354426 0.110270 0.533037 0.009390 0.009382 0.007686 0.011642 0.006494 0.014278 0.007109  0.001649
3.492060 0.144073 0.232835 0.156186 0.358216 0.111605 0.538586 0.007435 0.009452 0.007742 0.011724 0.006544 0.014376 -0.159519  -0.007824
3.496404 0.151167 0.233460 0.156592 0.359103 0.111918 0.539878 0.007629 0.009481 0.007765 0.011759 0.006564 0.014418 -0.136323  -0.007245
3.500751 0.193070 0.232548 0.156000 0.357816 0.111457 0.538015 0.008636 0.009478 0.007763 0.011757 0.006562 0.014417 -0.051119  -0.004444
3.505101 0.215343 0.229605 0.154085 0.353670 0.109966 0.532037 0.009136 0.009433 0.007728 0.011708 0.006528 0.014360 -0.014279  -0.002352
3.509454 0.279397 0.229436 0.153985 0.353409 0.109886 0.531617 0.010423 0.009445 0.007738 0.011723 0.006537 0.014377 0.063205  0.004957
3.513810 0.256271 0.229800 0.154216 0.353930 0.110063 0.532381 0.009998 0.009468 0.007756 0.011750 0.006552 0.014411 0.042606  0.004077
3.518170 0.236469 0.229236 0.153859 0.353106 0.109793 0.531124 0.009620 0.009471 0.007759 0.011755 0.006555 0.014417 0.018082  0.002660
3.522532 0.125740 0.228911 0.153639 0.352674 0.109618 0.530577 0.007026 0.009480 0.007766 0.011766 0.006560 0.014432 -0.220162  -0.009297
3.526898 0.138178 0.227963 0.153025 0.351334 0.109139 0.528886 0.007377 0.009475 0.007763 0.011763 0.006556 0.014432 -0.154415  -0.007798
3.531266 0.147443 0.227706 0.152858 0.350978 0.109005 0.528449 0.007632 0.009484 0.007771 0.011775 0.006562 0.014449 -0.127379  -0.007094
3.535638 0.191530 0.227448 0.152690 0.350619 0.108874 0.528008 0.008712 0.009494 0.007779 0.011788 0.006569 0.014466 -0.051738  -0.004528
3.540013 0.249342 0.229788 0.154206 0.353923 0.110061 0.532367 0.009957 0.009558 0.007830 0.011862 0.006615 0.014548 0.026365  0.003238
3.544390 0.295881 0.231579 0.155351 0.356511 0.110944 0.536246 0.010863 0.009611 0.007872 0.011925 0.006652 0.014625 0.080159  0.005654
3.548771 0.344964 0.231989 0.155611 0.357102 0.111142 0.537123 0.011749 0.009635 0.007891 0.011954 0.006669 0.014661 0.131583  0.007256
3.553155 0.338560 0.230794 0.154839 0.355416 0.110540 0.534683 0.011659 0.009626 0.007885 0.011946 0.006662 0.014652 0.120477  0.006955
3.557542 0.299156 0.231538 0.155318 0.356483 0.110912 0.536254 0.010978 0.009658 0.007910 0.011984 0.006684 0.014698 0.074001  0.005460
3.561932 0.256679 0.234401 0.157179 0.360514 0.112366 0.542033 0.010186 0.009734 0.007971 0.012072 0.006740 0.014802 0.024819  0.003167
3.566325 0.257371 0.232071 0.155657 0.357259 0.111167 0.537418 0.010218 0.009702 0.007946 0.012038 0.006715 0.014765 0.034766  0.003755
3.570721 0.223685 0.233486 0.156559 0.359308 0.111873 0.540496 0.009542 0.009749 0.007983 0.012094 0.006748 0.014833 -0.020475  -0.002887
3.575120 0.234052 0.230676 0.154746 0.355303 0.110465 0.534610 0.009778 0.009707 0.007951 0.012047 0.006717 0.014778 0.001327  0.000736
3.579523 0.266044 0.229780 0.154165 0.354033 0.110006 0.532774 0.010443 0.009705 0.007950 0.012047 0.006715 0.014778 0.043259  0.004211
3.583928 0.351612 0.229220 0.153800 0.353252 0.109725 0.531653 0.012027 0.009711 0.007954 0.012055 0.006719 0.014789 0.135522  0.007467
3.588336 0.366272 0.230318 0.154505 0.354814 0.110274 0.533950 0.012297 0.009751 0.007987 0.012103 0.006747 0.014847 0.152492  0.007934
3.592748 0.383188 0.229099 0.153715 0.353096 0.109651 0.531462 0.012600 0.009743 0.007980 0.012095 0.006740 0.014839 0.174827  0.008511
3.597162 0.273825 0.229515 0.153981 0.353697 0.109862 0.532357 0.010670 0.009769 0.008001 0.012127 0.006759 0.014878 0.058959  0.004951
3.601580 0.174641 0.228943 0.153608 0.352893 0.109569 0.531200 0.008536 0.009774 0.008006 0.012134 0.006762 0.014888 -0.085097  -0.005959
3.606000 0.114005 0.229697 0.154092 0.353973 0.109944 0.532790 0.006909 0.009807 0.008032 0.012174 0.006785 0.014936 -0.237623  -0.009975
3.610424 0.139889 0.229788 0.154150 0.354110 0.109986 0.533005 0.007667 0.009826 0.008048 0.012198 0.006798 0.014965 -0.143606  -0.007768
3.614851 0.156160 0.229203 0.153769 0.353287 0.109687 0.531819 0.008114 0.009831 0.008052 0.012205 0.006801 0.014975 -0.125254  -0.007267
3.619280 0.226586 0.229047 0.153660 0.353085 0.109603 0.531560 0.009791 0.009844 0.008063 0.012223 0.006810 0.014997 -0.000740  -0.000560
3.623713 0.238042 0.228682 0.153435 0.352526 0.109432 0.530666 0.010053 0.009853 0.008071 0.012234 0.006816 0.015010 0.018309  0.002788
3.628149 0.223059 0.229665 0.154051 0.353990 0.109904 0.532938 0.009748 0.009891 0.008101 0.012280 0.006843 0.015068 -0.012335  -0.002292
3.632588 0.221282 0.228064 0.153015 0.351724 0.109095 0.529789 0.009726 0.009874 0.008088 0.012262 0.006829 0.015049 -0.016008  -0.002616
3.637030 0.261956 0.228540 0.153330 0.352381 0.109338 0.530567 0.010600 0.009901 0.008110 0.012294 0.006848 0.015086 0.049402  0.004603
3.641475 0.219292 0.227717 0.152790 0.351236 0.108918 0.529158 0.009715 0.009900 0.008109 0.012295 0.006847 0.015091 -0.011614  -0.002236
3.645923 0.161452 0.228297 0.153167 0.352047 0.109215 0.530164 0.008350 0.009929 0.008133 0.012330 0.006868 0.015131 -0.115814  -0.007072
3.650374 0.213413 0.229444 0.153893 0.353731 0.109773 0.532661 0.009616 0.009971 0.008166 0.012380 0.006897 0.015192 -0.025447  -0.003321
3.654828 0.277843 0.228714 0.153435 0.352653 0.109421 0.531003 0.010991 0.009972 0.008167 0.012382 0.006897 0.015194 0.060557  0.005131
3.659285 0.331779 0.230725 0.154736 0.355510 0.110433 0.535164 0.012030 0.010032 0.008216 0.012453 0.006941 0.015279 0.114336  0.007062
3.663745 0.428034 0.230060 0.154304 0.354567 0.110100 0.533796 0.013687 0.010035 0.008218 0.012458 0.006942 0.015285 0.207665  0.009534
3.668209 0.517249 0.229365 0.153856 0.353580 0.109746 0.532360 0.015072 0.010036 0.008220 0.012461 0.006942 0.015290 0.298483  0.011449
3.672675 0.482808 0.228326 0.153184 0.352103 0.109227 0.530255 0.014586 0.010031 0.008216 0.012456 0.006938 0.015286 0.264410  0.010794
3.677144 0.322635 0.226910 0.152272 0.350089 0.108515 0.527703 0.011944 0.010016 0.008205 0.012441 0.006927 0.015275 0.103908  0.006778
3.681617 0.251545 0.227189 0.152455 0.350444 0.108666 0.528076 0.010564 0.010040 0.008224 0.012469 0.006943 0.015306 0.020582  0.003022
3.686092 0.299083 0.226116 0.151759 0.348958 0.108112 0.526271 0.011539 0.010033 0.008219 0.012464 0.006937 0.015306 0.085475  0.006169
3.690570 0.347688 0.225670 0.151475 0.348319 0.107892 0.525456 0.012462 0.010040 0.008226 0.012474 0.006942 0.015321 0.147347  0.008113
3.695052 0.253751 0.226300 0.151880 0.349213 0.108202 0.526582 0.010665 0.010072 0.008251 0.012511 0.006964 0.015364 0.033980  0.003903
3.699536 0.163661 0.225463 0.151342 0.348014 0.107788 0.525052 0.008580 0.010071 0.008251 0.012512 0.006963 0.015368 -0.091688  -0.006422
3.704024 0.121003 0.225351 0.151275 0.347851 0.107738 0.524840 0.007391 0.010086 0.008263 0.012531 0.006974 0.015392 -0.175901  -0.008911
3.708514 0.103145 0.226589 0.152074 0.349602 0.108360 0.527040 0.006836 0.010131 0.008300 0.012584 0.007006 0.015451 -0.244089  -0.010515
3.713008 0.150438 0.226090 0.151755 0.348881 0.108117 0.526113 0.008270 0.010138 0.008306 0.012594 0.007011 0.015465 -0.113686  -0.007189
3.717504 0.203667 0.225551 0.151393 0.348140 0.107834 0.525228 0.009640 0.010144 0.008311 0.012603 0.007014 0.015480 -0.020021  -0.003022
3.722004 0.201577 0.224816 0.150939 0.347059 0.107480 0.523798 0.009607 0.010146 0.008314 0.012606 0.007015 0.015487 -0.027563  -0.003553
3.726506 0.178887 0.222125 0.148810 0.343044 0.105821 0.517665 0.009067 0.010103 0.008270 0.012556 0.006974 0.015424 -0.061270  -0.005306
3.731012 0.171370 0.221641 0.148420 0.342295 0.105516 0.516497 0.008890 0.010111 0.008274 0.012565 0.006976 0.015434 -0.078410  -0.006014
3.735520 0.190778 0.220532 0.147515 0.340596 0.104813 0.513862 0.009397 0.010104 0.008263 0.012556 0.006965 0.015423 -0.039623  -0.004283
3.740032 0.173497 0.220891 0.147820 0.341120 0.105049 0.514631 0.008978 0.010130 0.008287 0.012589 0.006986 0.015462 -0.069396  -0.005678
3.744547 0.181883 0.220637 0.147616 0.340713 0.104898 0.513964 0.009209 0.010143 0.008296 0.012604 0.006994 0.015480 -0.063481  -0.005440
3.749064 0.240975 0.219760 0.146911 0.339356 0.104340 0.511834 0.010619 0.010141 0.008291 0.012602 0.006987 0.015476 0.036438  0.004129
3.753585 0.236488 0.219774 0.146927 0.339348 0.104353 0.511782 0.010538 0.010159 0.008307 0.012624 0.007000 0.015503 0.027040  0.003563
3.758108 0.152405 0.220081 0.147189 0.339797 0.104574 0.512425 0.008475 0.010184 0.008329 0.012655 0.007020 0.015540 -0.102731  -0.006958
3.762635 0.095319 0.219549 0.146720 0.339140 0.104198 0.511901 0.006714 0.010190 0.008330 0.012665 0.007020 0.015560 -0.301548  -0.011943
3.767165 0.129664 0.220714 0.147685 0.340886 0.104959 0.514536 0.007845 0.010235 0.008373 0.012720 0.007058 0.015628 -0.147132  -0.008357
3.771697 0.222144 0.219359 0.146579 0.338782 0.104105 0.511214 0.010287 0.010222 0.008356 0.012703 0.007042 0.015605 0.006444  0.001752
3.776233 0.322953 0.218787 0.146125 0.337891 0.103747 0.509867 0.012425 0.010227 0.008358 0.012709 0.007042 0.015612 0.119646  0.007563
3.780771 0.405293 0.219879 0.147034 0.339527 0.104459 0.512278 0.013944 0.010271 0.008399 0.012763 0.007079 0.015677 0.206824  0.009961
3.785313 0.326626 0.220075 0.147206 0.339794 0.104603 0.512630 0.012541 0.010294 0.008419 0.012791 0.007097 0.015711 0.126997  0.007820
3.789858 0.208739 0.221131 0.148062 0.341403 0.105283 0.515124 0.010044 0.010337 0.008459 0.012845 0.007133 0.015778 -0.017615  -0.002918
3.794405 0.160866 0.218636 0.146051 0.337526 0.103713 0.509161 0.008833 0.010298 0.008417 0.012795 0.007093 0.015715 -0.079611  -0.006214
3.798956 0.126152 0.218474 0.145931 0.337241 0.103626 0.508719 0.007837 0.010313 0.008429 0.012813 0.007103 0.015737 -0.152494  -0.008616
3.803509 0.099429 0.218038 0.145585 0.336537 0.103362 0.507718 0.006970 0.010322 0.008435 0.012824 0.007107 0.015751 -0.221426  -0.010402
3.808066 0.109161 0.215126 0.143202 0.332023 0.101702 0.501609 0.007317 0.010272 0.008381 0.012762 0.007063 0.015686 -0.203775  -0.009998
3.812625 0.177203 0.214966 0.143084 0.331737 0.101645 0.501163 0.009341 0.010288 0.008394 0.012781 0.007075 0.015709 -0.046623  -0.004791
3.817187 0.268316 0.214785 0.142951 0.331421 0.101586 0.500673 0.011516 0.010304 0.008406 0.012799 0.007086 0.015732 0.070541  0.005905
3.821753 0.283712 0.215198 0.143306 0.332014 0.101765 0.501400 0.011865 0.010334 0.008433 0.012835 0.007106 0.015773 0.081782  0.006370
3.826321 0.281686 0.214379 0.142707 0.330706 0.101447 0.499572 0.011845 0.010334 0.008431 0.012835 0.007109 0.015775 0.083620  0.006454
3.830893 0.299837 0.211958 0.141308 0.326910 0.100489 0.494387 0.012244 0.010295 0.008406 0.012785 0.007088 0.015723 0.096784  0.006957
3.835467 0.319309 0.211735 0.141191 0.326516 0.100412 0.493775 0.012659 0.010309 0.008418 0.012802 0.007099 0.015743 0.125385  0.007933
3.840044 0.315525 0.210519 0.140499 0.324910 0.099942 0.491060 0.012608 0.010298 0.008413 0.012794 0.007096 0.015729 0.121840  0.007835
3.844624 0.218211 0.211121 0.140864 0.325631 0.100200 0.492131 0.010504 0.010332 0.008439 0.012832 0.007118 0.015775 0.008847  0.002115
3.849208 0.172898 0.211319 0.140987 0.325858 0.100287 0.492450 0.009367 0.010355 0.008458 0.012859 0.007134 0.015808 -0.050041  -0.005039
3.853794 0.133158 0.210421 0.140479 0.324659 0.099947 0.490397 0.008235 0.010351 0.008458 0.012858 0.007134 0.015803 -0.122838  -0.007909
3.858383 0.123978 0.210513 0.140544 0.324739 0.099997 0.490456 0.007959 0.010371 0.008474 0.012881 0.007148 0.015831 -0.143857  -0.008574
3.862975 0.147318 0.211209 0.140956 0.325600 0.100286 0.491794 0.008691 0.010406 0.008501 0.012920 0.007170 0.015879 -0.090577  -0.006815
3.867570 0.171457 0.210321 0.140459 0.324414 0.099949 0.489764 0.009391 0.010401 0.008500 0.012918 0.007170 0.015872 -0.048208  -0.004980
3.872168 0.148980 0.210366 0.140496 0.324429 0.099979 0.489712 0.008768 0.010419 0.008515 0.012940 0.007183 0.015897 -0.087784  -0.006731
3.876769 0.122159 0.210413 0.140536 0.324451 0.100011 0.489680 0.007953 0.010438 0.008530 0.012961 0.007196 0.015923 -0.154739  -0.008951
3.881372 0.136305 0.209527 0.140038 0.323269 0.099676 0.487931 0.008415 0.010433 0.008529 0.012959 0.007196 0.015921 -0.120057  -0.007897
3.885979 0.200315 0.209859 0.140234 0.323684 0.099812 0.488507 0.010218 0.010458 0.008549 0.012988 0.007213 0.015956 -0.015801  -0.002870
3.890589 0.283021 0.206746 0.138470 0.319596 0.098610 0.482552 0.012166 0.010398 0.008509 0.012928 0.007181 0.015885 0.089450  0.006839
3.895201 0.352488 0.208108 0.139261 0.321315 0.099159 0.484939 0.013600 0.010450 0.008548 0.012985 0.007213 0.015952 0.159921  0.009160
3.899817 0.315135 0.208516 0.139506 0.321804 0.099330 0.485569 0.012882 0.010478 0.008571 0.013017 0.007232 0.015990 0.119642  0.007937
3.904435 0.268876 0.209815 0.140264 0.323444 0.099857 0.487837 0.011920 0.010530 0.008610 0.013074 0.007264 0.016056 0.062450  0.005745
3.909057 0.286488 0.209249 0.139951 0.322674 0.099646 0.486671 0.012327 0.010535 0.008616 0.013082 0.007270 0.016067 0.089897  0.006905
3.913681 0.276574 0.209004 0.139822 0.322318 0.099561 0.486096 0.012135 0.010549 0.008628 0.013100 0.007281 0.016087 0.078421  0.006462
3.918308 0.324411 0.206883 0.138617 0.319537 0.098745 0.482052 0.013168 0.010515 0.008607 0.013068 0.007265 0.016051 0.133910  0.008460
3.922938 0.247302 0.205371 0.137771 0.317546 0.098170 0.479129 0.011519 0.010497 0.008598 0.013053 0.007258 0.016034 0.050519  0.005206
3.927571 0.180107 0.204811 0.137462 0.316782 0.097966 0.477961 0.009850 0.010504 0.008605 0.013063 0.007264 0.016046 -0.048865  -0.005131
3.932207 0.201833 0.203274 0.136469 0.314453 0.097289 0.474543 0.010448 0.010485 0.008591 0.013041 0.007254 0.016020 -0.002805  -0.001232
3.936846 0.220119 0.203290 0.136508 0.314413 0.097324 0.474332 0.010933 0.010507 0.008610 0.013066 0.007270 0.016049 0.019927  0.003289
3.941487 0.243832 0.203660 0.136777 0.315021 0.097510 0.475215 0.011530 0.010537 0.008635 0.013105 0.007291 0.016096 0.043909  0.004893
3.946132 0.301180 0.204033 0.137062 0.315612 0.097708 0.476008 0.012840 0.010568 0.008662 0.013144 0.007313 0.016142 0.112703  0.007854
3.950780 0.326021 0.205416 0.137863 0.317389 0.098259 0.478515 0.013386 0.010625 0.008705 0.013207 0.007349 0.016217 0.137283  0.008686
3.955430 0.283851 0.203754 0.136880 0.315077 0.097593 0.475110 0.012515 0.010603 0.008691 0.013186 0.007338 0.016191 0.093420  0.007180
3.960083 0.214195 0.202421 0.135917 0.312761 0.096944 0.471636 0.010893 0.010590 0.008677 0.013163 0.007328 0.016164 0.014261  0.002811
3.964739 0.155587 0.203283 0.136550 0.314218 0.097376 0.473752 0.009302 0.010633 0.008715 0.013220 0.007359 0.016232 -0.069777  -0.006230
3.969398 0.158776 0.202441 0.135942 0.312765 0.096965 0.471583 0.009416 0.010632 0.008712 0.013215 0.007358 0.016227 -0.063263  -0.005943
3.974060 0.139507 0.202347 0.135884 0.312575 0.096929 0.471250 0.008843 0.010650 0.008727 0.013237 0.007371 0.016253 -0.100045  -0.007489
3.978725 0.144289 0.200758 0.134726 0.309846 0.096144 0.467537 0.009011 0.010629 0.008707 0.013204 0.007355 0.016220 -0.084282  -0.006887
3.983392 0.149983 0.200970 0.134892 0.310182 0.096260 0.467912 0.009204 0.010655 0.008729 0.013237 0.007374 0.016258 -0.078198  -0.006646
3.988063 0.170899 0.200673 0.134675 0.309651 0.096119 0.467212 0.009844 0.010667 0.008739 0.013251 0.007383 0.016276 -0.057101  -0.005690
3.992736 0.263529 0.200903 0.134857 0.310019 0.096243 0.467632 0.012247 0.010693 0.008761 0.013284 0.007401 0.016315 0.077056  0.006623
3.997412 0.280598 0.201641 0.135406 0.311254 0.096619 0.469136 0.012661 0.010733 0.008795 0.013335 0.007430 0.016371 0.094494  0.007348
4.002091 0.224840 0.201594 0.135380 0.311111 0.096612 0.468851 0.011355 0.010752 0.008811 0.013357 0.007443 0.016397 0.026838  0.003923
4.006773 0.207512 0.200648 0.134691 0.309516 0.096138 0.466900 0.010929 0.010747 0.008805 0.013347 0.007439 0.016393 0.003449  0.001409
4.011458 0.227042 0.199890 0.134141 0.308199 0.095763 0.465224 0.011453 0.010746 0.008803 0.013343 0.007438 0.016394 0.036656  0.004602
4.016146 0.206637 0.198715 0.133289 0.306127 0.095196 0.462558 0.010946 0.010734 0.008791 0.013323 0.007429 0.016377 0.013380  0.002785
4.020836 0.151655 0.198710 0.133287 0.306128 0.095194 0.462577 0.009394 0.010753 0.008807 0.013347 0.007443 0.016407 -0.080977  -0.006865
4.025529 0.169748 0.198792 0.133349 0.306251 0.095240 0.462704 0.009957 0.010775 0.008825 0.013374 0.007458 0.016439 -0.057585  -0.005799
4.030225 0.299469 0.199400 0.133801 0.307285 0.095547 0.463977 0.013250 0.010812 0.008856 0.013422 0.007484 0.016492 0.116302  0.008257
4.034924 0.355867 0.198219 0.132940 0.305401 0.094962 0.461405 0.014470 0.010800 0.008844 0.013405 0.007475 0.016477 0.173148  0.010094
4.039626 0.330289 0.197811 0.132642 0.304818 0.094763 0.460496 0.013966 0.010808 0.008851 0.013417 0.007481 0.016491 0.145836  0.009281
4.044330 0.206946 0.196880 0.131963 0.303493 0.094304 0.458439 0.011076 0.010803 0.008845 0.013413 0.007477 0.016485 0.008821  0.002287
4.049038 0.166143 0.196802 0.131908 0.303380 0.094266 0.458261 0.009943 0.010822 0.008860 0.013436 0.007489 0.016513 -0.045957  -0.005229
4.053748 0.136431 0.195888 0.131242 0.302084 0.093818 0.456250 0.009027 0.010817 0.008854 0.013433 0.007486 0.016509 -0.098999  -0.007690
4.058461 0.186896 0.196096 0.131387 0.302374 0.093917 0.456695 0.010586 0.010844 0.008876 0.013465 0.007504 0.016549 -0.003480  -0.001445
4.063176 0.167275 0.195480 0.130942 0.301502 0.093616 0.455338 0.010035 0.010848 0.008878 0.013472 0.007507 0.016556 -0.037072  -0.004724
4.067895 0.158734 0.194596 0.130298 0.300251 0.093180 0.453396 0.009795 0.010845 0.008874 0.013471 0.007504 0.016554 -0.059442  -0.005994
4.072616 0.159765 0.194818 0.130460 0.300562 0.093289 0.453871 0.009846 0.010872 0.008897 0.013505 0.007524 0.016595 -0.044155  -0.005176
4.077340 0.182201 0.194128 0.129948 0.299604 0.092938 0.452426 0.010535 0.010875 0.008897 0.013510 0.007524 0.016602 -0.022075  -0.003667
4.082067 0.201299 0.192843 0.129013 0.297740 0.092318 0.449413 0.011096 0.010860 0.008883 0.013495 0.007514 0.016579 0.013047  0.002825
4.086797 0.257445 0.191914 0.128327 0.296452 0.091851 0.447691 0.012573 0.010856 0.008877 0.013492 0.007510 0.016580 0.082678  0.007125
4.091529 0.183812 0.191347 0.127899 0.295687 0.091557 0.446753 0.010645 0.010861 0.008880 0.013501 0.007513 0.016595 -0.019604  -0.003476
4.096265 0.194948 0.191207 0.127798 0.295475 0.091492 0.446444 0.010984 0.010878 0.008893 0.013523 0.007525 0.016622 -0.007993  -0.002224
4.101003 0.283189 0.190474 0.127266 0.294424 0.091134 0.445025 0.013264 0.010879 0.008892 0.013525 0.007525 0.016628 0.110015  0.008268
4.105743 0.274127 0.189614 0.126635 0.293210 0.090705 0.443422 0.013076 0.010875 0.008887 0.013523 0.007521 0.016630 0.095610  0.007722
4.110487 0.239858 0.189047 0.126215 0.292412 0.090426 0.442374 0.012254 0.010879 0.008889 0.013531 0.007524 0.016642 0.051589  0.005683
4.115233 0.223904 0.189398 0.126470 0.292917 0.090593 0.443052 0.011862 0.010910 0.008915 0.013568 0.007546 0.016687 0.040364  0.005037
4.119982 0.271333 0.191018 0.127658 0.295223 0.091392 0.446129 0.013083 0.010977 0.008974 0.013647 0.007593 0.016776 0.093874  0.007695
4.124734 0.301963 0.191422 0.127951 0.295804 0.091588 0.446915 0.013828 0.011010 0.009001 0.013686 0.007616 0.016823 0.127076  0.008970
4.129488 0.274732 0.191808 0.128231 0.296359 0.091777 0.447664 0.013215 0.011042 0.009028 0.013725 0.007638 0.016869 0.095115  0.007776
4.134245 0.239344 0.191914 0.128306 0.296520 0.091826 0.447892 0.012358 0.011066 0.009048 0.013755 0.007655 0.016905 0.059823  0.006178
4.139005 0.180055 0.191462 0.127968 0.295896 0.091591 0.447096 0.010739 0.011074 0.009054 0.013767 0.007659 0.016923 -0.004582  -0.001713
4.143768 0.104461 0.190675 0.127386 0.294793 0.091202 0.445651 0.008196 0.011073 0.009051 0.013768 0.007658 0.016928 -0.141533  -0.009540
4.148533 0.080719 0.191403 0.127917 0.295837 0.091558 0.447052 0.007219 0.011116 0.009087 0.013820 0.007688 0.016988 -0.200386  -0.011374
4.153301 0.080352 0.191242 0.127793 0.295622 0.091471 0.446792 0.007217 0.011133 0.009101 0.013842 0.007700 0.017017 -0.210426  -0.011679
4.158072 0.100312 0.190188 0.127011 0.294145 0.090943 0.444861 0.008080 0.011125 0.009092 0.013836 0.007693 0.017015 -0.152253  -0.009954
4.162846 0.162504 0.190658 0.127351 0.294826 0.091168 0.445788 0.010305 0.011162 0.009123 0.013880 0.007719 0.017068 -0.034713  -0.004763
4.167622 0.196776 0.190561 0.127283 0.294679 0.091126 0.445561 0.011363 0.011182 0.009139 0.013906 0.007733 0.017099 0.014409  0.003075
4.172401 0.203964 0.191019 0.127610 0.295336 0.091348 0.446450 0.011593 0.011219 0.009170 0.013950 0.007758 0.017152 0.021421  0.003757
4.177182 0.156866 0.189330 0.126360 0.292994 0.090496 0.443442 0.010188 0.011193 0.009144 0.013924 0.007738 0.017130 -0.053791  -0.005966
4.181967 0.203487 0.188249 0.125557 0.291484 0.089946 0.441479 0.011628 0.011184 0.009134 0.013917 0.007731 0.017128 0.027044  0.004239
4.186754 0.175308 0.190048 0.126862 0.294099 0.090823 0.445045 0.010816 0.011261 0.009201 0.014009 0.007785 0.017233 -0.017886  -0.003455
4.191543 0.159462 0.189641 0.126567 0.293496 0.090625 0.444209 0.010337 0.011272 0.009209 0.014023 0.007792 0.017252 -0.061038  -0.006395
4.196335 0.233240 0.189854 0.126713 0.293817 0.090722 0.444665 0.012527 0.011302 0.009233 0.014060 0.007813 0.017296 0.060226  0.006365
4.201130 0.240951 0.190059 0.126861 0.294128 0.090818 0.445106 0.012758 0.011331 0.009257 0.014096 0.007833 0.017340 0.068399  0.006797
4.205928 0.160852 0.189996 0.126804 0.294060 0.090777 0.445052 0.010445 0.011352 0.009274 0.014122 0.007847 0.017374 -0.042527  -0.005371
4.210728 0.119016 0.190851 0.127425 0.295289 0.091191 0.446710 0.009002 0.011400 0.009315 0.014180 0.007880 0.017441 -0.117427  -0.008942
4.215531 0.119246 0.191695 0.128040 0.296501 0.091604 0.448340 0.009029 0.011447 0.009356 0.014237 0.007913 0.017507 -0.105161  -0.008479
4.220337 0.109144 0.191329 0.127763 0.296009 0.091413 0.447731 0.008655 0.011459 0.009364 0.014253 0.007920 0.017529 -0.127664  -0.009360
4.225145 0.090767 0.192801 0.128839 0.298106 0.092135 0.450809 0.007908 0.011525 0.009421 0.014331 0.007967 0.017623 -0.190545  -0.011457
4.229956 0.118488 0.192148 0.128351 0.297208 0.091800 0.449456 0.009052 0.011528 0.009422 0.014337 0.007968 0.017631 -0.125730  -0.009325
4.234769 0.166016 0.192484 0.128587 0.297716 0.091958 0.450313 0.010736 0.011560 0.009449 0.014377 0.007990 0.017682 -0.023855  -0.004070
4.239585 0.179188 0.193169 0.129072 0.298718 0.092280 0.451943 0.011176 0.011604 0.009485 0.014430 0.008020 0.017749 -0.013404  -0.003057
4.244404 0.114930 0.192910 0.128888 0.298353 0.092155 0.451366 0.008968 0.011619 0.009497 0.014449 0.008031 0.017773 -0.150731  -0.010270
4.249225 0.149566 0.192887 0.128860 0.298345 0.092132 0.451405 0.010251 0.011642 0.009515 0.014478 0.008046 0.017809 -0.066306  -0.006826
4.254049 0.222353 0.191611 0.127912 0.296573 0.091482 0.448744 0.012525 0.011627 0.009499 0.014465 0.008034 0.017793 0.031259  0.004696
4.258875 0.359610 0.191222 0.127617 0.296048 0.091286 0.448090 0.015961 0.011639 0.009508 0.014482 0.008042 0.017817 0.183549  0.011403
4.263704 0.348481 0.190858 0.127340 0.295560 0.091092 0.447491 0.015745 0.011652 0.009518 0.014500 0.008050 0.017842 0.170163  0.011002
4.268536 0.252854 0.189854 0.126590 0.294172 0.090583 0.445706 0.013440 0.011646 0.009510 0.014497 0.008044 0.017844 0.065991  0.006866
4.273370 0.222062 0.189801 0.126541 0.294128 0.090545 0.445694 0.012622 0.011670 0.009528 0.014527 0.008060 0.017882 0.034421  0.004970
4.278207 0.266985 0.189114 0.126024 0.293185 0.090191 0.444497 0.013870 0.011674 0.009529 0.014535 0.008062 0.017897 0.090827  0.008090
4.283047 0.254705 0.189082 0.125989 0.293170 0.090166 0.444530 0.013577 0.011698 0.009549 0.014566 0.008078 0.017937 0.069046  0.007069
4.287888 0.268115 0.189386 0.126201 0.293628 0.090306 0.445173 0.013960 0.011733 0.009578 0.014609 0.008102 0.017989 0.093427  0.008241
4.292733 0.235346 0.191640 0.127860 0.296823 0.091418 0.449486 0.013108 0.011829 0.009662 0.014721 0.008170 0.018115 0.054143  0.006287
4.297580 0.185515 0.191493 0.127734 0.296665 0.091328 0.449343 0.011663 0.011850 0.009678 0.014749 0.008184 0.018152 -0.013119  -0.003102
4.302430 0.162310 0.193170 0.128970 0.299021 0.092165 0.452967 0.010934 0.011928 0.009746 0.014840 0.008239 0.018265 -0.041950  -0.005558
4.307282 0.137488 0.195322 0.130547 0.302065 0.093228 0.457686 0.010085 0.012020 0.009827 0.014948 0.008304 0.018400 -0.089880  -0.008154
4.312136 0.128996 0.196218 0.131198 0.303347 0.093667 0.459687 0.009790 0.012074 0.009873 0.015013 0.008342 0.018481 -0.100329  -0.008634
4.316994 0.133185 0.195306 0.130517 0.302099 0.093199 0.457842 0.009969 0.012072 0.009869 0.015014 0.008339 0.018483 -0.111017  -0.009102
4.321853 0.214772 0.196352 0.131283 0.303570 0.093718 0.460084 0.012687 0.012131 0.009919 0.015083 0.008381 0.018569 0.024296  0.004267
4.326715 0.292323 0.196803 0.131602 0.304247 0.093928 0.461202 0.014833 0.012170 0.009952 0.015132 0.008408 0.018631 0.113199  0.009230
4.331580 0.293030 0.197406 0.132038 0.305116 0.094220 0.462567 0.014882 0.012215 0.009990 0.015186 0.008439 0.018698 0.110612  0.009143
4.336447 0.198052 0.198152 0.132572 0.306226 0.094579 0.464303 0.012261 0.012264 0.010031 0.015245 0.008473 0.018772 -0.009057  -0.002622
4.341317 0.199837 0.198962 0.133161 0.307626 0.094977 0.466059 0.012341 0.012314 0.010074 0.015312 0.008508 0.018847 0.000466  0.000596
4.346189 0.209217 0.198300 0.132662 0.306521 0.094637 0.464729 0.012653 0.012319 0.010076 0.015316 0.008510 0.018858 0.001057  0.000899
4.351064 0.265332 0.199190 0.133314 0.308069 0.095071 0.466686 0.014278 0.012371 0.010121 0.015385 0.008547 0.018936 0.082413  0.007958
4.355941 0.265014 0.200628 0.134364 0.310536 0.095783 0.469843 0.014298 0.012440 0.010181 0.015477 0.008596 0.019038 0.071477  0.007425
4.360821 0.246511 0.201482 0.134985 0.312009 0.096203 0.472022 0.013817 0.012491 0.010224 0.015544 0.008631 0.019119 0.049254  0.006176
4.365703 0.280113 0.202886 0.136008 0.314398 0.096899 0.475517 0.014757 0.012559 0.010283 0.015634 0.008679 0.019227 0.095943  0.008636
4.370587 0.211226 0.204234 0.136968 0.316614 0.097554 0.478739 0.012839 0.012625 0.010339 0.015719 0.008726 0.019329 0.003397  0.001628
4.375474 0.182495 0.207381 0.138749 0.320696 0.098769 0.484617 0.011957 0.012746 0.010426 0.015851 0.008797 0.019485 -0.030828  -0.004914
4.380364 0.172342 0.209674 0.140057 0.323678 0.099662 0.488898 0.011642 0.012842 0.010495 0.015955 0.008853 0.019609 -0.047936  -0.006140
4.385256 0.157714 0.207788 0.138964 0.321278 0.098907 0.485544 0.011159 0.012809 0.010475 0.015927 0.008837 0.019580 -0.066012  -0.007219
4.390150 0.133529 0.209416 0.139892 0.323401 0.099541 0.488600 0.010288 0.012884 0.010530 0.016011 0.008883 0.019680 -0.110719  -0.009368
4.395047 0.100875 0.211694 0.141198 0.326368 0.100434 0.493341 0.008960 0.012980 0.010601 0.016117 0.008940 0.019815 -0.186738  -0.012191
4.399946 0.078428 0.211718 0.141205 0.326425 0.100432 0.493486 0.007917 0.013007 0.010623 0.016151 0.008959 0.019858 -0.267717  -0.014627
4.404847 0.090894 0.211438 0.141033 0.326091 0.100314 0.492992 0.008540 0.013026 0.010638 0.016176 0.008972 0.019890 -0.220354  -0.013298
4.409751 0.105454 0.210237 0.140330 0.324573 0.099826 0.490563 0.009219 0.013016 0.010634 0.016173 0.008969 0.019883 -0.176943  -0.011941
4.414658 0.142332 0.208970 0.139591 0.322969 0.099315 0.488237 0.010733 0.013005 0.010629 0.016168 0.008966 0.019879 -0.093612  -0.008704
4.419566 0.181618 0.208668 0.139408 0.322609 0.099188 0.487775 0.012151 0.013024 0.010646 0.016194 0.008980 0.019913 -0.035106  -0.005342
4.424478 0.223129 0.206960 0.138433 0.320401 0.098518 0.484621 0.013498 0.013000 0.010632 0.016175 0.008969 0.019892 0.021652  0.004205
4.429391 0.229223 0.207715 0.138853 0.321405 0.098802 0.486098 0.013711 0.013052 0.010671 0.016236 0.009002 0.019967 0.022219  0.004269
4.434307 0.223895 0.207053 0.138453 0.320618 0.098519 0.485105 0.013581 0.013060 0.010680 0.016252 0.009009 0.019991 0.029690  0.004946
4.439225 0.159911 0.206712 0.138253 0.320210 0.098379 0.484571 0.011503 0.013078 0.010696 0.016277 0.009022 0.020024 -0.098931  -0.009048
4.444146 0.226954 0.205679 0.137661 0.318876 0.097973 0.482657 0.013734 0.013074 0.010696 0.016279 0.009023 0.020028 0.013674  0.003371
4.449068 0.417176 0.206000 0.137829 0.319349 0.098082 0.483446 0.018660 0.013113 0.010726 0.016326 0.009048 0.020088 0.219538  0.013537
4.453994 0.445423 0.206001 0.137821 0.319380 0.098072 0.483542 0.019323 0.013141 0.010748 0.016362 0.009067 0.020132 0.243896  0.014298
4.458921 0.348835 0.207448 0.138641 0.321266 0.098630 0.486261 0.017135 0.013214 0.010803 0.016444 0.009112 0.020231 0.146131  0.011091
4.463851 0.244531 0.207217 0.138506 0.320972 0.098534 0.485842 0.014376 0.013234 0.010820 0.016471 0.009126 0.020264 0.026829  0.004762
4.468783 0.282847 0.208833 0.139420 0.323095 0.099155 0.488933 0.015493 0.013313 0.010878 0.016559 0.009173 0.020370 0.082414  0.008363
4.473718 0.290119 0.208141 0.139014 0.322235 0.098875 0.487768 0.015723 0.013317 0.010884 0.016570 0.009179 0.020387 0.087521  0.008636
4.478655 0.300784 0.206016 0.137784 0.319543 0.098029 0.484021 0.016041 0.013276 0.010857 0.016534 0.009158 0.020349 0.100586  0.009276
4.483594 0.238497 0.208161 0.139016 0.322287 0.098874 0.487869 0.014313 0.013371 0.010927 0.016638 0.009215 0.020470 0.020916  0.004239
4.488535 0.352898 0.208152 0.138993 0.322336 0.098850 0.488062 0.017445 0.013398 0.010948 0.016672 0.009233 0.020515 0.151475  0.011429
4.493479 0.366777 0.208484 0.139177 0.322789 0.098970 0.488742 0.017820 0.013435 0.010977 0.016717 0.009257 0.020570 0.165280  0.011962
4.498425 0.445126 0.207753 0.138745 0.321877 0.098674 0.487503 0.019670 0.013438 0.010982 0.016727 0.009261 0.020585 0.235858  0.014318
4.503373 0.403787 0.208119 0.138949 0.322377 0.098809 0.488263 0.018772 0.013477 0.011012 0.016773 0.009286 0.020642 0.194408  0.013025
4.508323 0.483309 0.209134 0.139523 0.323703 0.099202 0.490232 0.020578 0.013537 0.011057 0.016841 0.009323 0.020725 0.264731  0.015230
4.513276 0.534499 0.208409 0.139099 0.322805 0.098905 0.488955 0.021684 0.013540 0.011062 0.016852 0.009328 0.020740 0.313555  0.016608
4.518231 0.616178 0.207648 0.138653 0.321856 0.098594 0.487669 0.023330 0.013543 0.011067 0.016861 0.009332 0.020755 0.395697  0.018696
4.523188 0.488469 0.209078 0.139468 0.323713 0.099151 0.490410 0.020815 0.013618 0.011122 0.016945 0.009378 0.020856 0.277806  0.015697
4.528148 0.296352 0.208695 0.139239 0.323251 0.098990 0.489724 0.016246 0.013634 0.011136 0.016968 0.009390 0.020885 0.078795  0.008377
4.533109 0.269181 0.208279 0.138989 0.322743 0.098816 0.489055 0.015516 0.013649 0.011150 0.016990 0.009401 0.020915 0.068267  0.007814
4.538073 0.316510 0.209669 0.139786 0.324547 0.099360 0.491922 0.016861 0.013723 0.011205 0.017074 0.009447 0.021021 0.129574  0.010788
4.543039 0.266402 0.208932 0.139352 0.323631 0.099057 0.490485 0.015503 0.013729 0.011212 0.017087 0.009453 0.021035 0.078907  0.008437
4.548007 0.114141 0.210268 0.140118 0.325360 0.099582 0.493338 0.010170 0.013803 0.011268 0.017170 0.009499 0.021143 -0.191401  -0.013169
4.552977 0.111596 0.210546 0.140273 0.325737 0.099683 0.493988 0.010078 0.013843 0.011299 0.017219 0.009525 0.021204 -0.149902  -0.011681
4.557950 0.093675 0.210119 0.140019 0.325212 0.099507 0.493178 0.009255 0.013861 0.011315 0.017244 0.009539 0.021235 -0.211228  -0.013897
4.562925 0.086181 0.210042 0.139966 0.325136 0.099468 0.493097 0.008897 0.013890 0.011339 0.017282 0.009559 0.021283 -0.217708  -0.014142
4.567902 0.088177 0.209979 0.139922 0.325077 0.099435 0.493047 0.009021 0.013921 0.011364 0.017321 0.009580 0.021331 -0.238115  -0.014824
4.572881 0.118315 0.210272 0.140085 0.325475 0.099544 0.493737 0.010474 0.013963 0.011397 0.017372 0.009607 0.021397 -0.128839  -0.010930
4.577862 0.125472 0.210568 0.140250 0.325880 0.099654 0.494444 0.010812 0.014006 0.011431 0.017424 0.009636 0.021463 -0.128228  -0.010930
4.582845 0.111928 0.210493 0.140198 0.325805 0.099614 0.494372 0.010236 0.014037 0.011456 0.017464 0.009657 0.021512 -0.147327  -0.011744
4.587830 0.090288 0.209300 0.139500 0.324306 0.099131 0.491989 0.009215 0.014031 0.011455 0.017465 0.009656 0.021512 -0.232565  -0.014790
4.592818 0.091352 0.210287 0.140067 0.325584 0.099519 0.494091 0.009292 0.014097 0.011505 0.017541 0.009698 0.021609 -0.221497  -0.014468
4.597808 0.123682 0.208728 0.139156 0.323617 0.098889 0.490953 0.010837 0.014078 0.011495 0.017530 0.009690 0.021592 -0.154953  -0.012130
4.602799 0.227560 0.207527 0.138455 0.322119 0.098399 0.488745 0.014735 0.014071 0.011493 0.017531 0.009689 0.021594 0.038801  0.006084
4.607793 0.238207 0.205483 0.137271 0.319537 0.097584 0.485173 0.015111 0.014034 0.011471 0.017501 0.009672 0.021565 0.040950  0.006265
4.612789 0.186362 0.205745 0.137412 0.319892 0.097681 0.485707 0.013397 0.014076 0.011503 0.017552 0.009699 0.021627 -0.028350  -0.005225
4.617787 0.160627 0.205225 0.137111 0.319254 0.097469 0.484854 0.012466 0.014091 0.011517 0.017575 0.009711 0.021658 -0.069895  -0.008223
4.622787 0.165414 0.204686 0.136794 0.318593 0.097245 0.483968 0.012680 0.014105 0.011531 0.017597 0.009722 0.021688 -0.074715  -0.008522
4.627789 0.268769 0.203810 0.136239 0.317401 0.096862 0.482334 0.016199 0.014107 0.011533 0.017604 0.009725 0.021701 0.079911  0.008833
4.632793 0.334850 0.202714 0.135421 0.315617 0.096299 0.479870 0.018122 0.014100 0.011525 0.017594 0.009719 0.021695 0.149610  0.012113
4.637799 0.210918 0.202252 0.135071 0.314872 0.096055 0.478851 0.014415 0.014116 0.011536 0.017613 0.009728 0.021720 -0.000393  -0.000622
4.642808 0.219223 0.200667 0.133889 0.312251 0.095245 0.475166 0.014729 0.014092 0.011511 0.017579 0.009708 0.021685 0.010515  0.003226
4.647818 0.293227 0.198899 0.132564 0.309345 0.094334 0.471135 0.017072 0.014061 0.011479 0.017535 0.009683 0.021640 0.105192  0.010225
4.652830 0.334910 0.198049 0.131925 0.307955 0.093892 0.469241 0.018286 0.014061 0.011476 0.017534 0.009682 0.021644 0.146439  0.012091
4.657844 0.279801 0.198607 0.132334 0.308917 0.094165 0.470627 0.016750 0.014112 0.011519 0.017600 0.009717 0.021723 0.090654  0.009534
4.662860 0.250020 0.196642 0.130860 0.305728 0.093153 0.466531 0.015868 0.014072 0.011480 0.017547 0.009686 0.021676 0.050439  0.007127
4.667879 0.318302 0.195338 0.129877 0.303955 0.092481 0.463960 0.017943 0.014056 0.011461 0.017534 0.009672 0.021663 0.135414  0.011703
4.672899 0.320159 0.193615 0.128581 0.301609 0.091593 0.460524 0.018034 0.014024 0.011429 0.017504 0.009646 0.021629 0.137515  0.011819
4.677921 0.250477 0.192632 0.127837 0.300282 0.091081 0.458600 0.015986 0.014019 0.011420 0.017503 0.009640 0.021630 0.056247  0.007575
4.682945 0.236613 0.192396 0.127653 0.299975 0.090954 0.458174 0.015571 0.014041 0.011437 0.017532 0.009654 0.021667 0.053916  0.007433
4.687971 0.247861 0.190106 0.125931 0.296843 0.089777 0.453541 0.015971 0.013987 0.011384 0.017478 0.009612 0.021604 0.068066  0.008369
4.692999 0.198066 0.188567 0.124771 0.294755 0.088982 0.450465 0.014308 0.013961 0.011356 0.017455 0.009590 0.021578 0.016530  0.004133
4.698029 0.161952 0.187871 0.124237 0.293811 0.088618 0.449072 0.012967 0.013966 0.011357 0.017465 0.009592 0.021592 -0.030716  -0.005647
4.703061 0.101588 0.189786 0.125666 0.296465 0.089587 0.453088 0.010292 0.014068 0.011447 0.017583 0.009665 0.021736 -0.156163  -0.012761
4.708094 0.110711 0.188645 0.124806 0.294914 0.088999 0.450796 0.010769 0.014057 0.011434 0.017576 0.009655 0.021730 -0.135754  -0.011925
4.713130 0.157117 0.190105 0.125895 0.296936 0.089739 0.453850 0.012858 0.014143 0.011509 0.017676 0.009717 0.021853 -0.039819  -0.006473
4.718168 0.199948 0.189681 0.125582 0.296354 0.089521 0.452965 0.014538 0.014159 0.011521 0.017699 0.009727 0.021881 0.008604  0.003016
4.723207 0.263550 0.191263 0.126754 0.298553 0.090314 0.456310 0.016728 0.014251 0.011601 0.017805 0.009793 0.022012 0.088501  0.009694
4.728248 0.279393 0.190566 0.126225 0.297613 0.089950 0.454942 0.017263 0.014257 0.011603 0.017817 0.009795 0.022029 0.108651  0.010765
4.733291 0.182456 0.191343 0.126794 0.298719 0.090330 0.456666 0.013982 0.014319 0.011656 0.017891 0.009838 0.022121 -0.011403  -0.003495
4.738336 0.128640 0.190845 0.126424 0.298025 0.090083 0.455605 0.011767 0.014333 0.011665 0.017911 0.009847 0.022145 -0.099812  -0.010365
4.743383 0.144477 0.190975 0.126517 0.298216 0.090146 0.455911 0.012499 0.014370 0.011696 0.017957 0.009873 0.022203 -0.061615  -0.008162
4.748432 0.164331 0.191527 0.126926 0.298984 0.090422 0.457073 0.013360 0.014423 0.011741 0.018021 0.009910 0.022281 -0.028844  -0.005597
4.753482 0.177965 0.192377 0.127545 0.300206 0.090837 0.458991 0.013934 0.014487 0.011796 0.018098 0.009955 0.022378 -0.013858  -0.003888
4.758535 0.150991 0.191396 0.126814 0.298841 0.090340 0.456929 0.012863 0.014482 0.011788 0.018097 0.009950 0.022377 -0.050925  -0.007470
4.763589 0.133489 0.192774 0.127839 0.300747 0.091039 0.459780 0.012121 0.014567 0.011862 0.018194 0.010010 0.022496 -0.091019  -0.010009
4.768645 0.171657 0.192277 0.127456 0.300110 0.090768 0.458922 0.013776 0.014580 0.011870 0.018215 0.010017 0.022525 -0.012463  -0.003712
4.773702 0.138472 0.192195 0.127397 0.299979 0.090731 0.458691 0.012400 0.014609 0.011894 0.018251 0.010037 0.022569 -0.075180  -0.009137
4.778762 0.112728 0.192709 0.127780 0.300696 0.090989 0.459772 0.011213 0.014661 0.011938 0.018314 0.010074 0.022645 -0.117486  -0.011447
4.783823 0.089502 0.189850 0.125626 0.296791 0.089520 0.454009 0.010014 0.014584 0.011864 0.018235 0.010015 0.022553 -0.172023  -0.013883
4.788886 0.082546 0.189068 0.125037 0.295733 0.089115 0.452453 0.009638 0.014587 0.011862 0.018243 0.010014 0.022565 -0.181674  -0.014299
4.793950 0.108973 0.189639 0.125458 0.296530 0.089401 0.453671 0.011100 0.014642 0.011909 0.018310 0.010053 0.022647 -0.137801  -0.012482
4.799017 0.165917 0.193993 0.128722 0.302514 0.091624 0.462561 0.013728 0.014844 0.012091 0.018536 0.010201 0.022921 -0.030022  -0.005839
4.804085 0.233774 0.192876 0.127879 0.301002 0.091046 0.460361 0.016333 0.014836 0.012080 0.018534 0.010193 0.022921 0.058747  0.008188
4.809155 0.192815 0.193124 0.128055 0.301373 0.091162 0.460971 0.014869 0.014881 0.012118 0.018590 0.010224 0.022991 -0.008198  -0.003066
4.814226 0.207287 0.193439 0.128292 0.301784 0.091325 0.461549 0.015455 0.014929 0.012158 0.018647 0.010258 0.023061 0.022522  0.005094
4.819299 0.206322 0.193303 0.128195 0.301587 0.091258 0.461217 0.015456 0.014961 0.012183 0.018687 0.010279 0.023109 0.017163  0.004458
4.824374 0.185180 0.191709 0.126979 0.299465 0.090417 0.458218 0.014679 0.014936 0.012156 0.018667 0.010257 0.023091 -0.006623  -0.002776
4.829451 0.157247 0.191264 0.126644 0.298850 0.090193 0.457289 0.013560 0.014955 0.012170 0.018694 0.010270 0.023125 -0.039984  -0.006838
4.834529 0.138948 0.192199 0.127343 0.300145 0.090670 0.459223 0.012779 0.015029 0.012233 0.018781 0.010323 0.023231 -0.078046  -0.009577
4.839609 0.153812 0.190134 0.125787 0.297327 0.089604 0.455074 0.013478 0.014985 0.012188 0.018739 0.010287 0.023183 -0.039871  -0.006862
4.844691 0.156639 0.189333 0.125179 0.296237 0.089190 0.453473 0.013635 0.014990 0.012189 0.018751 0.010288 0.023199 -0.052974  -0.007929
4.849774 0.157854 0.187821 0.124029 0.294201 0.088400 0.450519 0.013721 0.014966 0.012162 0.018731 0.010268 0.023179 -0.030788  -0.006060
4.854858 0.161138 0.187676 0.123927 0.293985 0.088334 0.450151 0.013896 0.014996 0.012186 0.018769 0.010288 0.023225 -0.040552  -0.006971
4.859945 0.145479 0.188674 0.124675 0.295359 0.088840 0.452209 0.013235 0.015072 0.012252 0.018858 0.010342 0.023334 -0.059204  -0.008443
4.865033 0.162546 0.188751 0.124727 0.295475 0.088877 0.452399 0.014022 0.015110 0.012283 0.018906 0.010369 0.023393 -0.031406  -0.006164
4.870122 0.172132 0.190199 0.125815 0.297471 0.089615 0.455382 0.014463 0.015203 0.012365 0.019013 0.010436 0.023525 -0.023206  -0.005311
4.875213 0.184866 0.189909 0.125591 0.297088 0.089453 0.454860 0.015023 0.015227 0.012383 0.019045 0.010451 0.023566 -0.004712  -0.002399
4.880306 0.197407 0.187845 0.124045 0.294235 0.088403 0.450542 0.015561 0.015179 0.012335 0.018997 0.010413 0.023508 0.016827  0.004543
4.885400 0.148492 0.186808 0.123244 0.292863 0.087859 0.448652 0.013527 0.015172 0.012323 0.018997 0.010405 0.023513 -0.055803  -0.008292
4.890496 0.135053 0.187842 0.124024 0.294286 0.088383 0.450728 0.012930 0.015249 0.012391 0.019087 0.010460 0.023622 -0.084816  -0.010247
4.895593 0.202077 0.187757 0.123964 0.294167 0.088348 0.450527 0.015854 0.015282 0.012417 0.019128 0.010483 0.023672 0.017146  0.004618
4.900692 0.256532 0.189851 0.125529 0.297057 0.089407 0.454886 0.017905 0.015403 0.012525 0.019267 0.010570 0.023842 0.076702  0.009790
4.905792 0.285282 0.189035 0.124908 0.295951 0.088985 0.453265 0.018927 0.015407 0.012524 0.019277 0.010570 0.023857 0.099161  0.011158
4.910894 0.298343 0.187732 0.123926 0.294176 0.088314 0.450639 0.019402 0.015390 0.012504 0.019266 0.010556 0.023845 0.115592  0.012077
4.915997 0.299882 0.188280 0.124332 0.294935 0.088591 0.451786 0.019499 0.015450 0.012555 0.019338 0.010598 0.023933 0.121371  0.012405
4.921102 0.229147 0.188383 0.124404 0.295086 0.088639 0.452030 0.017087 0.015493 0.012590 0.019390 0.010627 0.023999 0.035556  0.006731
4.926208 0.203792 0.188701 0.124651 0.295506 0.088803 0.452616 0.016153 0.015544 0.012633 0.019451 0.010663 0.024073 0.013471  0.004153
4.931316 0.191299 0.189172 0.124987 0.296204 0.089026 0.453763 0.015689 0.015602 0.012682 0.019522 0.010703 0.024163 -0.006546  -0.002902
4.936425 0.226341 0.190957 0.126333 0.298642 0.089940 0.457363 0.017108 0.015714 0.012781 0.019651 0.010784 0.024319 0.023896  0.005559
4.941535 0.426838 0.192355 0.127381 0.300563 0.090661 0.460209 0.023551 0.015810 0.012866 0.019763 0.010854 0.024454 0.226652  0.017162
4.946647 0.561590 0.192867 0.127763 0.301270 0.090918 0.461261 0.027081 0.015870 0.012917 0.019835 0.010896 0.024543 0.353913  0.021498
4.951761 0.574064 0.193806 0.128465 0.302563 0.091399 0.463173 0.027447 0.015948 0.012984 0.019926 0.010952 0.024654 0.362420  0.021808
4.956875 0.396204 0.193522 0.128247 0.302187 0.091247 0.462647 0.022857 0.015975 0.013004 0.019962 0.010969 0.024700 0.198967  0.016198
4.961992 0.287180 0.191933 0.127047 0.300031 0.090421 0.459506 0.019507 0.015947 0.012975 0.019939 0.010946 0.024675 0.096225  0.011292
4.967109 0.232029 0.192476 0.127449 0.300785 0.090697 0.460639 0.017576 0.016008 0.013026 0.020012 0.010989 0.024765 0.049996  0.008159
4.972228 0.170787 0.192170 0.127213 0.300381 0.090530 0.460071 0.015115 0.016034 0.013045 0.020046 0.011005 0.024809 -0.030163  -0.006352
4.977348 0.156947 0.191848 0.126968 0.299952 0.090363 0.459456 0.014524 0.016058 0.013064 0.020079 0.011021 0.024851 -0.052408  -0.008393
4.982469 0.156294 0.190643 0.126055 0.298322 0.089737 0.457082 0.014528 0.016045 0.013047 0.020072 0.011008 0.024845 -0.037651  -0.007131
4.987592 0.129990 0.191671 0.126824 0.299739 0.090257 0.459196 0.013280 0.016126 0.013118 0.020166 0.011066 0.024961 -0.081547  -0.010519
4.992716 0.093711 0.192677 0.127573 0.301125 0.090771 0.461252 0.011302 0.016206 0.013187 0.020260 0.011124 0.025075 -0.154832  -0.014528
4.997842 0.074232 0.191036 0.126335 0.298900 0.089922 0.458007 0.010083 0.016175 0.013153 0.020232 0.011097 0.025045 -0.263527  -0.018997
5.002969 0.096758 0.193386 0.128098 0.302121 0.091124 0.462764 0.011538 0.016311 0.013276 0.020388 0.011197 0.025232 -0.151459  -0.014435
5.008097 0.128631 0.191796 0.126895 0.299968 0.090296 0.459639 0.013334 0.016282 0.013243 0.020362 0.011172 0.025205 -0.086657  -0.010944
5.013226 0.193728 0.192301 0.127275 0.300660 0.090551 0.460659 0.016401 0.016341 0.013294 0.020432 0.011213 0.025291 0.005657  0.002803
5.018356 0.228824 0.191651 0.126771 0.299801 0.090211 0.459444 0.017866 0.016350 0.013298 0.020450 0.011218 0.025316 0.053456  0.008635
5.023488 0.207011 0.191676 0.126792 0.299836 0.090224 0.459488 0.017032 0.016389 0.013330 0.020498 0.011244 0.025375 0.018391  0.005077
5.028621 0.139757 0.191985 0.127013 0.300291 0.090369 0.460225 0.014027 0.016440 0.013372 0.020561 0.011279 0.025454 -0.082532  -0.010779
5.033755 0.136581 0.193029 0.127790 0.301733 0.090899 0.462370 0.013899 0.016523 0.013444 0.020659 0.011339 0.025573 -0.088558  -0.011192
5.038891 0.157709 0.193202 0.127915 0.301990 0.090980 0.462783 0.014970 0.016570 0.013482 0.020716 0.011371 0.025645 -0.046724  -0.008148
5.044027 0.208523 0.194554 0.128930 0.303838 0.091675 0.465487 0.017255 0.016667 0.013568 0.020828 0.011441 0.025780 0.018928  0.005199
5.049165 0.219266 0.194390 0.128797 0.303639 0.091579 0.465243 0.017736 0.016700 0.013594 0.020872 0.011462 0.025836 0.036237  0.007210
5.054304 0.185891 0.195013 0.129259 0.304513 0.091890 0.466557 0.016371 0.016768 0.013651 0.020953 0.011510 0.025935 -0.005084  -0.002707
5.059444 0.102538 0.196029 0.130011 0.305918 0.092403 0.468638 0.012189 0.016853 0.013725 0.021053 0.011570 0.026057 -0.166831  -0.015547
5.064585 0.107195 0.195372 0.129513 0.305040 0.092060 0.467393 0.012493 0.016866 0.013732 0.021075 0.011578 0.026088 -0.141440  -0.014351
5.069727 0.171283 0.195980 0.129960 0.305891 0.092363 0.468671 0.015832 0.016935 0.013791 0.021158 0.011626 0.026189 -0.037448  -0.007403
5.074871 0.247707 0.195297 0.129441 0.304977 0.092003 0.467376 0.019088 0.016949 0.013798 0.021180 0.011633 0.026219 0.069657  0.010122
5.080015 0.287592 0.195033 0.129236 0.304633 0.091860 0.466903 0.020620 0.016981 0.013823 0.021222 0.011654 0.026273 0.102416  0.012305
5.085161 0.281861 0.194783 0.129042 0.304313 0.091723 0.466470 0.020466 0.017013 0.013848 0.021266 0.011675 0.026329 0.098617  0.012106
5.090308 0.229992 0.195375 0.129480 0.305132 0.092022 0.467684 0.018535 0.017083 0.013907 0.021349 0.011724 0.026431 0.034375  0.007166
5.095455 0.218786 0.194678 0.128949 0.304199 0.091647 0.466355 0.018125 0.017097 0.013915 0.021372 0.011731 0.026462 0.033507  0.007093
5.100604 0.174233 0.193088 0.127746 0.302051 0.090827 0.463264 0.016216 0.017071 0.013885 0.021351 0.011708 0.026442 -0.028706  -0.006582
5.105754 0.163185 0.190551 0.125819 0.298636 0.089502 0.458336 0.015734 0.017002 0.013816 0.021285 0.011652 0.026369 -0.036884  -0.007480
5.110905 0.158364 0.189765 0.125218 0.297582 0.089088 0.456820 0.015540 0.017011 0.013818 0.021302 0.011655 0.026393 -0.044359  -0.008224
5.116057 0.175111 0.188092 0.123942 0.295349 0.088209 0.453601 0.016383 0.016979 0.013783 0.021276 0.011627 0.026367 -0.021882  -0.005791
5.121210 0.220874 0.186133 0.122453 0.292685 0.087189 0.449685 0.018446 0.016934 0.013735 0.021234 0.011590 0.026320 0.048637  0.008656
5.126363 0.170503 0.185337 0.122038 0.291634 0.086763 0.448303 0.016248 0.016940 0.013747 0.021250 0.011591 0.026347 -0.024126  -0.006112
5.131518 0.128671 0.185926 0.122338 0.292438 0.087067 0.449376 0.014151 0.017010 0.013798 0.021334 0.011641 0.026445 -0.101075  -0.012542
5.136674 0.195258 0.187001 0.123092 0.293902 0.087624 0.451537 0.017476 0.017103 0.013876 0.021441 0.011707 0.026576 0.014931  0.004833
5.141831 0.201134 0.187730 0.123634 0.294922 0.087988 0.453101 0.017782 0.017179 0.013941 0.021532 0.011761 0.026689 0.022233  0.005912
5.146989 0.191304 0.189512 0.124975 0.297375 0.088898 0.456764 0.017385 0.017303 0.014052 0.021675 0.011851 0.026863 -0.005184  -0.002862
5.152147 0.164486 0.193329 0.127857 0.302565 0.090872 0.464341 0.016160 0.017520 0.014248 0.021918 0.012012 0.027152 -0.039230  -0.007892
5.157307 0.183957 0.196626 0.130333 0.307274 0.092567 0.471158 0.017132 0.017712 0.014421 0.022142 0.012153 0.027418 -0.004142  -0.002571
5.162467 0.119335 0.197073 0.130667 0.308013 0.092797 0.472179 0.013833 0.017776 0.014475 0.022223 0.012198 0.027516 -0.131795  -0.014537
5.167628 0.123824 0.198862 0.132009 0.310974 0.093717 0.476299 0.014125 0.017900 0.014584 0.022385 0.012288 0.027703 -0.104782  -0.012994
5.172790 0.122733 0.198952 0.132074 0.311138 0.093762 0.476547 0.014097 0.017949 0.014624 0.022446 0.012322 0.027778 -0.119620  -0.013917
5.177953 0.177660 0.198639 0.131833 0.310639 0.093593 0.475885 0.017003 0.017979 0.014647 0.022483 0.012341 0.027828 -0.029700  -0.006952
5.183117 0.238775 0.198317 0.131587 0.310120 0.093419 0.475192 0.019761 0.018009 0.014669 0.022520 0.012360 0.027877 0.049856  0.009029
5.188282 0.256206 0.199220 0.132265 0.311614 0.093887 0.477262 0.020520 0.018095 0.014744 0.022631 0.012422 0.028007 0.066836  0.010481
5.193448 0.220596 0.198798 0.131944 0.310916 0.093663 0.476292 0.019089 0.018122 0.014763 0.022663 0.012439 0.028050 0.024347  0.006342
5.198614 0.213938 0.197970 0.131325 0.309559 0.093240 0.474414 0.018848 0.018131 0.014767 0.022672 0.012443 0.028067 0.008102  0.003668
5.203781 0.229173 0.198559 0.131760 0.310548 0.093533 0.475828 0.019558 0.018205 0.014830 0.022767 0.012495 0.028182 0.031840  0.007290
5.208949 0.291644 0.198186 0.131475 0.309943 0.093339 0.475014 0.022122 0.018236 0.014853 0.022806 0.012515 0.028233 0.107506  0.013431
5.214117 0.281310 0.197379 0.130868 0.308618 0.092918 0.473180 0.021785 0.018248 0.014859 0.022818 0.012520 0.028254 0.098248  0.012874
5.219287 0.227794 0.199470 0.132441 0.312053 0.094003 0.477918 0.019657 0.018394 0.014988 0.023007 0.012627 0.028472 0.030941  0.007244
5.224457 0.198680 0.199005 0.132096 0.311290 0.093766 0.476851 0.018408 0.018423 0.015009 0.023041 0.012646 0.028517 0.006343  0.003289
5.229628 0.174325 0.199469 0.132435 0.312054 0.094000 0.477923 0.017289 0.018494 0.015069 0.023132 0.012696 0.028627 -0.031104  -0.007303
5.234799 0.142842 0.198648 0.131822 0.310714 0.093575 0.476081 0.015693 0.018506 0.015075 0.023145 0.012701 0.028649 -0.066445  -0.010703
5.239971 0.124743 0.197373 0.130861 0.308615 0.092915 0.473184 0.014704 0.018496 0.015060 0.023128 0.012690 0.028638 -0.098357  -0.013057
5.245144 0.080432 0.198169 0.131460 0.309923 0.093327 0.474988 0.011838 0.018582 0.015135 0.023238 0.012752 0.028769 -0.266634  -0.021554
5.250318 0.110351 0.198143 0.131438 0.309879 0.093310 0.474928 0.013902 0.018629 0.015173 0.023297 0.012784 0.028842 -0.147249  -0.016059
5.255492 0.167058 0.199001 0.132086 0.311295 0.093755 0.476894 0.017149 0.018717 0.015249 0.023410 0.012847 0.028975 -0.024603  -0.006581
5.260667 0.140124 0.197998 0.131338 0.309623 0.093245 0.474537 0.015745 0.018716 0.015243 0.023405 0.012844 0.028975 -0.081675  -0.012021
5.265842 0.099688 0.198320 0.131581 0.310143 0.093414 0.475244 0.013313 0.018777 0.015295 0.023482 0.012887 0.029068 -0.154439  -0.016570
5.271018 0.072198 0.198614 0.131807 0.310613 0.093567 0.475869 0.011357 0.018837 0.015345 0.023557 0.012929 0.029157 -0.309630  -0.023519
5.276195 0.113448 0.197691 0.131116 0.309083 0.093096 0.473737 0.014271 0.018838 0.015342 0.023555 0.012927 0.029162 -0.144666  -0.016115
5.281372 0.177096 0.196291 0.130064 0.306758 0.092371 0.470497 0.017873 0.018816 0.015317 0.023522 0.012908 0.029131 -0.028672  -0.007191
5.286550 0.259470 0.196573 0.130286 0.307202 0.092530 0.471069 0.021685 0.018875 0.015366 0.023595 0.012950 0.029219 0.059995  0.010427
5.291729 0.383093 0.196838 0.130490 0.307623 0.092672 0.471626 0.026412 0.018933 0.015415 0.023668 0.012991 0.029306 0.185570  0.018383
5.296907 0.513106 0.195394 0.129407 0.305380 0.091930 0.468427 0.030641 0.018908 0.015388 0.023639 0.012970 0.029277 0.292015  0.023115
5.302087 0.609471 0.196062 0.129917 0.306300 0.092283 0.469723 0.033476 0.018987 0.015456 0.023732 0.013026 0.029388 0.380758  0.026459
5.307267 0.628123 0.196312 0.130113 0.306694 0.092417 0.470231 0.034068 0.019046 0.015506 0.023806 0.013068 0.029477 0.403576  0.027308
5.312447 0.586129 0.193945 0.128336 0.303355 0.091201 0.465388 0.032992 0.018978 0.015438 0.023735 0.013014 0.029398 0.360592  0.025877
5.317628 0.494767 0.193305 0.127861 0.302458 0.090880 0.464042 0.030388 0.018994 0.015448 0.023759 0.013024 0.029429 0.283048  0.022984
5.322810 0.392619 0.193973 0.128374 0.303346 0.091234 0.465290 0.027139 0.019075 0.015518 0.023855 0.013082 0.029544 0.198212  0.019283
5.327991 0.253236 0.194647 0.128888 0.304245 0.091591 0.466566 0.021851 0.019157 0.015589 0.023951 0.013141 0.029660 0.060365  0.010668
5.333174 0.186808 0.194547 0.128816 0.304104 0.091544 0.466351 0.018816 0.019202 0.015625 0.024007 0.013172 0.029729 -0.020814  -0.006281
5.338356 0.156318 0.193732 0.128216 0.302951 0.091137 0.464597 0.017256 0.019211 0.015628 0.024023 0.013176 0.029749 -0.052026  -0.009955
5.343539 0.147763 0.192601 0.127373 0.301390 0.090563 0.462279 0.016821 0.019204 0.015617 0.024023 0.013168 0.029752 -0.056160  -0.010370
5.348723 0.118183 0.191426 0.126494 0.299765 0.089965 0.459858 0.015082 0.019195 0.015603 0.024020 0.013159 0.029750 -0.128457  -0.015724
5.353907 0.168488 0.189291 0.124888 0.296829 0.088873 0.455495 0.018054 0.019136 0.015544 0.023963 0.013112 0.029685 -0.029596  -0.007567
5.359091 0.189819 0.189902 0.125366 0.297627 0.089197 0.456607 0.019212 0.019216 0.015613 0.024057 0.013170 0.029798 0.001852  0.001898
5.364276 0.192996 0.189091 0.124765 0.296492 0.088795 0.454876 0.019422 0.019225 0.015616 0.024073 0.013174 0.029817 0.005697  0.003337
5.369461 0.185235 0.187482 0.123554 0.294293 0.087964 0.451618 0.019077 0.019192 0.015580 0.024045 0.013146 0.029787 -0.002744  -0.002322
5.374646 0.194125 0.187113 0.123288 0.293752 0.087791 0.450747 0.019579 0.019222 0.015603 0.024085 0.013167 0.029835 0.003680  0.002696
5.379831 0.203872 0.185280 0.122085 0.291221 0.086862 0.447239 0.020116 0.019177 0.015567 0.024043 0.013131 0.029795 0.017566  0.005905
5.385017 0.241949 0.185062 0.121985 0.290900 0.086760 0.446803 0.021971 0.019216 0.015601 0.024092 0.013157 0.029858 0.070586  0.011867
5.390203 0.218600 0.185232 0.122080 0.291095 0.086859 0.446990 0.020939 0.019274 0.015648 0.024162 0.013199 0.029941 0.026315  0.007265
5.395390 0.282171 0.183415 0.121130 0.288467 0.085898 0.443617 0.023851 0.019230 0.015627 0.024116 0.013160 0.029906 0.103374  0.014437
5.400576 0.316242 0.183142 0.120955 0.287927 0.085727 0.442870 0.025317 0.019266 0.015657 0.024157 0.013181 0.029960 0.146770  0.017247
5.405763 0.230240 0.183669 0.121319 0.288849 0.086102 0.443977 0.021659 0.019345 0.015722 0.024260 0.013245 0.030077 0.049954  0.010089
5.410950 0.157798 0.184352 0.121668 0.289755 0.086464 0.445077 0.017979 0.019433 0.015787 0.024362 0.013308 0.030194 -0.043527  -0.009442
5.416137 0.164737 0.182835 0.120773 0.287278 0.085555 0.441910 0.018419 0.019404 0.015771 0.024323 0.013274 0.030167 -0.018242  -0.006129
5.421325 0.178647 0.182847 0.120797 0.287245 0.085583 0.441777 0.019232 0.019457 0.015815 0.024387 0.013311 0.030244 0.001546  0.001789
5.426513 0.138371 0.183354 0.121144 0.288133 0.085942 0.442845 0.016972 0.019536 0.015880 0.024490 0.013375 0.030362 -0.061407  -0.011306
5.431700 0.111410 0.184401 0.121732 0.289675 0.086550 0.444741 0.015270 0.019645 0.015961 0.024622 0.013459 0.030508 -0.100111  -0.014475
5.436888 0.091493 0.185503 0.122296 0.291147 0.087127 0.446551 0.013875 0.019756 0.016041 0.024751 0.013540 0.030652 -0.196888  -0.020353
5.442076 0.134854 0.187090 0.123429 0.293291 0.087954 0.449267 0.016890 0.019894 0.016158 0.024908 0.013640 0.030828 -0.060927  -0.011353
5.447265 0.148978 0.186255 0.122812 0.292115 0.087542 0.447680 0.017799 0.019902 0.016161 0.024924 0.013644 0.030855 -0.045150  -0.009799
5.452453 0.150048 0.183139 0.121041 0.287568 0.085867 0.441860 0.017910 0.019787 0.016086 0.024795 0.013549 0.030735 -0.039370  -0.009174
5.457641 0.126702 0.182480 0.120613 0.286326 0.085430 0.440229 0.016501 0.019803 0.016100 0.024806 0.013550 0.030759 -0.070069  -0.012271
5.462830 0.098662 0.180262 0.119144 0.282881 0.083918 0.434950 0.014600 0.019734 0.016044 0.024721 0.013465 0.030654 -0.133290  -0.016969
5.468018 0.083331 0.177515 0.117329 0.278750 0.082023 0.428367 0.013452 0.019634 0.015962 0.024604 0.013346 0.030500 -0.152203  -0.018181
5.473206 0.111420 0.177637 0.117417 0.278901 0.082120 0.428524 0.015596 0.019692 0.016010 0.024675 0.013389 0.030585 -0.108247  -0.015372
5.478395 0.166932 0.177491 0.117322 0.278675 0.082022 0.428213 0.019139 0.019735 0.016045 0.024729 0.013416 0.030654 -0.007233  -0.003984
5.483584 0.219104 0.177496 0.117339 0.278634 0.082051 0.428072 0.021984 0.019787 0.016088 0.024792 0.013453 0.030729 0.058104  0.011321
5.488772 0.148517 0.175934 0.116314 0.276255 0.081265 0.424802 0.018147 0.019751 0.016060 0.024750 0.013424 0.030691 -0.031760  -0.008392
5.493961 0.113478 0.176919 0.116976 0.277705 0.081675 0.426711 0.015905 0.019859 0.016148 0.024881 0.013493 0.030842 -0.101159  -0.015017
5.499149 0.091835 0.176624 0.116790 0.277229 0.081551 0.426014 0.014346 0.019895 0.016178 0.024926 0.013519 0.030898 -0.135544  -0.017429
5.504337 0.096382 0.175894 0.116318 0.276097 0.081278 0.424420 0.014736 0.019908 0.016189 0.024942 0.013533 0.030924 -0.119245  -0.016391
5.509526 0.121006 0.174717 0.115550 0.274287 0.080830 0.421901 0.016557 0.019895 0.016179 0.024927 0.013532 0.030916 -0.078417  -0.013328
5.514714 0.199360 0.173529 0.114775 0.272456 0.080379 0.419357 0.021310 0.019881 0.016169 0.024912 0.013531 0.030907 0.035208  0.008955
5.519902 0.253087 0.174568 0.115471 0.274001 0.080791 0.421411 0.024077 0.019996 0.016263 0.025052 0.013603 0.031068 0.096510  0.014868
5.525090 0.179843 0.176190 0.116560 0.276382 0.081436 0.424534 0.020352 0.020144 0.016385 0.025230 0.013695 0.031269 0.008499  0.004424
5.530278 0.131143 0.174824 0.115659 0.274320 0.080907 0.421732 0.017428 0.020122 0.016367 0.025206 0.013689 0.031253 -0.064109  -0.012185
5.535466 0.113625 0.175797 0.116311 0.275756 0.081294 0.423627 0.016268 0.020235 0.016459 0.025343 0.013760 0.031411 -0.081960  -0.013816
5.540653 0.101935 0.174680 0.115581 0.274037 0.080869 0.421238 0.015451 0.020227 0.016453 0.025335 0.013763 0.031410 -0.103609  -0.015578
5.545840 0.077096 0.174806 0.115675 0.274195 0.080926 0.421400 0.013475 0.020291 0.016506 0.025413 0.013806 0.031505 -0.211087  -0.022298
5.551028 0.098694 0.174500 0.115483 0.273701 0.080818 0.420668 0.015289 0.020330 0.016539 0.025462 0.013836 0.031566 -0.115528  -0.016542
5.556214 0.168170 0.173811 0.115038 0.272633 0.080558 0.419170 0.020014 0.020347 0.016553 0.025483 0.013852 0.031598 -0.000728  -0.001317
5.561401 0.196882 0.173532 0.114861 0.272176 0.080459 0.418498 0.021716 0.020388 0.016587 0.025533 0.013882 0.031661 0.036415  0.009339
5.566588 0.154384 0.173736 0.115001 0.272463 0.080542 0.418854 0.019283 0.020456 0.016643 0.025617 0.013928 0.031762 -0.025834  -0.007888
5.571774 0.089591 0.172941 0.114490 0.271217 0.080249 0.417081 0.014730 0.020466 0.016652 0.025630 0.013941 0.031783 -0.186619  -0.021260
5.576960 0.144075 0.172659 0.114314 0.270754 0.080146 0.416394 0.018731 0.020506 0.016685 0.025678 0.013971 0.031844 -0.047268  -0.010729
5.582145 0.309860 0.171926 0.113843 0.269603 0.079877 0.414757 0.027545 0.020518 0.016696 0.025693 0.013985 0.031868 0.144034  0.018780
5.587331 0.392000 0.172498 0.114229 0.270441 0.080106 0.415848 0.031065 0.020607 0.016769 0.025803 0.014043 0.031996 0.218701  0.023204
5.592516 0.364204 0.173055 0.114602 0.271250 0.080329 0.416898 0.030024 0.020696 0.016842 0.025911 0.014100 0.032122 0.191425  0.021767
5.597700 0.269969 0.172773 0.114428 0.270789 0.080228 0.416204 0.025917 0.020734 0.016873 0.025957 0.014129 0.032180 0.103946  0.016082
5.602885 0.144838 0.172059 0.113969 0.269672 0.079966 0.414622 0.019033 0.020745 0.016883 0.025971 0.014142 0.032203 -0.050253  -0.011211
5.608069 0.138329 0.173036 0.114620 0.271124 0.080348 0.416559 0.018648 0.020857 0.016975 0.026107 0.014212 0.032361 -0.051730  -0.011404
5.613252 0.155197 0.172357 0.114184 0.270065 0.080097 0.415050 0.019803 0.020869 0.016986 0.026123 0.014226 0.032385 -0.028809  -0.008532
5.618435 0.187256 0.172873 0.114530 0.270811 0.080302 0.416013 0.021808 0.020953 0.017055 0.026226 0.014281 0.032505 0.014299  0.006026
5.623618 0.223457 0.173862 0.115188 0.272286 0.080691 0.417984 0.023883 0.021067 0.017147 0.026364 0.014352 0.032664 0.054033  0.011744
5.628800 0.266095 0.175180 0.116067 0.274258 0.081207 0.420634 0.026129 0.021201 0.017257 0.026527 0.014435 0.032852 0.099038  0.015941
5.633982 0.296872 0.174920 0.115904 0.273835 0.081116 0.420002 0.027670 0.021240 0.017289 0.026575 0.014464 0.032912 0.129706  0.018290
5.639163 0.243816 0.174256 0.115477 0.272801 0.080866 0.418542 0.025142 0.021255 0.017303 0.026595 0.014480 0.032941 0.076396  0.014074
5.644344 0.213739 0.173586 0.115043 0.271746 0.080615 0.417040 0.023604 0.021271 0.017317 0.026615 0.014496 0.032971 0.044919  0.010821
5.649524 0.207147 0.174098 0.115391 0.272498 0.080824 0.418015 0.023301 0.021361 0.017391 0.026725 0.014555 0.033100 0.049429  0.011382
5.654704 0.131328 0.173014 0.114688 0.270806 0.080417 0.415625 0.018606 0.021355 0.017387 0.026717 0.014559 0.033099 -0.057875  -0.012351
5.659884 0.077972 0.174345 0.115570 0.272812 0.080935 0.418339 0.014378 0.021499 0.017504 0.026894 0.014648 0.033303 -0.167297  -0.021060
5.665062 0.088984 0.174454 0.115652 0.272936 0.080986 0.418447 0.015405 0.021570 0.017562 0.026980 0.014696 0.033406 -0.152538  -0.020170
5.670240 0.209137 0.174589 0.115748 0.273118 0.081045 0.418656 0.023688 0.021643 0.017622 0.027070 0.014746 0.033515 0.041534  0.010556
5.675418 0.291410 0.176635 0.117098 0.276212 0.082003 0.422876 0.028046 0.021835 0.017779 0.027305 0.014878 0.033785 0.131373  0.018831
5.680595 0.279538 0.175999 0.116688 0.275217 0.081601 0.421460 0.027552 0.021862 0.017801 0.027339 0.014886 0.033831 0.110780  0.017345
5.685771 0.199651 0.176022 0.116714 0.275209 0.081618 0.421376 0.023356 0.021930 0.017857 0.027421 0.014933 0.033930 0.025715  0.008382
5.690947 0.183290 0.176817 0.117246 0.276385 0.082173 0.422927 0.022446 0.022046 0.017952 0.027562 0.015029 0.034095 0.009201  0.005029
5.696122 0.158275 0.178868 0.118594 0.279495 0.083591 0.427197 0.020920 0.022239 0.018108 0.027800 0.015203 0.034369 -0.028431  -0.008866
5.701297 0.148578 0.178603 0.118434 0.279065 0.083421 0.426558 0.020328 0.022287 0.018149 0.027859 0.015232 0.034443 -0.042776  -0.010907
5.706470 0.163350 0.178770 0.118547 0.279297 0.083544 0.426843 0.021375 0.022362 0.018210 0.027950 0.015287 0.034553 -0.021502  -0.007755
5.711643 0.182019 0.179092 0.118775 0.279740 0.083785 0.427371 0.022627 0.022444 0.018278 0.028051 0.015351 0.034671 0.001536  0.002079
5.716816 0.229625 0.178196 0.118191 0.278367 0.083185 0.425456 0.025484 0.022449 0.018283 0.028059 0.015338 0.034688 0.065947  0.013657
5.721987 0.183386 0.177406 0.117683 0.277108 0.082660 0.423622 0.022836 0.022460 0.018293 0.028071 0.015331 0.034707 0.011898  0.005817
5.727158 0.122943 0.178052 0.118110 0.278089 0.083111 0.424976 0.018747 0.022561 0.018375 0.028195 0.015414 0.034855 -0.092962  -0.016302
5.732328 0.110568 0.179192 0.118869 0.279797 0.083903 0.427284 0.017826 0.022693 0.018483 0.028357 0.015528 0.035042 -0.103197  -0.017221
5.737497 0.115365 0.178947 0.118715 0.279400 0.083748 0.426695 0.018256 0.022737 0.018519 0.028411 0.015555 0.035110 -0.099992  -0.016996
5.742666 0.141307 0.177687 0.117892 0.277460 0.082896 0.423985 0.020258 0.022716 0.018503 0.028386 0.015516 0.035090 -0.047327  -0.011724
5.747833 0.133593 0.178484 0.118424 0.278649 0.083455 0.425582 0.019749 0.022827 0.018594 0.028522 0.015609 0.035249 -0.061528  -0.013403
5.753000 0.140329 0.176524 0.117141 0.275639 0.082122 0.421393 0.020294 0.022761 0.018542 0.028442 0.015525 0.035167 -0.062085  -0.013499
5.758166 0.183511 0.175088 0.116211 0.273400 0.081364 0.418211 0.023269 0.022729 0.018517 0.028402 0.015494 0.035127 0.017616  0.007209
5.763331 0.183905 0.175957 0.116792 0.274714 0.081762 0.419993 0.023356 0.022846 0.018613 0.028546 0.015573 0.035296 0.009314  0.005256
5.768495 0.199184 0.176156 0.116923 0.274999 0.081905 0.420364 0.024372 0.022920 0.018673 0.028637 0.015629 0.035406 0.027932  0.009127
5.773659 0.214260 0.175925 0.116780 0.274619 0.081758 0.419793 0.025346 0.022967 0.018712 0.028695 0.015657 0.035478 0.049288  0.012157
5.778821 0.220615 0.176038 0.116861 0.274763 0.081849 0.419942 0.025790 0.023037 0.018770 0.028781 0.015708 0.035581 0.052186  0.012543
5.783983 0.190267 0.174649 0.115959 0.272594 0.081230 0.416865 0.024016 0.023009 0.018749 0.028746 0.015692 0.035548 0.016713  0.007118
5.789143 0.187362 0.172944 0.114850 0.269949 0.080585 0.413147 0.023898 0.022960 0.018711 0.028686 0.015673 0.035488 0.015906  0.006963
5.794303 0.151029 0.172449 0.114532 0.269181 0.080399 0.412063 0.021516 0.022992 0.018737 0.028725 0.015699 0.035540 -0.029226  -0.009465
5.799461 0.142430 0.173332 0.115115 0.270511 0.080742 0.413868 0.020954 0.023116 0.018838 0.028877 0.015777 0.035719 -0.040245  -0.011138
5.804619 0.131870 0.172774 0.114758 0.269632 0.080534 0.412612 0.020220 0.023144 0.018862 0.028913 0.015801 0.035766 -0.072495  -0.014992
5.809775 0.154356 0.172572 0.114631 0.269297 0.080465 0.412102 0.021939 0.023197 0.018906 0.028978 0.015840 0.035847 -0.023804  -0.008616
5.814931 0.182968 0.172959 0.114898 0.269853 0.080622 0.412795 0.023955 0.023291 0.018983 0.029092 0.015902 0.035982 0.007350  0.004801
5.820085 0.181103 0.174070 0.115619 0.271566 0.081041 0.415202 0.023903 0.023434 0.019099 0.029270 0.015990 0.036192 -0.004600  -0.003809
5.825238 0.375646 0.173756 0.115428 0.271044 0.080934 0.414402 0.034527 0.023482 0.019139 0.029328 0.016026 0.036264 0.204402  0.025469
5.830391 0.382174 0.172494 0.114608 0.269085 0.080460 0.411645 0.034929 0.023466 0.019128 0.029309 0.016027 0.036251 0.211971  0.026013
5.835542 0.312821 0.171951 0.114257 0.268224 0.080259 0.410405 0.031696 0.023499 0.019155 0.029349 0.016055 0.036304 0.131695  0.020565
5.840692 0.255747 0.173636 0.115361 0.270814 0.080901 0.414009 0.028745 0.023685 0.019306 0.029579 0.016167 0.036573 0.086890  0.016755
5.845841 0.316627 0.174198 0.115731 0.271668 0.081119 0.415176 0.032080 0.023795 0.019395 0.029715 0.016238 0.036735 0.153973  0.022371
5.850989 0.238130 0.174387 0.115861 0.271941 0.081196 0.415525 0.027905 0.023880 0.019464 0.029820 0.016294 0.036861 0.071487  0.015289
5.856135 0.151309 0.174615 0.116014 0.272278 0.081287 0.415971 0.022311 0.023968 0.019536 0.029929 0.016353 0.036993 -0.039859  -0.011451
5.861280 0.126861 0.174818 0.116151 0.272577 0.081368 0.416362 0.020491 0.024054 0.019607 0.030036 0.016411 0.037123 -0.067405  -0.014937
5.866425 0.135929 0.174332 0.115838 0.271813 0.081187 0.415266 0.021275 0.024094 0.019640 0.030085 0.016442 0.037186 -0.048665  -0.012730
5.871568 0.136517 0.173499 0.115298 0.270513 0.080873 0.413431 0.021385 0.024108 0.019653 0.030103 0.016460 0.037215 -0.051920  -0.013188
5.876709 0.162975 0.173590 0.115355 0.270676 0.080902 0.413686 0.023436 0.024187 0.019717 0.030202 0.016512 0.037338 -0.008941  -0.005489
5.881850 0.166454 0.173801 0.115496 0.270980 0.080987 0.414079 0.023755 0.024273 0.019787 0.030309 0.016570 0.037467 -0.008037  -0.005220
5.886989 0.172830 0.173272 0.115157 0.270137 0.080792 0.412858 0.024276 0.024307 0.019816 0.030350 0.016598 0.037521 -0.002225  -0.002754
5.892127 0.165795 0.173145 0.115077 0.269923 0.080746 0.412525 0.023845 0.024368 0.019866 0.030426 0.016641 0.037613 -0.004208  -0.003799
5.897263 0.164859 0.172503 0.114658 0.268937 0.080502 0.411167 0.023845 0.024392 0.019886 0.030456 0.016663 0.037658 -0.011771  -0.006372
5.902399 0.159737 0.171602 0.114077 0.267521 0.080164 0.409135 0.023537 0.024395 0.019890 0.030459 0.016674 0.037668 -0.003082  -0.003269
5.907533 0.097352 0.173237 0.115146 0.270033 0.080791 0.412621 0.018424 0.024577 0.020037 0.030685 0.016784 0.037931 -0.154291  -0.023195
5.912665 0.093830 0.172469 0.114648 0.268834 0.080502 0.410921 0.018136 0.024588 0.020047 0.030698 0.016799 0.037953 -0.142832  -0.022376
5.917796 0.143364 0.171728 0.114166 0.267683 0.080222 0.409299 0.022477 0.024600 0.020058 0.030713 0.016814 0.037978 -0.030953  -0.010444
5.922926 0.159005 0.173072 0.115033 0.269803 0.080720 0.412345 0.023733 0.024761 0.020187 0.030915 0.016910 0.038219 -0.015021  -0.007295
5.928054 0.143481 0.172071 0.114392 0.268211 0.080355 0.410034 0.022604 0.024754 0.020183 0.030905 0.016916 0.038212 -0.031759  -0.010635
5.933181 0.120743 0.172090 0.114405 0.268243 0.080362 0.410083 0.020791 0.024821 0.020238 0.030989 0.016961 0.038315 -0.068180  -0.015623
5.938307 0.104677 0.171001 0.113695 0.266558 0.079950 0.407793 0.019410 0.024809 0.020229 0.030974 0.016963 0.038311 -0.108313  -0.019744
5.943431 0.130688 0.172510 0.114672 0.268902 0.080517 0.411019 0.021747 0.024986 0.020371 0.031195 0.017070 0.038567 -0.060606  -0.014810
5.948553 0.183711 0.171831 0.114232 0.267853 0.080256 0.409551 0.025857 0.025007 0.020389 0.031222 0.017090 0.038607 0.022275  0.009004
5.953675 0.197407 0.172615 0.114740 0.269073 0.080553 0.411273 0.026881 0.025136 0.020494 0.031383 0.017171 0.038800 0.027316  0.009999
5.958794 0.200120 0.172328 0.114552 0.268633 0.080444 0.410664 0.027146 0.025190 0.020538 0.031451 0.017211 0.038886 0.034733  0.011309
5.963912 0.181595 0.172608 0.114739 0.269051 0.080552 0.411219 0.025937 0.025287 0.020617 0.031571 0.017275 0.039031 0.013187  0.006990
5.969028 0.132709 0.173258 0.115151 0.270093 0.080791 0.412749 0.022241 0.025413 0.020718 0.031730 0.017354 0.039224 -0.060989  -0.015078
5.974143 0.125816 0.173373 0.115224 0.270280 0.080832 0.413028 0.021723 0.025501 0.020789 0.031840 0.017412 0.039360 -0.072645  -0.016507
5.979257 0.149036 0.173147 0.115070 0.269945 0.080740 0.412577 0.023717 0.025563 0.020840 0.031919 0.017456 0.039461 -0.044299  -0.012930
5.984368 0.254136 0.171125 0.113748 0.266835 0.079972 0.408258 0.031066 0.025493 0.020784 0.031833 0.017427 0.039375 0.087843  0.018265
5.989478 0.340962 0.172795 0.114831 0.269444 0.080597 0.411953 0.036094 0.025695 0.020947 0.032086 0.017549 0.039674 0.169956  0.025483
5.994587 0.423379 0.172595 0.114696 0.269151 0.080516 0.411572 0.040342 0.025758 0.020997 0.032166 0.017593 0.039776 0.248280  0.030893
5.999694 0.378207 0.170955 0.113621 0.266635 0.079889 0.408096 0.038241 0.025710 0.020960 0.032109 0.017576 0.039723 0.205484  0.028187
6.004799 0.290662 0.169254 0.112508 0.264279 0.079245 0.405062 0.033619 0.025655 0.020916 0.032057 0.017554 0.039688 0.125847  0.022122
6.009902 0.203550 0.169485 0.112652 0.264584 0.079326 0.405544 0.028211 0.025743 0.020987 0.032164 0.017612 0.039821 0.038475  0.012265
6.015004 0.158265 0.170629 0.113385 0.266217 0.079747 0.407737 0.024943 0.025899 0.021112 0.032350 0.017706 0.040035 -0.017604  -0.008319
6.020104 0.145030 0.170433 0.113252 0.265930 0.079666 0.407422 0.023940 0.025952 0.021155 0.032417 0.017743 0.040125 -0.036865  -0.012070
6.025202 0.149343 0.171513 0.113944 0.267637 0.080062 0.409725 0.024356 0.026102 0.021275 0.032606 0.017833 0.040343 -0.027929  -0.010533
6.030298 0.154889 0.173033 0.114921 0.270029 0.080628 0.413149 0.024869 0.026285 0.021421 0.032836 0.017943 0.040616 -0.018321  -0.008553
6.035393 0.128699 0.171734 0.114070 0.268045 0.080130 0.410405 0.022727 0.026254 0.021397 0.032799 0.017933 0.040585 -0.053030  -0.014589
6.040486 0.095585 0.172458 0.114532 0.269201 0.080394 0.412087 0.019637 0.026377 0.021496 0.032956 0.018009 0.040774 -0.121040  -0.022098
6.045577 0.080907 0.173174 0.114988 0.270340 0.080656 0.413736 0.018115 0.026502 0.021595 0.033112 0.018086 0.040963 -0.161155  -0.025566
6.050666 0.116076 0.172765 0.114712 0.269742 0.080491 0.412959 0.021756 0.026542 0.021628 0.033165 0.018117 0.041035 -0.088615  -0.019009
6.055754 0.154898 0.172356 0.114431 0.269153 0.080325 0.412208 0.025202 0.026584 0.021661 0.033220 0.018148 0.041111 -0.025275  -0.010180
6.060839 0.206656 0.172713 0.114656 0.269739 0.080448 0.413085 0.029192 0.026687 0.021744 0.033351 0.018213 0.041272 0.047269  0.013961
6.065923 0.172190 0.174065 0.115522 0.271887 0.080946 0.416193 0.026724 0.026869 0.021889 0.033580 0.018323 0.041547 -0.013732  -0.007547
6.071005 0.208512 0.173053 0.114858 0.270333 0.080561 0.414032 0.029494 0.026870 0.021890 0.033583 0.018333 0.041561 0.043171  0.013420
6.076085 0.200690 0.173449 0.115103 0.270988 0.080698 0.415015 0.029023 0.026981 0.021980 0.033725 0.018404 0.041736 0.032441  0.011669
6.081163 0.201976 0.173458 0.115099 0.271042 0.080691 0.415157 0.029205 0.027064 0.022046 0.033831 0.018459 0.041870 0.031662  0.011563
6.086239 0.179378 0.174211 0.115581 0.272233 0.080968 0.416869 0.027607 0.027207 0.022161 0.034010 0.018548 0.042086 -0.000132  -0.000749
6.091313 0.223647 0.174223 0.115576 0.272288 0.080961 0.417014 0.030923 0.027293 0.022229 0.034120 0.018605 0.042225 0.060382  0.016068
6.096385 0.184055 0.174430 0.115708 0.272628 0.081037 0.417500 0.028141 0.027395 0.022312 0.034249 0.018673 0.042383 0.009844  0.006508
6.101455 0.192846 0.175661 0.116496 0.274557 0.081496 0.420262 0.028896 0.027579 0.022459 0.034479 0.018785 0.042658 0.019125  0.009100
6.106523 0.202888 0.175421 0.116325 0.274245 0.081389 0.419926 0.029734 0.027648 0.022514 0.034569 0.018832 0.042777 0.036551  0.012620
6.111589 0.222115 0.175832 0.116581 0.274917 0.081530 0.420939 0.031210 0.027769 0.022611 0.034722 0.018909 0.042965 0.054465  0.015455
6.116653 0.215331 0.175078 0.116074 0.273808 0.081232 0.419477 0.030828 0.027797 0.022634 0.034763 0.018934 0.043027 0.056060  0.015729
6.121715 0.153043 0.175849 0.116570 0.275027 0.081518 0.421220 0.026072 0.027947 0.022754 0.034951 0.019028 0.043254 -0.037004  -0.012820
6.126774 0.117328 0.175846 0.116555 0.275059 0.081505 0.421331 0.022901 0.028036 0.022825 0.035064 0.019087 0.043397 -0.104457  -0.021608
6.131832 0.198265 0.175834 0.116536 0.275080 0.081485 0.421420 0.029863 0.028123 0.022895 0.035176 0.019145 0.043538 0.022821  0.010132
6.136887 0.245775 0.175850 0.116534 0.275142 0.081484 0.421576 0.033353 0.028212 0.022966 0.035289 0.019204 0.043682 0.086330  0.019767
6.141941 0.252949 0.175452 0.116261 0.274581 0.081317 0.420877 0.033941 0.028267 0.023010 0.035362 0.019244 0.043781 0.092072  0.020477
6.146992 0.116946 0.174652 0.115722 0.273409 0.080996 0.419345 0.023148 0.028288 0.023027 0.035394 0.019264 0.043834 -0.114454  -0.022900
6.152041 0.100643 0.173812 0.115156 0.272175 0.080662 0.417727 0.021538 0.028305 0.023039 0.035419 0.019282 0.043880 -0.112715  -0.022793
6.157088 0.099779 0.175412 0.116194 0.274655 0.081266 0.421208 0.021508 0.028518 0.023210 0.035685 0.019411 0.044191 -0.116902  -0.023281
6.162133 0.137422 0.175392 0.116169 0.274663 0.081247 0.421285 0.025314 0.028599 0.023275 0.035788 0.019465 0.044323 -0.062565  -0.017081
6.167175 0.224834 0.174087 0.115301 0.272715 0.080732 0.418675 0.032472 0.028573 0.023254 0.035763 0.019458 0.044312 0.062640  0.017140
6.172215 0.269956 0.175236 0.116047 0.274496 0.081167 0.421173 0.035682 0.028749 0.023395 0.035981 0.019566 0.044569 0.103921  0.022139
6.177253 0.271203 0.175135 0.115970 0.274375 0.081119 0.421063 0.035866 0.028821 0.023453 0.036075 0.019615 0.044689 0.110989  0.022944
6.182289 0.234141 0.175467 0.116178 0.274913 0.081237 0.421857 0.033419 0.028930 0.023540 0.036212 0.019685 0.044858 0.064179  0.017496
6.187322 0.201642 0.175337 0.116084 0.274749 0.081178 0.421682 0.031101 0.029001 0.023598 0.036304 0.019733 0.044975 0.030636  0.012123
6.192353 0.220458 0.175601 0.116251 0.275177 0.081273 0.422311 0.032612 0.029106 0.023682 0.036436 0.019801 0.045137 0.062187  0.017321
6.197382 0.154006 0.176260 0.116678 0.276194 0.081522 0.423735 0.027336 0.029245 0.023794 0.036608 0.019889 0.045344 -0.029998  -0.012065
6.202408 0.119942 0.176491 0.116822 0.276565 0.081604 0.424279 0.024195 0.029350 0.023878 0.036740 0.019957 0.045506 -0.083404  -0.020176
6.207432 0.110769 0.178692 0.118268 0.279914 0.083095 0.428941 0.023321 0.029620 0.024097 0.037072 0.020199 0.045892 -0.100315  -0.022193
6.212453 0.126488 0.178144 0.117897 0.279115 0.082702 0.427843 0.024996 0.029664 0.024132 0.037131 0.020212 0.045972 -0.065190  -0.017945
6.217473 0.121321 0.178310 0.118003 0.279378 0.082809 0.428222 0.024555 0.029769 0.024217 0.037262 0.020287 0.046132 -0.074694  -0.019267
6.222489 0.116527 0.178092 0.117855 0.279068 0.082649 0.427829 0.024139 0.029842 0.024276 0.037356 0.020329 0.046253 -0.098817  -0.022229
6.227504 0.143011 0.177455 0.117428 0.278127 0.082198 0.426581 0.026824 0.029880 0.024307 0.037408 0.020336 0.046328 -0.036908  -0.013627
6.232516 0.138892 0.179153 0.118549 0.280696 0.083367 0.430371 0.026516 0.030115 0.024498 0.037696 0.020543 0.046676 -0.056566  -0.016922
6.237525 0.133804 0.177272 0.117300 0.277872 0.082057 0.426269 0.026106 0.030049 0.024443 0.037621 0.020444 0.046596 -0.058191  -0.017216
6.242532 0.141083 0.178559 0.118150 0.279819 0.082948 0.428995 0.026888 0.030249 0.024606 0.037867 0.020617 0.046887 -0.050815  -0.016137
6.247536 0.172679 0.176712 0.116921 0.277057 0.081647 0.425217 0.029837 0.030183 0.024551 0.037793 0.020516 0.046820 -0.006292  -0.005695
6.252538 0.197723 0.176625 0.116868 0.276907 0.081614 0.424976 0.032022 0.030265 0.024619 0.037895 0.020573 0.046946 0.029284  0.012323
6.257537 0.203743 0.176650 0.116883 0.276950 0.081622 0.425048 0.032601 0.030356 0.024692 0.038009 0.020634 0.047087 0.033199  0.013160
6.262534 0.175590 0.178483 0.117848 0.281003 0.082522 0.435035 0.030352 0.030601 0.024866 0.038397 0.020808 0.047775 0.003790  0.004459
6.267528 0.157961 0.178547 0.117887 0.281113 0.082552 0.435246 0.028870 0.030694 0.024941 0.038514 0.020871 0.047923 -0.024889  -0.011460
6.272520 0.119130 0.179663 0.118629 0.282769 0.083335 0.437817 0.025143 0.030877 0.025090 0.038736 0.021029 0.048200 -0.080363  -0.020651
6.277509 0.116894 0.179968 0.118835 0.283211 0.083553 0.438482 0.024976 0.030990 0.025182 0.038876 0.021116 0.048373 -0.096419  -0.022683
6.282495 0.121531 0.180614 0.119268 0.284161 0.084005 0.439935 0.025538 0.031133 0.025299 0.039051 0.021232 0.048589 -0.087345  -0.021650
6.287479 0.163372 0.180356 0.119091 0.283799 0.083816 0.439432 0.029693 0.031199 0.025352 0.039136 0.021268 0.048699 -0.012000  -0.008048
6.292460 0.159109 0.178443 0.117835 0.280898 0.082511 0.434792 0.029387 0.031121 0.025289 0.039046 0.021162 0.048578 -0.034993  -0.013781
6.297438 0.211636 0.179450 0.118508 0.282382 0.083218 0.437083 0.033989 0.031298 0.025434 0.039261 0.021313 0.048845 0.033239  0.013470
6.302414 0.301434 0.179649 0.118645 0.282658 0.083368 0.437470 0.040681 0.031406 0.025522 0.039394 0.021394 0.049008 0.134757  0.027200
6.307387 0.272513 0.179446 0.118520 0.282329 0.083242 0.436904 0.038794 0.031480 0.025584 0.039486 0.021441 0.049120 0.106927  0.024300
6.312357 0.153270 0.179621 0.118643 0.282564 0.083375 0.437225 0.029180 0.031589 0.025673 0.039620 0.021521 0.049284 -0.043707  -0.015582
6.317325 0.124708 0.177833 0.117466 0.279869 0.082144 0.432951 0.026400 0.031525 0.025622 0.039548 0.021426 0.049189 -0.091969  -0.022671
6.322290 0.155218 0.178775 0.118097 0.281251 0.082813 0.435073 0.029542 0.031704 0.025768 0.039766 0.021578 0.049459 -0.021969  -0.011114
6.327251 0.168328 0.177634 0.117338 0.279564 0.082019 0.432466 0.030858 0.031700 0.025764 0.039768 0.021540 0.049461 -0.010130  -0.007570
6.332211 0.139008 0.175904 0.116215 0.276894 0.081190 0.428163 0.028128 0.031642 0.025719 0.039699 0.021497 0.049366 -0.054608  -0.017630
6.337167 0.145987 0.176019 0.116300 0.277031 0.081246 0.428286 0.028916 0.031751 0.025809 0.039833 0.021571 0.049527 -0.039193  -0.014982
6.342120 0.146250 0.173654 0.114748 0.273440 0.080340 0.423423 0.029032 0.031635 0.025716 0.039697 0.021518 0.049399 -0.036203  -0.014445
6.347071 0.157411 0.174200 0.115119 0.274238 0.080561 0.424444 0.030214 0.031785 0.025839 0.039881 0.021615 0.049614 -0.032889  -0.013811
6.352019 0.266614 0.173442 0.114631 0.273045 0.080279 0.422766 0.039447 0.031816 0.025866 0.039920 0.021646 0.049673 0.104058  0.024644
6.356964 0.298568 0.172253 0.113859 0.271208 0.079834 0.420230 0.041877 0.031808 0.025860 0.039912 0.021654 0.049681 0.134715  0.028129
6.361906 0.232559 0.171918 0.113649 0.270660 0.079716 0.419424 0.037077 0.031878 0.025919 0.039999 0.021707 0.049792 0.061657  0.019091
6.366845 0.151156 0.172445 0.114007 0.271417 0.079929 0.420377 0.029987 0.032029 0.026043 0.040183 0.021806 0.050008 -0.040613  -0.015544
6.371781 0.173887 0.172202 0.113854 0.271022 0.079844 0.419808 0.032266 0.032110 0.026109 0.040283 0.021864 0.050135 -0.006432  -0.006206
6.376714 0.205910 0.171745 0.113573 0.270276 0.079682 0.418706 0.035225 0.032170 0.026160 0.040356 0.021912 0.050230 0.041418  0.015798
6.381644 0.196421 0.171816 0.113632 0.270343 0.079723 0.418727 0.034514 0.032280 0.026251 0.040491 0.021988 0.050392 0.027110  0.012822
6.386572 0.156348 0.171458 0.113406 0.269763 0.079599 0.417877 0.030891 0.032349 0.026309 0.040577 0.022042 0.050502 -0.033438  -0.014286
6.391496 0.158960 0.170856 0.113013 0.268823 0.079373 0.416590 0.031248 0.032396 0.026347 0.040636 0.022081 0.050586 -0.009597  -0.007678
6.396417 0.153807 0.169825 0.112361 0.267176 0.079003 0.414221 0.030835 0.032401 0.026355 0.040640 0.022099 0.050602 -0.042374  -0.016185
6.401335 0.187241 0.168472 0.111494 0.265106 0.078506 0.411248 0.034129 0.032374 0.026336 0.040610 0.022099 0.050580 0.007193  0.006689
6.406250 0.323632 0.169545 0.112204 0.266671 0.078918 0.413407 0.045011 0.032579 0.026503 0.040858 0.022227 0.050873 0.156106  0.031261
6.411162 0.387006 0.169622 0.112264 0.266753 0.078957 0.413459 0.049376 0.032689 0.026593 0.040993 0.022302 0.051035 0.209147  0.036298
6.416071 0.424520 0.169229 0.112022 0.266103 0.078821 0.412494 0.051875 0.032753 0.026648 0.041071 0.022353 0.051135 0.245327  0.039435
6.420977 0.360609 0.167978 0.111217 0.264380 0.078365 0.409753 0.047960 0.032733 0.026634 0.041065 0.022357 0.051123 0.185308  0.034380
6.425880 0.289811 0.168515 0.111579 0.265002 0.078577 0.410749 0.043128 0.032887 0.026761 0.041241 0.022457 0.051344 0.122948  0.028091
6.430780 0.221296 0.169483 0.112224 0.266364 0.078952 0.412639 0.037804 0.033083 0.026921 0.041475 0.022580 0.051622 0.059820  0.019655
6.435676 0.177450 0.170049 0.112600 0.267203 0.079171 0.413737 0.033957 0.033241 0.027049 0.041669 0.022682 0.051850 0.004611  0.005474
6.440569 0.134568 0.170934 0.113192 0.268514 0.079517 0.415448 0.029662 0.033431 0.027204 0.041900 0.022801 0.052118 -0.057611  -0.019408
6.445459 0.167780 0.169671 0.112376 0.266528 0.079053 0.412651 0.033223 0.033410 0.027190 0.041874 0.022805 0.052103 0.010123  0.008161
6.450346 0.149170 0.169619 0.112347 0.266456 0.079029 0.412582 0.031424 0.033508 0.027271 0.041998 0.022872 0.052260 -0.024262  -0.012673
6.455230 0.105969 0.167394 0.110914 0.263452 0.078217 0.407782 0.026568 0.033391 0.027180 0.041890 0.022825 0.052117 -0.100500  -0.025873
6.460110 0.110621 0.168401 0.111579 0.264656 0.078600 0.409727 0.027229 0.033596 0.027347 0.042116 0.022952 0.052403 -0.076598  -0.022658
6.464988 0.116533 0.168498 0.111652 0.264743 0.078647 0.409810 0.028034 0.033710 0.027441 0.042255 0.023031 0.052572 -0.080145  -0.023249
6.469861 0.142239 0.167766 0.111185 0.263819 0.078383 0.408158 0.031069 0.033742 0.027469 0.042313 0.023064 0.052630 -0.020144  -0.011692
6.474732 0.135413 0.167492 0.111019 0.263457 0.078289 0.407587 0.030410 0.033821 0.027535 0.042417 0.023123 0.052759 -0.041602  -0.016856
6.479599 0.100917 0.167649 0.111130 0.263626 0.078355 0.407787 0.026335 0.033943 0.027636 0.042564 0.023205 0.052938 -0.096188  -0.025711
6.484463 0.099671 0.167798 0.111234 0.263782 0.078420 0.407967 0.026255 0.034066 0.027736 0.042712 0.023288 0.053117 -0.100602  -0.026377
6.489324 0.125538 0.167554 0.111086 0.263456 0.078338 0.407450 0.029559 0.034149 0.027806 0.042821 0.023350 0.053252 -0.044575  -0.017614
6.494181 0.111456 0.166864 0.110647 0.262587 0.078089 0.406142 0.027941 0.034188 0.027839 0.042887 0.023387 0.053337 -0.066396  -0.021565
6.499035 0.062775 0.166155 0.110196 0.261701 0.077837 0.404814 0.021036 0.034224 0.027872 0.042952 0.023425 0.053420 -0.243857  -0.041462
6.503886 0.076629 0.165107 0.109518 0.260407 0.077453 0.402905 0.023317 0.034226 0.027875 0.042984 0.023442 0.053466 -0.148871  -0.032500
6.508733 0.121734 0.165385 0.109706 0.260730 0.077561 0.403352 0.029484 0.034366 0.027990 0.043150 0.023534 0.053669 -0.054488  -0.019726
6.513577 0.164425 0.165038 0.109495 0.260270 0.077446 0.402603 0.034377 0.034441 0.028053 0.043252 0.023593 0.053793 0.006582  0.006878
6.518417 0.161548 0.165586 0.109845 0.260953 0.077643 0.403642 0.034186 0.034611 0.028190 0.043449 0.023700 0.054038 -0.005452  -0.006280
6.523254 0.152937 0.164642 0.109227 0.259799 0.077297 0.401955 0.033370 0.034624 0.028201 0.043494 0.023724 0.054100 -0.010919  -0.008917
6.528087 0.141627 0.163818 0.108714 0.258756 0.077008 0.400352 0.032217 0.034649 0.028226 0.043547 0.023756 0.054167 -0.027125  -0.014099
6.532917 0.101553 0.165043 0.109512 0.260233 0.077461 0.402481 0.027369 0.034891 0.028421 0.043812 0.023903 0.054486 -0.089672  -0.025718
6.537744 0.089875 0.163122 0.108241 0.257814 0.076743 0.398915 0.025830 0.034798 0.028346 0.043748 0.023868 0.054418 -0.155575  -0.033984
6.542567 0.134496 0.163895 0.108780 0.258806 0.077050 0.400344 0.031699 0.034992 0.028507 0.043972 0.023992 0.054689 -0.042228  -0.017762
6.547386 0.228423 0.164216 0.108993 0.259183 0.077170 0.400867 0.041440 0.035137 0.028625 0.044142 0.024087 0.054898 0.073671  0.023534
6.552202 0.264292 0.162222 0.107451 0.256265 0.076303 0.396573 0.044714 0.035032 0.028511 0.044030 0.024026 0.054773 0.111169  0.029000
6.557014 0.214936 0.161111 0.106460 0.254386 0.075750 0.393788 0.040448 0.035019 0.028467 0.044004 0.024012 0.054749 0.055965  0.020640
6.561823 0.154514 0.159278 0.104809 0.251268 0.074830 0.389165 0.034400 0.034926 0.028331 0.043867 0.023939 0.054593 -0.027833  -0.014600
6.566628 0.156100 0.157897 0.103548 0.248928 0.074130 0.386083 0.034680 0.034879 0.028246 0.043794 0.023899 0.054541 -0.016271  -0.011197
6.571429 0.258157 0.157324 0.103035 0.247919 0.073850 0.384791 0.044732 0.034920 0.028260 0.043836 0.023925 0.054613 0.101957  0.028112
6.576227 0.304966 0.158434 0.104047 0.249816 0.074407 0.387119 0.048764 0.035148 0.028483 0.044135 0.024087 0.054941 0.141908  0.033264
6.581021 0.345345 0.158788 0.104368 0.250421 0.074584 0.387888 0.052046 0.035291 0.028612 0.044320 0.024187 0.055159 0.182135  0.037797
6.585812 0.284188 0.160233 0.105677 0.252879 0.075313 0.391522 0.047353 0.035557 0.028876 0.044668 0.024377 0.055580 0.124434  0.031334
6.590598 0.262694 0.158393 0.104013 0.249740 0.074389 0.387012 0.045661 0.035456 0.028732 0.044521 0.024298 0.055422 0.103192  0.028618
6.595382 0.231287 0.158387 0.104008 0.249723 0.074386 0.386987 0.042971 0.035560 0.028816 0.044651 0.024370 0.055584 0.076645  0.024737
6.600161 0.223687 0.158731 0.104324 0.250305 0.074562 0.387691 0.042384 0.035704 0.028945 0.044835 0.024470 0.055799 0.070358  0.023771
6.604937 0.182401 0.158730 0.104322 0.250299 0.074562 0.387680 0.038387 0.035810 0.029031 0.044968 0.024543 0.055964 0.027968  0.015031
6.609709 0.154357 0.159206 0.104746 0.251130 0.074799 0.388932 0.035418 0.035970 0.029176 0.045176 0.024655 0.056221 -0.017374  -0.011883
6.614477 0.159130 0.158327 0.103961 0.249603 0.074364 0.386803 0.036069 0.035978 0.029153 0.045173 0.024657 0.056234 -0.004505  -0.006069
6.619241 0.204266 0.158341 0.103974 0.249628 0.074369 0.386836 0.040988 0.036087 0.029243 0.045311 0.024732 0.056405 0.054763  0.021223
6.624002 0.199380 0.157963 0.103628 0.248971 0.074182 0.386014 0.040616 0.036152 0.029282 0.045387 0.024775 0.056515 0.050872  0.020516
6.628759 0.166747 0.157730 0.103433 0.248527 0.074076 0.385387 0.037256 0.036235 0.029343 0.045484 0.024832 0.056640 0.013866  0.010744
6.633512 0.101138 0.159455 0.104984 0.251513 0.074931 0.389422 0.029104 0.036543 0.029652 0.045895 0.025051 0.057108 -0.088241  -0.027185
6.638261 0.100770 0.158733 0.104332 0.250282 0.074568 0.387620 0.029139 0.036572 0.029650 0.045923 0.025066 0.057150 -0.117356  -0.031446
6.643007 0.141018 0.159451 0.104985 0.251498 0.074932 0.389384 0.034577 0.036767 0.029834 0.046176 0.025205 0.057456 -0.028586  -0.015568
6.647748 0.229146 0.160165 0.105628 0.252710 0.075292 0.391171 0.044212 0.036963 0.030018 0.046430 0.025343 0.057766 0.080595  0.026220
6.652486 0.207658 0.160537 0.105963 0.253336 0.075478 0.392095 0.042219 0.037121 0.030159 0.046632 0.025453 0.058013 0.057133  0.022145
6.657220 0.191010 0.160558 0.105984 0.253376 0.075487 0.392159 0.040618 0.037240 0.030256 0.046781 0.025534 0.058200 0.036642  0.017790
6.661949 0.146052 0.161398 0.106731 0.254819 0.075901 0.394337 0.035629 0.037454 0.030458 0.047061 0.025685 0.058544 -0.017560  -0.012354
6.666675 0.131027 0.161633 0.106948 0.255194 0.076025 0.394842 0.033853 0.037599 0.030585 0.047245 0.025787 0.058766 -0.040305  -0.018776
6.671397 0.140099 0.161645 0.106956 0.255212 0.076032 0.394865 0.035116 0.037720 0.030682 0.047395 0.025869 0.058954 -0.019766  -0.013190
6.676115 0.114061 0.162344 0.107583 0.256391 0.076383 0.396605 0.031785 0.037921 0.030870 0.047655 0.026011 0.059270 -0.062945  -0.023612
6.680829 0.092220 0.163366 0.108471 0.258056 0.076884 0.399039 0.028671 0.038160 0.031095 0.047961 0.026179 0.059640 -0.119095  -0.032582
6.685539 0.096192 0.165626 0.109930 0.260817 0.077709 0.403091 0.029375 0.038545 0.031402 0.048369 0.026402 0.060132 -0.092925  -0.028872
6.690245 0.091518 0.165165 0.109634 0.260247 0.077541 0.402244 0.028743 0.038613 0.031459 0.048469 0.026457 0.060259 -0.107608  -0.031167
6.694947 0.072305 0.163830 0.108772 0.258620 0.077051 0.399861 0.025629 0.038578 0.031434 0.048470 0.026456 0.060269 -0.153857  -0.037385
6.699645 0.073203 0.163824 0.108767 0.258609 0.077050 0.399846 0.025868 0.038698 0.031532 0.048621 0.026539 0.060457 -0.152890  -0.037385
6.704339 0.088446 0.164695 0.109332 0.259666 0.077370 0.401381 0.028523 0.038922 0.031713 0.048873 0.026678 0.060763 -0.117079  -0.032817
6.709029 0.136116 0.165102 0.109597 0.260156 0.077522 0.402084 0.035495 0.039092 0.031850 0.049071 0.026787 0.061005 -0.039518  -0.019125
6.713715 0.200371 0.163275 0.108418 0.257926 0.076853 0.398811 0.043198 0.038995 0.031776 0.049012 0.026754 0.060944 0.039618  0.019209
6.718397 0.305232 0.162209 0.107475 0.256129 0.076325 0.396145 0.053482 0.038988 0.031735 0.048991 0.026744 0.060928 0.152052  0.037747
6.723074 0.278475 0.161522 0.106861 0.254965 0.075979 0.394424 0.051241 0.039025 0.031742 0.049030 0.026765 0.060982 0.123928  0.034183
6.727748 0.203082 0.160800 0.106213 0.253741 0.075620 0.392610 0.043892 0.039057 0.031742 0.049062 0.026784 0.061028 0.048963  0.021552
6.732417 0.139372 0.161455 0.106805 0.254842 0.075951 0.394223 0.036472 0.039255 0.031928 0.049318 0.026924 0.061340 -0.033444  -0.017866
6.737082 0.129243 0.160346 0.105812 0.252954 0.075397 0.391413 0.035229 0.039240 0.031876 0.049285 0.026907 0.061307 -0.041683  -0.020007
6.741743 0.135103 0.159193 0.104774 0.250977 0.074822 0.388453 0.036128 0.039217 0.031816 0.049241 0.026886 0.061261 -0.027214  -0.016215
6.746400 0.141637 0.158393 0.104051 0.249600 0.074422 0.386619 0.037104 0.039237 0.031802 0.049255 0.026895 0.061301 -0.022868  -0.014909
6.751053 0.139032 0.159808 0.105338 0.252010 0.075136 0.389957 0.036872 0.039531 0.032095 0.049642 0.027106 0.061752 -0.021504  -0.014501
6.755701 0.135939 0.160443 0.105914 0.253078 0.075458 0.391519 0.036570 0.039730 0.032280 0.049898 0.027246 0.062063 -0.029163  -0.016938
6.760345 0.103067 0.159644 0.105198 0.251707 0.075059 0.389461 0.031940 0.039751 0.032268 0.049913 0.027256 0.062087 -0.083536  -0.028754
6.764985 0.117497 0.159927 0.105456 0.252180 0.075204 0.390150 0.034205 0.039906 0.032405 0.050111 0.027365 0.062330 -0.071585  -0.026699
6.769621 0.173731 0.158739 0.104388 0.250133 0.074613 0.387185 0.041719 0.039879 0.032339 0.050059 0.027341 0.062282 0.023730  0.015419
6.774253 0.198277 0.158994 0.104626 0.250554 0.074747 0.387681 0.044705 0.040032 0.032474 0.050254 0.027448 0.062511 0.049434  0.022322
6.778880 0.144167 0.161015 0.106446 0.253978 0.075764 0.392724 0.038237 0.040409 0.032856 0.050751 0.027719 0.063109 -0.026753  -0.016472
6.783503 0.143034 0.161241 0.106656 0.254345 0.075884 0.393236 0.038203 0.040562 0.032989 0.050944 0.027826 0.063345 -0.029252  -0.017277
6.788121 0.178313 0.160086 0.105629 0.252364 0.075308 0.390263 0.042787 0.040542 0.032932 0.050902 0.027806 0.063300 0.019760  0.014244
6.792735 0.208089 0.159622 0.105215 0.251561 0.075081 0.389046 0.046367 0.040609 0.032970 0.050980 0.027851 0.063399 0.050160  0.022765
6.797345 0.259414 0.159848 0.105425 0.251931 0.075199 0.389567 0.051933 0.040766 0.033107 0.051178 0.027961 0.063641 0.101292  0.032451
6.801951 0.287454 0.160082 0.105641 0.252313 0.075322 0.390104 0.054841 0.040926 0.033246 0.051380 0.028073 0.063887 0.129264  0.036776
6.806552 0.290865 0.159926 0.105509 0.252021 0.075249 0.389623 0.055343 0.041037 0.033332 0.051515 0.028149 0.064053 0.129126  0.036874
6.811149 0.267583 0.158358 0.104097 0.249315 0.074474 0.385920 0.053254 0.040968 0.033215 0.051404 0.028095 0.063954 0.107628  0.033774
6.815741 0.303718 0.158203 0.103967 0.249029 0.074402 0.385536 0.056921 0.041081 0.033303 0.051542 0.028173 0.064131 0.141715  0.038882
6.820329 0.325480 0.158396 0.104151 0.249335 0.074504 0.385873 0.059118 0.041241 0.033442 0.051743 0.028284 0.064369 0.166268  0.042253
6.824913 0.288184 0.158981 0.104687 0.250317 0.074806 0.387060 0.055812 0.041454 0.033638 0.052016 0.028435 0.064681 0.137977  0.038618
6.829492 0.209525 0.158090 0.103890 0.248758 0.074369 0.385084 0.047746 0.041474 0.033621 0.052025 0.028446 0.064729 0.047263  0.022677
6.834067 0.175198 0.159249 0.104953 0.250707 0.074958 0.387428 0.043806 0.041764 0.033905 0.052402 0.028653 0.065142 0.016739  0.013540
6.838637 0.160735 0.159786 0.105444 0.251607 0.075237 0.388665 0.042098 0.041973 0.034097 0.052670 0.028802 0.065462 0.007437  0.009055
6.843203 0.136512 0.160426 0.106023 0.252693 0.075556 0.390287 0.038925 0.042197 0.034304 0.052959 0.028959 0.065817 -0.031240  -0.018621
6.847764 0.101483 0.160950 0.106498 0.253567 0.075824 0.391558 0.033673 0.042406 0.034495 0.053227 0.029106 0.066143 -0.087106  -0.031197
6.852321 0.093545 0.161465 0.106966 0.254422 0.076087 0.392794 0.032436 0.042615 0.034685 0.053493 0.029253 0.066466 -0.103791  -0.034166
6.856873 0.092124 0.159619 0.105316 0.251254 0.075173 0.388028 0.032295 0.042510 0.034530 0.053334 0.029173 0.066280 -0.113634  -0.035868
6.861420 0.130074 0.159118 0.104875 0.250371 0.074928 0.386847 0.038501 0.042583 0.034571 0.053415 0.029221 0.066396 -0.031284  -0.018881
6.865964 0.154881 0.158971 0.104747 0.250103 0.074861 0.386493 0.042150 0.042702 0.034663 0.053562 0.029304 0.066583 0.004710  0.007350
6.870502 0.121320 0.160181 0.105843 0.252152 0.075473 0.389255 0.037426 0.043004 0.034957 0.053956 0.029519 0.067038 -0.043988  -0.022536
6.875036 0.084356 0.160016 0.105703 0.251846 0.075397 0.388758 0.031309 0.043122 0.035048 0.054098 0.029600 0.067213 -0.129810  -0.038839
6.879565 0.078136 0.159142 0.104927 0.250321 0.074970 0.386645 0.030230 0.043143 0.035032 0.054109 0.029612 0.067247 -0.181493  -0.046073
6.884090 0.150669 0.159154 0.104938 0.250353 0.074977 0.386699 0.042114 0.043283 0.035146 0.054286 0.029708 0.067468 -0.008394  -0.009940
6.888610 0.228924 0.158462 0.104332 0.249098 0.074648 0.385043 0.052078 0.043328 0.035157 0.054324 0.029738 0.067540 0.085938  0.031908
6.893126 0.231198 0.157945 0.103873 0.248180 0.074394 0.383862 0.052503 0.043395 0.035192 0.054397 0.029782 0.067651 0.079089  0.030708
6.897637 0.187348 0.157414 0.103398 0.247232 0.074141 0.382639 0.047412 0.043460 0.035223 0.054465 0.029826 0.067758 0.030949  0.019270
6.902143 0.158865 0.158222 0.104146 0.248593 0.074554 0.384273 0.043798 0.043709 0.035462 0.054788 0.030004 0.068117 0.004574  0.007432
6.906645 0.121540 0.158160 0.104092 0.248482 0.074525 0.384132 0.038429 0.043838 0.035564 0.054948 0.030092 0.068319 -0.081165  -0.031404
6.911142 0.178631 0.157293 0.103316 0.246953 0.074099 0.382188 0.046735 0.043855 0.035542 0.054950 0.030100 0.068360 0.023239  0.016857
6.915634 0.235959 0.156398 0.102512 0.245368 0.073664 0.380173 0.053882 0.043867 0.035515 0.054945 0.030106 0.068393 0.091556  0.033563
6.920121 0.179187 0.156598 0.102704 0.245691 0.073772 0.380536 0.047101 0.044033 0.035659 0.055154 0.030222 0.068640 0.022585  0.016722
6.924604 0.135695 0.156456 0.102581 0.245419 0.073707 0.380163 0.041117 0.044151 0.035750 0.055296 0.030304 0.068822 -0.041000  -0.022601
6.929082 0.181756 0.155939 0.102119 0.244580 0.073456 0.378974 0.047736 0.044216 0.035781 0.055375 0.030347 0.068930 0.032966  0.020330
6.933555 0.215150 0.153905 0.100946 0.241780 0.072451 0.374445 0.052100 0.044065 0.035687 0.055231 0.030234 0.068733 0.071543  0.030044
6.938024 0.175693 0.153786 0.100885 0.241604 0.072398 0.374136 0.047230 0.044188 0.035790 0.055386 0.030318 0.068922 0.030435  0.019658
6.942488 0.100599 0.152468 0.100153 0.239785 0.071752 0.371159 0.035853 0.044138 0.035773 0.055353 0.030279 0.068866 -0.087549  -0.033447
6.946947 0.089172 0.152334 0.100081 0.239586 0.071690 0.370803 0.033864 0.044261 0.035875 0.055508 0.030363 0.069055 -0.106974  -0.037090
6.951401 0.119814 0.152228 0.100026 0.239428 0.071639 0.370524 0.039381 0.044389 0.035982 0.055670 0.030451 0.069253 -0.035680  -0.021490
6.955850 0.125955 0.151284 0.099503 0.238123 0.071180 0.368367 0.040510 0.044396 0.036005 0.055699 0.030453 0.069277 -0.036302  -0.021748
6.960295 0.142452 0.148895 0.098182 0.234874 0.069989 0.363862 0.043223 0.044190 0.035884 0.055501 0.030297 0.069080 -0.008342  -0.010460
6.964735 0.166924 0.147811 0.097609 0.233300 0.069485 0.361561 0.046944 0.044175 0.035898 0.055498 0.030288 0.069090 0.013193  0.013198
6.969169 0.236524 0.147058 0.097195 0.232290 0.069109 0.360247 0.056067 0.044210 0.035941 0.055563 0.030307 0.069195 0.094291  0.035400
6.973599 0.277377 0.145591 0.096400 0.230272 0.068388 0.357505 0.060920 0.044136 0.035914 0.055507 0.030249 0.069162 0.129632  0.041647
6.978025 0.285007 0.146862 0.097094 0.232001 0.069020 0.359821 0.061959 0.044476 0.036164 0.055901 0.030490 0.069617 0.138892  0.043253
6.982445 0.250024 0.148528 0.098005 0.234271 0.069846 0.362867 0.058226 0.044878 0.036454 0.056362 0.030775 0.070145 0.109228  0.038485
6.986860 0.186749 0.149287 0.098427 0.235298 0.070227 0.364229 0.050489 0.045142 0.036654 0.056673 0.030961 0.070511 0.040674  0.023563
6.991271 0.147290 0.149688 0.098651 0.235851 0.070424 0.364978 0.044988 0.045352 0.036818 0.056928 0.031108 0.070817 -0.012995  -0.013363
6.995676 0.148819 0.149735 0.098672 0.235915 0.070448 0.365079 0.045369 0.045509 0.036943 0.057123 0.031215 0.071060 -0.010253  -0.011909
7.000077 0.216514 0.157458 0.103655 0.246871 0.074397 0.381652 0.054903 0.046820 0.037988 0.058625 0.032183 0.072893 0.072786  0.031833
7.004819 0.215736 0.157703 0.103880 0.247289 0.074521 0.382162 0.054994 0.047019 0.038161 0.058879 0.032322 0.073195 0.071961  0.031762
7.009557 0.167769 0.158214 0.104348 0.248157 0.074782 0.383203 0.048664 0.047258 0.038379 0.059185 0.032490 0.073547 0.015723  0.014898
7.014290 0.095366 0.157168 0.103403 0.246339 0.074262 0.380948 0.036814 0.047261 0.038334 0.059168 0.032487 0.073579 -0.104367  -0.038513
7.019018 0.090069 0.157426 0.103641 0.246774 0.074393 0.381470 0.035898 0.047459 0.038508 0.059420 0.032625 0.073878 -0.101043  -0.038022
7.023742 0.096871 0.158387 0.104513 0.248434 0.074873 0.383526 0.037353 0.047763 0.038798 0.059818 0.032839 0.074324 -0.082348  -0.034439
7.028461 0.086082 0.157618 0.103818 0.247087 0.074493 0.381829 0.035328 0.047804 0.038797 0.059853 0.032864 0.074404 -0.122353  -0.042118
7.033175 0.109451 0.156852 0.103128 0.245751 0.074116 0.380163 0.039966 0.047844 0.038795 0.059887 0.032888 0.074485 -0.068554  -0.031630
7.037885 0.142818 0.158006 0.104166 0.247788 0.074680 0.382748 0.045802 0.048176 0.039116 0.060330 0.033121 0.074981 -0.006887  -0.010058
7.042590 0.125528 0.157111 0.103365 0.246199 0.074244 0.380714 0.043080 0.048195 0.039092 0.060332 0.033131 0.075024 -0.038873  -0.023973
7.047290 0.091156 0.157405 0.103633 0.246705 0.074394 0.381336 0.036829 0.048396 0.039269 0.060588 0.033271 0.075327 -0.115884  -0.041525
7.051985 0.115752 0.157005 0.103271 0.246002 0.074197 0.380448 0.041635 0.048490 0.039326 0.060696 0.033334 0.075482 -0.052038  -0.027916
7.056676 0.121184 0.156262 0.102598 0.244745 0.073828 0.378825 0.042737 0.048530 0.039323 0.060735 0.033357 0.075561 -0.035783  -0.023223
7.061363 0.106865 0.155851 0.102225 0.244178 0.073626 0.377910 0.040261 0.048621 0.039377 0.060859 0.033418 0.075712 -0.073135  -0.033307
7.066044 0.097399 0.155442 0.101927 0.243611 0.073424 0.376987 0.038560 0.048712 0.039446 0.060982 0.033479 0.075861 -0.093155  -0.037710
7.070721 0.123529 0.155420 0.101913 0.243579 0.073414 0.376935 0.043564 0.048865 0.039570 0.061174 0.033584 0.076099 -0.036450  -0.023664
7.075393 0.133836 0.155415 0.101911 0.243580 0.073410 0.376950 0.045491 0.049022 0.039697 0.061371 0.033691 0.076346 -0.029008  -0.021179
7.080061 0.162915 0.154753 0.101547 0.242637 0.073093 0.375342 0.050353 0.049076 0.039754 0.061450 0.033728 0.076429 0.018028  0.016750
7.084724 0.128889 0.156121 0.102468 0.244545 0.073759 0.378495 0.044933 0.049453 0.040064 0.061893 0.033991 0.077000 -0.036562  -0.023932
7.089383 0.088297 0.156446 0.102767 0.245012 0.073921 0.379192 0.037313 0.049668 0.040255 0.062156 0.034141 0.077325 -0.105557  -0.040798
7.094036 0.059575 0.157149 0.103403 0.246247 0.074270 0.380746 0.030751 0.049945 0.040513 0.062520 0.034335 0.077741 -0.221990  -0.059361
7.098686 0.075121 0.157493 0.103717 0.246845 0.074440 0.381487 0.034648 0.050168 0.040712 0.062807 0.034490 0.078079 -0.144038  -0.047977
7.103330 0.124917 0.157863 0.104051 0.247494 0.074624 0.382307 0.044833 0.050399 0.040917 0.063105 0.034652 0.078431 -0.052341  -0.029020
7.107970 0.243831 0.157151 0.103409 0.246248 0.074272 0.380738 0.062854 0.050460 0.040932 0.063165 0.034690 0.078542 0.094844  0.039201
7.112605 0.327831 0.156066 0.102419 0.244471 0.073732 0.378373 0.073136 0.050462 0.040879 0.063157 0.034685 0.078572 0.174655  0.053383
7.117236 0.296922 0.155740 0.102123 0.244027 0.073569 0.377670 0.069850 0.050588 0.040964 0.063323 0.034769 0.078777 0.139998  0.047963
7.121862 0.217619 0.154633 0.101468 0.242513 0.073019 0.375241 0.060013 0.050588 0.040979 0.063353 0.034763 0.078805 0.056710  0.030636
7.126484 0.192105 0.153125 0.100623 0.240449 0.072270 0.371904 0.056589 0.050522 0.040955 0.063310 0.034709 0.078736 0.038199  0.025234
7.131101 0.223137 0.152340 0.100185 0.239375 0.071883 0.370157 0.061209 0.050575 0.041014 0.063397 0.034741 0.078836 0.073388  0.035103
7.135713 0.231691 0.151944 0.099964 0.238831 0.071687 0.369265 0.062599 0.050694 0.041118 0.063556 0.034820 0.079028 0.081119  0.037040
7.140321 0.233120 0.150760 0.099306 0.237219 0.071098 0.366770 0.063020 0.050679 0.041132 0.063572 0.034803 0.079047 0.084638  0.037973
7.144924 0.246572 0.151211 0.099553 0.237846 0.071315 0.367695 0.065050 0.050941 0.041333 0.063888 0.034984 0.079436 0.100705  0.041572
7.149523 0.225907 0.151259 0.099579 0.237920 0.071339 0.367828 0.062491 0.051134 0.041489 0.064131 0.035117 0.079740 0.082165  0.037687
7.154117 0.143887 0.152080 0.100033 0.239042 0.071742 0.369665 0.050054 0.051459 0.041735 0.064515 0.035344 0.080229 -0.019711  -0.018526
7.158706 0.126314 0.152113 0.100052 0.239089 0.071760 0.369735 0.047068 0.051652 0.041890 0.064756 0.035477 0.080528 -0.044160  -0.027830
7.163291 0.167236 0.150925 0.099392 0.237464 0.071168 0.367132 0.054354 0.051635 0.041903 0.064768 0.035457 0.080533 0.018765  0.018207
7.167872 0.224624 0.150492 0.099154 0.236866 0.070959 0.366315 0.063220 0.051747 0.042003 0.064920 0.035533 0.080734 0.077799  0.037206
7.172448 0.229846 0.152184 0.100090 0.239188 0.071794 0.369900 0.064181 0.052224 0.042353 0.065472 0.035870 0.081420 0.081444  0.038205
7.177019 0.222609 0.151431 0.099667 0.238168 0.071415 0.368259 0.063389 0.052282 0.042415 0.065567 0.035903 0.081530 0.079451  0.037870
7.181586 0.208211 0.151063 0.099464 0.237670 0.071233 0.367454 0.061524 0.052405 0.042523 0.065732 0.035986 0.081732 0.059654  0.032931
7.186148 0.167822 0.152312 0.100157 0.239382 0.071845 0.370258 0.055433 0.052809 0.042823 0.066204 0.036269 0.082336 0.017340  0.017818
7.190706 0.156162 0.151417 0.099663 0.238140 0.071410 0.368193 0.053663 0.052841 0.042870 0.066267 0.036288 0.082399 0.005290  0.009877
7.195259 0.136696 0.151734 0.099825 0.238617 0.071548 0.369073 0.050385 0.053084 0.043057 0.066569 0.036452 0.082790 -0.018902  -0.018736
7.199808 0.106351 0.152437 0.100223 0.239566 0.071906 0.370577 0.044600 0.053396 0.043296 0.066938 0.036673 0.083253 -0.069200  -0.035976
7.204352 0.109233 0.154421 0.101331 0.242285 0.072888 0.374987 0.045360 0.053932 0.043688 0.067555 0.037053 0.084043 -0.083101  -0.039564
7.208892 0.178378 0.154490 0.101368 0.242390 0.072917 0.375175 0.058169 0.054135 0.043851 0.067808 0.037191 0.084361 0.032736  0.024919
7.213427 0.248443 0.154517 0.101382 0.242430 0.072931 0.375245 0.068892 0.054330 0.044008 0.068053 0.037326 0.084666 0.104214  0.044619
7.217958 0.218588 0.153420 0.100764 0.240935 0.072382 0.372847 0.064847 0.054327 0.044028 0.068081 0.037316 0.084692 0.067824  0.036122
7.222484 0.231603 0.153444 0.100777 0.240971 0.072392 0.372910 0.066984 0.054522 0.044186 0.068325 0.037449 0.084997 0.084016  0.040344
7.227005 0.222441 0.153490 0.100802 0.241036 0.072413 0.373021 0.065875 0.054721 0.044345 0.068573 0.037586 0.085306 0.078330  0.039091
7.231523 0.215561 0.155815 0.102148 0.244224 0.073567 0.378162 0.065074 0.055326 0.044796 0.069266 0.038016 0.086191 0.073554  0.038013
7.236035 0.166430 0.156461 0.102739 0.245155 0.073892 0.379520 0.057378 0.055633 0.045082 0.069639 0.038232 0.086646 0.016398  0.018011
7.240544 0.115346 0.156983 0.103206 0.246088 0.074144 0.380735 0.047933 0.055919 0.045340 0.070013 0.038430 0.087085 -0.048802  -0.031178
7.245047 0.088858 0.155552 0.101957 0.243872 0.073433 0.377611 0.042216 0.055856 0.045221 0.069937 0.038377 0.087026 -0.122221  -0.049511
7.249547 0.092010 0.152905 0.100468 0.240258 0.072115 0.371801 0.043106 0.055569 0.045044 0.069656 0.038162 0.086651 -0.078653  -0.039854
7.254041 0.087003 0.152149 0.100045 0.239231 0.071738 0.370147 0.042060 0.055621 0.045102 0.069745 0.038192 0.086754 -0.085403  -0.041671
7.258532 0.070814 0.152169 0.100055 0.239260 0.071747 0.370197 0.038075 0.055814 0.045259 0.069987 0.038325 0.087056 -0.131599  -0.051905
7.263018 0.066944 0.151403 0.099627 0.238220 0.071363 0.368517 0.037146 0.055863 0.045315 0.070072 0.038353 0.087154 -0.133814  -0.052518
7.267499 0.067917 0.151861 0.099879 0.238854 0.071587 0.369566 0.037543 0.056139 0.045528 0.070405 0.038544 0.087576 -0.134324  -0.052798
7.271976 0.078889 0.151888 0.099894 0.238893 0.071601 0.369634 0.040600 0.056335 0.045687 0.070651 0.038679 0.087883 -0.120620  -0.050203
7.276449 0.138889 0.151283 0.099552 0.238098 0.071291 0.368404 0.054056 0.056416 0.045765 0.070776 0.038728 0.088038 -0.012283  -0.016075
7.280917 0.207197 0.151588 0.099723 0.238504 0.071443 0.369037 0.066251 0.056667 0.045962 0.071080 0.038903 0.088417 0.072520  0.039195
7.285381 0.162686 0.151124 0.099466 0.237863 0.071215 0.367982 0.058910 0.056778 0.046063 0.071232 0.038976 0.088598 0.013291  0.016838
7.289840 0.128045 0.152903 0.100451 0.240315 0.072089 0.372014 0.052446 0.057311 0.046452 0.071849 0.039352 0.089394 -0.031930  -0.026190
7.294295 0.101060 0.152535 0.100245 0.239813 0.071905 0.371199 0.046758 0.057445 0.046569 0.072028 0.039441 0.089613 -0.070776  -0.039130
7.298745 0.080138 0.151728 0.099795 0.238711 0.071505 0.369414 0.041787 0.057498 0.046631 0.072120 0.039472 0.089718 -0.156236  -0.058346
7.303191 0.114924 0.152993 0.100499 0.240447 0.072132 0.372245 0.050223 0.057947 0.046966 0.072645 0.039789 0.090388 -0.048394  -0.032591
7.307633 0.157137 0.152864 0.100431 0.240260 0.072073 0.371902 0.058943 0.058136 0.047122 0.072884 0.039919 0.090679 0.012793  0.016818
7.312070 0.168279 0.152050 0.099975 0.239147 0.071666 0.370098 0.061224 0.058197 0.047190 0.072986 0.039954 0.090795 0.017157  0.019549
7.316503 0.167075 0.151488 0.099655 0.238412 0.071371 0.368982 0.061233 0.058306 0.047291 0.073146 0.040021 0.090998 0.018824  0.020553
7.320931 0.147782 0.150323 0.099005 0.236830 0.070792 0.366599 0.057805 0.058300 0.047313 0.073177 0.040008 0.091044 -0.003578  -0.008994
7.325355 0.115835 0.149807 0.098721 0.236117 0.070540 0.365610 0.051370 0.058419 0.047423 0.073342 0.040087 0.091263 -0.074923  -0.041314
7.329775 0.168302 0.149678 0.098656 0.235923 0.070482 0.365310 0.062153 0.058613 0.047586 0.073587 0.040221 0.091569 0.016856  0.019670
7.334190 0.264155 0.150290 0.098988 0.236785 0.070778 0.366520 0.078157 0.058952 0.047844 0.073997 0.040456 0.092063 0.121044  0.052906
7.338601 0.278430 0.150300 0.098994 0.236794 0.070784 0.366526 0.080538 0.059173 0.048023 0.074273 0.040608 0.092405 0.132318  0.055521
7.343007 0.248535 0.150349 0.099019 0.236870 0.070805 0.366643 0.076371 0.059400 0.048205 0.074557 0.040763 0.092759 0.102025  0.048931
7.347409 0.166260 0.151246 0.099513 0.238108 0.071240 0.368538 0.062690 0.059792 0.048500 0.075022 0.041036 0.093335 0.016607  0.019813
7.351807 0.124552 0.151706 0.099767 0.238740 0.071470 0.369576 0.054453 0.060096 0.048735 0.075389 0.041248 0.093799 -0.040773  -0.031155
7.356200 0.117475 0.151310 0.099546 0.238207 0.071274 0.368726 0.053068 0.060227 0.048851 0.075568 0.041336 0.094018 -0.054932  -0.036289
7.360589 0.190319 0.150455 0.099072 0.237041 0.070847 0.366912 0.067778 0.060263 0.048902 0.075641 0.041353 0.094108 0.048205  0.034111
7.364974 0.218019 0.149654 0.098624 0.235959 0.070445 0.365484 0.072788 0.060306 0.048956 0.075724 0.041375 0.094243 0.082277  0.044715
7.369354 0.199457 0.149661 0.098629 0.235970 0.070449 0.365501 0.069855 0.060510 0.049122 0.075980 0.041515 0.094562 0.058062  0.037689
7.373730 0.119980 0.149256 0.098402 0.235425 0.070244 0.364784 0.054359 0.060629 0.049229 0.076145 0.041593 0.094784 -0.032408  -0.028252
7.378101 0.081523 0.150557 0.099123 0.237196 0.070891 0.367149 0.044957 0.061096 0.049573 0.076685 0.041923 0.095407 -0.108469  -0.051858
7.382469 0.065591 0.151411 0.099594 0.238363 0.071315 0.369013 0.040460 0.061472 0.049856 0.077130 0.042188 0.095967 -0.137008  -0.058476
7.386832 0.084382 0.151005 0.099370 0.237812 0.071113 0.368123 0.046045 0.061595 0.049967 0.077298 0.042270 0.096172 -0.094524  -0.048733
7.391190 0.112314 0.152276 0.100077 0.239547 0.071745 0.370940 0.053301 0.062063 0.050313 0.077841 0.042600 0.096865 -0.055769  -0.037559
7.395544 0.155500 0.152574 0.100248 0.239936 0.071897 0.371528 0.062930 0.062335 0.050528 0.078170 0.042790 0.097272 0.004690  0.010929
7.399894 0.177179 0.152645 0.100285 0.240038 0.071928 0.371710 0.067406 0.062566 0.050712 0.078458 0.042948 0.097633 0.029247  0.027386
7.404240 0.175484 0.152645 0.100287 0.240033 0.071930 0.371690 0.067321 0.062788 0.050893 0.078735 0.043101 0.097977 0.021032  0.023306
7.408581 0.203114 0.153046 0.100511 0.240581 0.072132 0.372578 0.072688 0.063096 0.051133 0.079108 0.043317 0.098446 0.050355  0.036192
7.412918 0.253270 0.153069 0.100521 0.240626 0.072141 0.372670 0.081463 0.063330 0.051321 0.079403 0.043477 0.098817 0.106930  0.052932
7.417251 0.267095 0.152271 0.100075 0.239531 0.071743 0.370899 0.083965 0.063398 0.051396 0.079515 0.043517 0.098945 0.120462  0.056389
7.421579 0.199862 0.151858 0.099846 0.238973 0.071537 0.369994 0.072903 0.063548 0.051529 0.079718 0.043616 0.099193 0.053685  0.037784
7.425903 0.157401 0.151583 0.099688 0.238612 0.071394 0.369452 0.064940 0.063728 0.051681 0.079956 0.043736 0.099491 -0.005550  -0.012194
7.430223 0.157612 0.152224 0.100051 0.239461 0.071724 0.370760 0.065227 0.064103 0.051969 0.080399 0.044001 0.100042 0.002017  0.007379
7.434539 0.185165 0.153440 0.100732 0.241116 0.072327 0.373431 0.070966 0.064601 0.052343 0.080981 0.044353 0.100780 0.041115  0.033440
7.438850 0.213009 0.152233 0.100056 0.239472 0.071724 0.370780 0.076401 0.064589 0.052363 0.081008 0.044334 0.100800 0.073004  0.044727
7.443157 0.158445 0.152105 0.099988 0.239279 0.071668 0.370431 0.066139 0.064802 0.052540 0.081278 0.044482 0.101128 0.013557  0.019346
7.447459 0.092000 0.152228 0.100052 0.239464 0.071724 0.370768 0.050586 0.065070 0.052753 0.081612 0.044665 0.101551 -0.101565  -0.053150
7.451758 0.068182 0.151376 0.099580 0.238302 0.071302 0.368881 0.043708 0.065126 0.052822 0.081713 0.044697 0.101665 -0.181465  -0.071306
7.456052 0.099963 0.152198 0.100039 0.239419 0.071713 0.370683 0.053116 0.065541 0.053137 0.082203 0.044989 0.102284 -0.067069  -0.043508
7.460342 0.136256 0.152607 0.100263 0.239981 0.071912 0.371603 0.062236 0.065865 0.053387 0.082595 0.045213 0.102779 -0.017218  -0.022124
7.464627 0.141742 0.151368 0.099576 0.238289 0.071299 0.368856 0.063702 0.065830 0.053393 0.082596 0.045180 0.102763 -0.017733  -0.022532
7.468909 0.196599 0.150524 0.099106 0.237143 0.070877 0.367063 0.075288 0.065878 0.053455 0.082688 0.045205 0.102874 0.044879  0.035971
7.473186 0.268993 0.150522 0.099103 0.237146 0.070871 0.367077 0.088373 0.066107 0.053641 0.082977 0.045361 0.103235 0.122723  0.059692
7.477459 0.312785 0.149628 0.098610 0.235923 0.070430 0.365432 0.095626 0.066140 0.053693 0.083050 0.045377 0.103361 0.165078  0.069470
7.481727 0.251513 0.151353 0.099565 0.238278 0.071288 0.368857 0.086045 0.066748 0.054138 0.083751 0.045809 0.104202 0.105083  0.055618
7.485992 0.154337 0.152717 0.100320 0.240159 0.071958 0.371958 0.067634 0.067278 0.054528 0.084368 0.046181 0.104996 -0.004000  -0.010888
7.490252 0.126805 0.152561 0.100238 0.239925 0.071888 0.371527 0.061512 0.067471 0.054690 0.084612 0.046315 0.105290 -0.038622  -0.033948
7.494508 0.137111 0.152452 0.100165 0.239825 0.071813 0.371485 0.064180 0.067675 0.054856 0.084881 0.046448 0.105641 -0.013549  -0.020175
7.498760 0.148081 0.151412 0.099594 0.238376 0.071309 0.369063 0.066922 0.067671 0.054883 0.084909 0.046440 0.105651 -0.003262  -0.009933
7.503007 0.151162 0.150843 0.099282 0.237580 0.071034 0.367719 0.067841 0.067770 0.054980 0.085051 0.046506 0.105811 0.001957  0.007719
7.507250 0.147339 0.151846 0.099835 0.238968 0.071525 0.370027 0.067202 0.068222 0.055318 0.085584 0.046822 0.106498 -0.007512  -0.015174
7.511489 0.174287 0.152044 0.099954 0.239208 0.071637 0.370339 0.073334 0.068495 0.055536 0.085914 0.047016 0.106899 0.028683  0.029750
7.515724 0.177725 0.152426 0.100167 0.239726 0.071827 0.371174 0.074302 0.068811 0.055781 0.086295 0.047236 0.107378 0.033218  0.032123
7.519955 0.173293 0.152404 0.100156 0.239691 0.071819 0.371108 0.073616 0.069037 0.055965 0.086578 0.047392 0.107729 0.030466  0.030867
7.524181 0.101539 0.152367 0.100136 0.239636 0.071802 0.371009 0.056540 0.069260 0.056148 0.086859 0.047545 0.108077 -0.078027  -0.049563
7.528404 0.079947 0.151933 0.099894 0.239045 0.071585 0.370054 0.050339 0.069395 0.056269 0.087044 0.047633 0.108301 -0.118904  -0.061390
7.532622 0.107841 0.151482 0.099643 0.238422 0.071362 0.369029 0.058663 0.069527 0.056389 0.087226 0.047720 0.108518 -0.055138  -0.041947
7.536836 0.157056 0.151285 0.099542 0.238129 0.071275 0.368489 0.071036 0.069719 0.056553 0.087470 0.047854 0.108809 0.013493  0.020821
7.541045 0.162822 0.150170 0.098917 0.236631 0.070712 0.366332 0.072577 0.069700 0.056569 0.087494 0.047829 0.108863 0.023590  0.027625
7.545251 0.119339 0.150157 0.098909 0.236616 0.070705 0.366309 0.062351 0.069940 0.056764 0.087796 0.047993 0.109239 -0.045789  -0.038622
7.549452 0.106524 0.148376 0.097929 0.234186 0.069822 0.363050 0.059115 0.069767 0.056680 0.087650 0.047859 0.109133 -0.052546  -0.041518
7.553649 0.090443 0.150530 0.099116 0.237124 0.070890 0.366993 0.054664 0.070522 0.057225 0.088512 0.048396 0.110114 -0.087111  -0.053648
7.557842 0.099758 0.150475 0.099087 0.237040 0.070866 0.366864 0.057616 0.070762 0.057422 0.088814 0.048561 0.110490 -0.071040  -0.048621
7.562031 0.132383 0.150211 0.098934 0.236711 0.070723 0.366480 0.066612 0.070956 0.057585 0.089073 0.048687 0.110831 -0.015320  -0.022660
7.566216 0.154876 0.148051 0.097760 0.233708 0.069671 0.362341 0.072313 0.070701 0.057452 0.088830 0.048501 0.110607 0.008571  0.017011
7.570396 0.147177 0.147333 0.097360 0.232752 0.069306 0.361109 0.070751 0.070788 0.057544 0.088973 0.048551 0.110823 -0.000176  -0.002447
7.574573 0.147593 0.147310 0.097349 0.232715 0.069298 0.361053 0.071112 0.071044 0.057754 0.089295 0.048727 0.111224 -0.001563  -0.007318
7.578745 0.128008 0.147648 0.097539 0.233156 0.069475 0.361606 0.066472 0.071389 0.058024 0.089710 0.048970 0.111721 -0.031129  -0.032779
7.582913 0.145814 0.148775 0.098149 0.234727 0.070021 0.363783 0.071209 0.071928 0.058422 0.090348 0.049346 0.112475 -0.010890  -0.019460
7.587077 0.170957 0.147563 0.097496 0.233029 0.069437 0.361417 0.077392 0.071902 0.058444 0.090356 0.049323 0.112526 0.028810  0.031770
7.591237 0.179404 0.147065 0.097224 0.232347 0.069188 0.360495 0.079575 0.072047 0.058580 0.090559 0.049417 0.112800 0.028783  0.031873
7.595392 0.181619 0.147002 0.097191 0.232249 0.069163 0.360343 0.080363 0.072300 0.058788 0.090877 0.049592 0.113197 0.030780  0.033083
7.599544 0.212543 0.146529 0.096934 0.231608 0.068929 0.359486 0.087259 0.072452 0.058929 0.091089 0.049692 0.113483 0.067441  0.049153
7.603692 0.252947 0.144624 0.095897 0.229018 0.067980 0.356021 0.095544 0.072245 0.058829 0.090913 0.049531 0.113352 0.106776  0.062076
7.607835 0.296083 0.145089 0.096148 0.229653 0.068210 0.356883 0.103751 0.072628 0.059123 0.091374 0.049798 0.113907 0.150574  0.073988
7.611974 0.276625 0.145553 0.096399 0.230291 0.068440 0.357745 0.100653 0.073011 0.059418 0.091837 0.050065 0.114463 0.131523  0.069403
7.616109 0.261750 0.146460 0.096894 0.231523 0.068891 0.359394 0.098266 0.073505 0.059787 0.092418 0.050413 0.115145 0.119986  0.066531
7.620240 0.190179 0.145476 0.096359 0.230177 0.068406 0.357575 0.084067 0.073526 0.059840 0.092486 0.050419 0.115273 0.054399  0.044961
7.624367 0.141355 0.145141 0.096173 0.229739 0.068231 0.357029 0.072739 0.073707 0.059999 0.092732 0.050536 0.115602 -0.006812  -0.015968
7.628490 0.086056 0.145406 0.096322 0.230076 0.068372 0.357431 0.056961 0.074042 0.060263 0.093137 0.050772 0.116087 -0.085476  -0.056769
7.632609 0.091468 0.146343 0.096830 0.231359 0.068834 0.359166 0.058938 0.074549 0.060641 0.093735 0.051128 0.116790 -0.077857  -0.054376
7.636723 0.094472 0.144882 0.096039 0.229361 0.068113 0.356478 0.060114 0.074444 0.060610 0.093666 0.051043 0.116772 -0.077511  -0.054451
7.640834 0.134467 0.145655 0.096448 0.230459 0.068477 0.358032 0.071978 0.074912 0.060959 0.094229 0.051364 0.117449 -0.010273  -0.019895
7.644940 0.143112 0.143899 0.095507 0.228023 0.067624 0.354677 0.074523 0.074727 0.060879 0.094068 0.051227 0.117319 -0.001587  -0.007848
7.649043 0.138640 0.144456 0.095807 0.228791 0.067899 0.355733 0.073614 0.075142 0.061195 0.094566 0.051517 0.117917 -0.008670  -0.018409
7.653141 0.131180 0.144424 0.095790 0.228739 0.067886 0.355646 0.071864 0.075404 0.061409 0.094895 0.051697 0.118327 -0.013671  -0.023199
7.657235 0.099417 0.144700 0.095948 0.229085 0.068034 0.356054 0.062787 0.075748 0.061681 0.095309 0.051940 0.118821 -0.075964  -0.054883
7.661325 0.131669 0.143166 0.095123 0.226985 0.067277 0.353214 0.072517 0.075617 0.061637 0.095214 0.051836 0.118773 -0.022069  -0.029689
7.665412 0.165049 0.143188 0.095130 0.227027 0.067281 0.353289 0.081484 0.075896 0.061862 0.095566 0.052025 0.119215 0.028358  0.033776
7.669494 0.171885 0.144141 0.095647 0.228327 0.067758 0.355034 0.083454 0.076422 0.062253 0.096185 0.052397 0.119940 0.031579  0.035771
7.673572 0.188755 0.145108 0.096167 0.229643 0.068235 0.356807 0.087769 0.076955 0.062647 0.096809 0.052771 0.120672 0.047724  0.044133
7.677646 0.195847 0.145054 0.096142 0.229561 0.068209 0.356681 0.089725 0.077218 0.062865 0.097141 0.052951 0.121086 0.064629  0.051543
7.681716 0.169327 0.145513 0.096392 0.230186 0.068437 0.357520 0.083731 0.077620 0.063175 0.097625 0.053232 0.121667 0.029902  0.035186
7.685782 0.109491 0.144516 0.095852 0.228821 0.067946 0.355675 0.067574 0.077634 0.063226 0.097688 0.053232 0.121792 -0.037836  -0.039723
7.689843 0.069401 0.145947 0.096627 0.230777 0.068656 0.358316 0.053994 0.078300 0.063711 0.098461 0.053704 0.122687 -0.149755  -0.079315
7.693901 0.062804 0.145924 0.096612 0.230746 0.068642 0.358274 0.051551 0.078579 0.063938 0.098812 0.053893 0.123126 -0.127234  -0.073374
7.697955 0.073190 0.145903 0.096603 0.230713 0.068635 0.358226 0.055853 0.078859 0.064167 0.099164 0.054087 0.123565 -0.114323  -0.069805
7.702005 0.099122 0.146828 0.097107 0.231978 0.069093 0.359929 0.065234 0.079395 0.064567 0.099795 0.054463 0.124307 -0.061579  -0.051417
7.706051 0.106628 0.146810 0.097097 0.231950 0.069084 0.359885 0.067905 0.079679 0.064799 0.100153 0.054658 0.124753 -0.048897  -0.045984
7.710092 0.098023 0.145875 0.096589 0.230672 0.068621 0.358173 0.065346 0.079715 0.064866 0.100242 0.054674 0.124910 -0.068849  -0.054765
7.714130 0.101707 0.145362 0.096312 0.229965 0.068370 0.357198 0.066806 0.079866 0.065010 0.100454 0.054773 0.125196 -0.060097  -0.051353
7.718164 0.109716 0.144867 0.096045 0.229288 0.068124 0.356287 0.069639 0.080020 0.065156 0.100671 0.054874 0.125492 -0.063324  -0.052905
7.722193 0.169067 0.144402 0.095791 0.228659 0.067892 0.355448 0.086763 0.080185 0.065308 0.100902 0.054981 0.125804 0.028483  0.035612
7.726219 0.199349 0.144370 0.095777 0.228608 0.067882 0.355365 0.094557 0.080468 0.065542 0.101259 0.055178 0.126248 0.054807  0.049580
7.730241 0.260378 0.144388 0.095782 0.228644 0.067885 0.355437 0.108461 0.080767 0.065783 0.101637 0.055381 0.126722 0.117611  0.072894
7.734259 0.242738 0.144422 0.095798 0.228704 0.067899 0.355540 0.105105 0.081072 0.066029 0.102022 0.055589 0.127204 0.105194  0.069191
7.738272 0.181733 0.143936 0.095537 0.228037 0.067659 0.354635 0.091274 0.081230 0.066179 0.102243 0.055692 0.127504 0.038018  0.041747
7.742282 0.105292 0.144465 0.095818 0.228773 0.067913 0.355653 0.069728 0.081676 0.066517 0.102781 0.056000 0.128152 -0.069039  -0.056462
7.746288 0.124079 0.144454 0.095814 0.228759 0.067909 0.355632 0.075970 0.081970 0.066758 0.103153 0.056202 0.128615 -0.032028  -0.038597
7.750290 0.197917 0.144934 0.096074 0.229408 0.068148 0.356500 0.096297 0.082406 0.067093 0.103676 0.056507 0.129242 0.066643  0.055879
7.754288 0.193436 0.145897 0.096596 0.230725 0.068621 0.358277 0.095546 0.082979 0.067519 0.104350 0.056908 0.130033 0.058271  0.052441
7.758281 0.158357 0.146551 0.096964 0.231586 0.068963 0.359356 0.086763 0.083467 0.067893 0.104924 0.057257 0.130702 0.012015  0.023899
7.762271 0.114918 0.145423 0.096339 0.230076 0.068391 0.357396 0.074178 0.083445 0.067918 0.104959 0.057225 0.130815 -0.038245  -0.042793
7.766257 0.105590 0.146377 0.096857 0.231381 0.068862 0.359158 0.071361 0.084020 0.068346 0.105636 0.057629 0.131611 -0.061009  -0.054243
7.770239 0.101193 0.146850 0.097114 0.232028 0.069095 0.360031 0.070111 0.084460 0.068684 0.106166 0.057935 0.132246 -0.055574  -0.051958
7.774217 0.098121 0.146879 0.097129 0.232070 0.069109 0.360096 0.069289 0.084774 0.068937 0.106559 0.058150 0.132736 -0.067163  -0.057325
7.778191 0.095845 0.146408 0.096872 0.231421 0.068874 0.359210 0.068728 0.084944 0.069095 0.106795 0.058261 0.133052 -0.076216  -0.061287
7.782162 0.125746 0.146422 0.096882 0.231441 0.068885 0.359236 0.079007 0.085255 0.069349 0.107186 0.058476 0.133538 -0.033093  -0.040531
7.786128 0.183653 0.145022 0.096122 0.229530 0.068190 0.356662 0.095826 0.085153 0.069326 0.107128 0.058391 0.133541 0.047873  0.048925
7.790090 0.201559 0.145524 0.096393 0.230225 0.068437 0.357611 0.100752 0.085609 0.069675 0.107679 0.058708 0.134202 0.063421  0.056516
7.794048 0.181346 0.146946 0.097165 0.232165 0.069141 0.360223 0.095913 0.086338 0.070207 0.108523 0.059223 0.135179 0.039334  0.044669
7.798003 0.145723 0.144782 0.095981 0.229242 0.068057 0.356349 0.086292 0.086013 0.070032 0.108231 0.058971 0.134941 -0.006569  -0.018321
7.801953 0.144182 0.144212 0.095678 0.228454 0.067781 0.355259 0.086147 0.086156 0.070177 0.108439 0.059066 0.135225 -0.002810  -0.012026
7.805900 0.198668 0.142365 0.094568 0.225624 0.066763 0.351427 0.101492 0.085915 0.070023 0.108158 0.058835 0.134985 0.057587  0.054642
7.809843 0.238349 0.142357 0.094564 0.225595 0.066762 0.351366 0.111572 0.086226 0.070277 0.108546 0.059049 0.135466 0.101768  0.072905
7.813781 0.230310 0.141993 0.094285 0.224865 0.066505 0.350362 0.110078 0.086432 0.070431 0.108769 0.059152 0.135769 0.088643  0.068291
7.817716 0.188870 0.142372 0.094579 0.225614 0.066777 0.351369 0.100050 0.086866 0.070800 0.109350 0.059491 0.136464 0.047385  0.050114
7.821647 0.169132 0.143212 0.095145 0.227057 0.067297 0.353322 0.095026 0.087442 0.071273 0.110103 0.059942 0.137346 0.031613  0.041083
7.825574 0.142001 0.142241 0.094466 0.225395 0.066662 0.351154 0.087394 0.087468 0.071281 0.110106 0.059879 0.137431 -0.006247  -0.018330
7.829497 0.113964 0.142057 0.094336 0.224984 0.066553 0.350506 0.078583 0.087735 0.071496 0.110413 0.060052 0.137813 -0.042634  -0.048064
7.833416 0.101606 0.142080 0.094353 0.225033 0.066568 0.350578 0.074475 0.088067 0.071767 0.110834 0.060281 0.138338 -0.079465  -0.065862
7.837332 0.131490 0.142465 0.094653 0.225800 0.066845 0.351615 0.085038 0.088516 0.072150 0.111437 0.060632 0.139060 -0.020439  -0.033527
7.841243 0.177280 0.141774 0.094113 0.224449 0.066344 0.349791 0.099110 0.088631 0.072212 0.111518 0.060630 0.139216 0.033200  0.042890
7.845151 0.214129 0.142541 0.094703 0.225968 0.066888 0.351881 0.109331 0.089202 0.072709 0.112312 0.061105 0.140153 0.067247  0.061269
7.849054 0.298306 0.141122 0.093601 0.223477 0.065863 0.348112 0.129525 0.089088 0.072554 0.112108 0.060862 0.139921 0.153173  0.092814
7.852954 0.270204 0.141922 0.094217 0.224772 0.066432 0.350315 0.123737 0.089676 0.073066 0.112856 0.061354 0.140890 0.124423  0.083966
7.856850 0.308846 0.141602 0.093967 0.224226 0.066199 0.349480 0.132786 0.089912 0.073244 0.113142 0.061476 0.141252 0.160757  0.095800
7.860742 0.248617 0.142367 0.094559 0.225663 0.066748 0.351536 0.119585 0.090493 0.073750 0.113931 0.061963 0.142199 0.111621  0.080128
7.864630 0.202789 0.143237 0.095141 0.227150 0.067284 0.353546 0.108412 0.091113 0.074257 0.114739 0.062447 0.143146 0.060365  0.059149
7.868515 0.157497 0.143197 0.095120 0.227094 0.067264 0.353464 0.095900 0.091443 0.074528 0.115156 0.062672 0.143667 0.011699  0.026137
7.872395 0.187026 0.141781 0.094096 0.224538 0.066312 0.350073 0.104901 0.091335 0.074407 0.114940 0.062463 0.143518 0.055943  0.057372
7.876272 0.157290 0.142513 0.094662 0.225981 0.066839 0.352013 0.096562 0.091914 0.074911 0.115742 0.062946 0.144456 0.018892  0.033465
7.880145 0.118789 0.142588 0.094718 0.226144 0.066885 0.352263 0.084233 0.092286 0.075216 0.116222 0.063206 0.145054 -0.051679  -0.055559
7.884014 0.161664 0.142627 0.094747 0.226220 0.066915 0.352360 0.098638 0.092648 0.075513 0.116682 0.063460 0.145623 0.028449  0.041378
7.887879 0.175212 0.142664 0.094775 0.226299 0.066940 0.352476 0.103073 0.093008 0.075807 0.117140 0.063710 0.146194 0.045376  0.052454
7.891740 0.120837 0.144676 0.095904 0.229168 0.067975 0.356354 0.085922 0.094016 0.076546 0.118326 0.064443 0.147551 -0.027799  -0.041211
7.895598 0.074360 0.144203 0.095647 0.228526 0.067740 0.355494 0.067654 0.094214 0.076730 0.118603 0.064573 0.147925 -0.135602  -0.091361
7.899451 0.081147 0.145243 0.096210 0.229943 0.068255 0.357400 0.070939 0.094907 0.077243 0.119415 0.065060 0.148877 -0.088438  -0.074058
7.903301 0.106704 0.143851 0.095453 0.228059 0.067557 0.354889 0.081654 0.094807 0.077229 0.119374 0.064971 0.148913 -0.045227  -0.053160
7.907147 0.143085 0.142423 0.094583 0.225839 0.066762 0.351872 0.094905 0.094685 0.077161 0.119232 0.064827 0.148828 0.014526  0.030239
7.910989 0.127947 0.143673 0.095345 0.227864 0.067451 0.354714 0.090080 0.095455 0.077761 0.120212 0.065404 0.149986 -0.007866  -0.022335
7.914827 0.079983 0.144064 0.095561 0.228378 0.067654 0.355364 0.071487 0.095942 0.078139 0.120797 0.065747 0.150683 -0.091751  -0.076566
7.918662 0.059518 0.143638 0.095329 0.227805 0.067440 0.354607 0.061897 0.096157 0.078335 0.121095 0.065888 0.151084 0.000000  0.000000
7.922493 0.055977 0.143729 0.095376 0.227935 0.067481 0.354792 0.060249 0.096542 0.078644 0.121576 0.066151 0.151681 0.000000  0.000000
7.926320 0.057031 0.142103 0.094317 0.225284 0.066503 0.351259 0.061039 0.096351 0.078496 0.121317 0.065914 0.151485 0.000000  0.000000
7.930143 0.060030 0.142108 0.094321 0.225294 0.066507 0.351270 0.062854 0.096707 0.078787 0.121766 0.066158 0.152044 -0.161559  -0.103113
7.933962 0.101961 0.142164 0.094360 0.225412 0.066540 0.351445 0.082219 0.097085 0.079095 0.122249 0.066420 0.152646 -0.041626  -0.052534
7.937778 0.108153 0.141107 0.093535 0.223604 0.065776 0.348665 0.084992 0.097081 0.079040 0.122208 0.066282 0.152603 -0.036617  -0.049454
7.941589 0.080821 0.141917 0.094165 0.224950 0.066358 0.350864 0.073743 0.097719 0.079599 0.123028 0.066820 0.153649 -0.094717  -0.079832
7.945397 0.086868 0.141599 0.093915 0.224363 0.066121 0.350030 0.076734 0.097969 0.079786 0.123321 0.066947 0.154033 -0.083903  -0.075413
7.949202 0.115140 0.142015 0.094238 0.225146 0.066422 0.351131 0.088671 0.098478 0.080220 0.123994 0.067348 0.154848 -0.032530  -0.047132
7.953002 0.130874 0.143308 0.095130 0.227435 0.067243 0.354233 0.094886 0.099292 0.080898 0.125085 0.068014 0.156107 -0.019873  -0.036975
7.956799 0.145702 0.142848 0.094877 0.226803 0.067011 0.353393 0.100488 0.099499 0.081089 0.125374 0.068148 0.156499 -0.001551  -0.010368
7.960591 0.202265 0.142963 0.094939 0.226982 0.067067 0.353654 0.118835 0.099907 0.081415 0.125886 0.068429 0.157135 0.062991  0.066317
7.964381 0.215915 0.142271 0.094423 0.225698 0.066585 0.351953 0.123236 0.100036 0.081496 0.125997 0.068436 0.157340 0.070727  0.070532
7.968166 0.261586 0.142342 0.094472 0.225863 0.066630 0.352217 0.136149 0.100432 0.081820 0.126511 0.068713 0.157983 0.119523  0.092030
7.971948 0.242709 0.142412 0.094524 0.226008 0.066678 0.352424 0.131635 0.100833 0.082148 0.127025 0.068995 0.158621 0.099251  0.084177
7.975725 0.261648 0.141755 0.094008 0.224740 0.066196 0.350768 0.137189 0.100979 0.082233 0.127146 0.069004 0.158844 0.119070  0.092547
7.979499 0.206719 0.142980 0.094927 0.227082 0.067042 0.353925 0.122400 0.101796 0.082944 0.128287 0.069705 0.160158 0.069883  0.071167
7.983270 0.177241 0.144101 0.095530 0.228619 0.067597 0.356004 0.113763 0.102578 0.083520 0.129204 0.070256 0.161230 0.037370  0.052237
7.987036 0.134054 0.142708 0.094738 0.226651 0.066860 0.353387 0.099315 0.102470 0.083490 0.129138 0.070139 0.161250 -0.021306  -0.039594
7.990799 0.143736 0.143846 0.095382 0.228307 0.067455 0.355648 0.103231 0.103270 0.084093 0.130103 0.070719 0.162381 0.000663  0.007011
7.994558 0.149397 0.144657 0.095831 0.229370 0.067870 0.357002 0.105648 0.103959 0.084614 0.130906 0.071208 0.163315 0.010183  0.027582
7.998314 0.127995 0.143455 0.095165 0.227792 0.067256 0.354973 0.098167 0.103926 0.084646 0.130960 0.071160 0.163480 -0.028895  -0.046642
8.002065 0.161489 0.142617 0.094656 0.226521 0.066780 0.353296 0.110691 0.104023 0.084745 0.131098 0.071181 0.163724 0.018447  0.037412
8.005813 0.185304 0.143152 0.094995 0.227407 0.067093 0.354511 0.119039 0.104627 0.085231 0.131871 0.071628 0.164650 0.054303  0.064440
8.009558 0.170675 0.144264 0.095596 0.228918 0.067646 0.356534 0.114692 0.105445 0.085835 0.132827 0.072205 0.165767 0.028937  0.047225
8.013298 0.123960 0.143301 0.095074 0.227617 0.067164 0.354803 0.098130 0.105508 0.085939 0.132973 0.072232 0.166017 -0.029203  -0.047629
8.017035 0.120779 0.144427 0.095681 0.229147 0.067723 0.356852 0.097245 0.106340 0.086553 0.133945 0.072818 0.167153 -0.033764  -0.051416
8.020768 0.154894 0.144448 0.095691 0.229183 0.067732 0.356908 0.110559 0.106766 0.086899 0.134483 0.073110 0.167825 0.012421  0.031308
8.024497 0.171613 0.145184 0.096082 0.230220 0.068083 0.358362 0.116835 0.107463 0.087422 0.135322 0.073590 0.168834 0.035946  0.053472
8.028223 0.160798 0.146773 0.096947 0.232383 0.068872 0.361262 0.113537 0.108473 0.088159 0.136490 0.074305 0.170180 0.020558  0.040596
8.031945 0.116214 0.148284 0.097776 0.234439 0.069625 0.364011 0.096899 0.109456 0.088881 0.137628 0.075002 0.171494 -0.036248  -0.054117
8.035663 0.092764 0.149264 0.098316 0.235770 0.070113 0.365792 0.086911 0.110245 0.089474 0.138557 0.075558 0.172584 -0.089707  -0.085467
8.039378 0.093085 0.150701 0.099108 0.237724 0.070827 0.368624 0.087396 0.111201 0.090179 0.139665 0.076234 0.173918 -0.088437  -0.085186
8.043089 0.114557 0.151205 0.099389 0.238410 0.071077 0.369734 0.097325 0.111814 0.090653 0.140403 0.076662 0.174848 -0.042429  -0.059231
8.046796 0.111460 0.151286 0.099431 0.238527 0.071114 0.369938 0.096364 0.112268 0.091016 0.140969 0.076972 0.175558 -0.059129  -0.070187
8.050500 0.131955 0.150955 0.099246 0.238088 0.070944 0.369249 0.105241 0.112563 0.091270 0.141364 0.077167 0.176048 -0.022748  -0.043696
8.054200 0.141833 0.152093 0.099868 0.239663 0.071500 0.371859 0.109509 0.113401 0.091892 0.142352 0.077753 0.177318 -0.006186  -0.022870
8.057896 0.101869 0.153245 0.100524 0.241212 0.072087 0.374293 0.093143 0.114241 0.092526 0.143327 0.078353 0.178540 -0.087003  -0.086079
8.061588 0.112001 0.153763 0.100811 0.241923 0.072339 0.375446 0.098012 0.114841 0.092987 0.144048 0.078769 0.179450 -0.074474  -0.079923
8.065277 0.194695 0.154259 0.101088 0.242606 0.072584 0.376552 0.129682 0.115432 0.093444 0.144761 0.079181 0.180349 0.052782  0.067522
8.068962 0.189392 0.153503 0.100661 0.241582 0.072206 0.374924 0.128353 0.115554 0.093574 0.144964 0.079253 0.180592 0.038912  0.058179
8.072644 0.146928 0.151899 0.099761 0.239410 0.071401 0.371456 0.113453 0.115356 0.093485 0.144822 0.079089 0.180391 -0.026255  -0.047959
8.076322 0.170779 0.152710 0.100216 0.240502 0.071807 0.373180 0.122740 0.116066 0.094024 0.145656 0.079589 0.181438 0.014071  0.035232
8.079996 0.254764 0.151190 0.099360 0.238467 0.071039 0.369976 0.150445 0.115896 0.093954 0.145553 0.079443 0.181299 0.108712  0.098276
8.083667 0.283099 0.151284 0.099411 0.238601 0.071081 0.370205 0.159150 0.116341 0.094309 0.146108 0.079747 0.181995 0.127269  0.106708
8.087334 0.299533 0.151394 0.099467 0.238763 0.071132 0.370489 0.164286 0.116797 0.094671 0.146677 0.080059 0.182711 0.146087  0.114732
8.090997 0.270084 0.152372 0.100010 0.240107 0.071615 0.372685 0.156559 0.117593 0.095269 0.147615 0.080618 0.183908 0.124207  0.106170
8.094657 0.213247 0.152936 0.100321 0.240890 0.071890 0.373974 0.139622 0.118240 0.095765 0.148395 0.081067 0.184898 0.064014  0.076498
8.098313 0.159801 0.152900 0.100305 0.240831 0.071876 0.373848 0.121310 0.118661 0.096110 0.148923 0.081357 0.185546 0.002855  0.016215
8.101965 0.162654 0.153038 0.100374 0.241041 0.071938 0.374231 0.122852 0.119166 0.096508 0.149553 0.081702 0.186346 0.018066  0.040943
8.105614 0.133084 0.151886 0.099728 0.239487 0.071357 0.371768 0.111551 0.119170 0.096565 0.149641 0.081682 0.186443 -0.027420  -0.050634
8.109259 0.100684 0.152828 0.100253 0.240772 0.071825 0.373836 0.097405 0.120006 0.097196 0.150628 0.082270 0.187690 -0.082140  -0.087979
8.112901 0.123010 0.152925 0.100303 0.240910 0.071871 0.374070 0.108093 0.120522 0.097608 0.151271 0.082624 0.188497 -0.043413  -0.064215
8.116539 0.145267 0.151728 0.099629 0.239301 0.071262 0.371524 0.117937 0.120531 0.097670 0.151370 0.082603 0.188608 0.000098  0.003063
8.120173 0.135165 0.153105 0.100400 0.241177 0.071952 0.374543 0.114217 0.121561 0.098439 0.152569 0.083334 0.190130 -0.024635  -0.048761
8.123804 0.116994 0.152757 0.100204 0.240710 0.071774 0.373804 0.106696 0.121918 0.098744 0.153043 0.083570 0.190717 -0.056419  -0.074093
8.127431 0.161410 0.153918 0.100862 0.242273 0.072362 0.376253 0.125839 0.122884 0.099475 0.154171 0.084257 0.192127 0.009234  0.030098
8.131054 0.237555 0.154612 0.101243 0.243245 0.072698 0.377871 0.153287 0.123665 0.100071 0.155112 0.084798 0.193329 0.093204  0.096016
8.134674 0.269677 0.153458 0.100589 0.241691 0.072114 0.375430 0.163989 0.123705 0.100154 0.155247 0.084801 0.193489 0.122052  0.110323
8.138291 0.266798 0.153532 0.100629 0.241800 0.072150 0.375616 0.163774 0.124238 0.100581 0.155913 0.085167 0.194324 0.118485  0.109140
8.141903 0.217303 0.154055 0.100920 0.242516 0.072406 0.376770 0.148402 0.124953 0.101134 0.156775 0.085663 0.195409 0.069955  0.084201
8.145513 0.171787 0.154529 0.101187 0.243162 0.072643 0.377802 0.132479 0.125649 0.101675 0.157616 0.086149 0.196465 0.023050  0.048528
8.149118 0.129950 0.154599 0.101226 0.243259 0.072677 0.377957 0.115679 0.126174 0.102097 0.158271 0.086510 0.197283 -0.025247  -0.050989
8.152720 0.101858 0.154693 0.101276 0.243400 0.072721 0.378200 0.102819 0.126710 0.102524 0.158940 0.086877 0.198123 -0.082222  -0.092378
8.156319 0.110803 0.154335 0.101072 0.242915 0.072539 0.377439 0.107647 0.127045 0.102811 0.159387 0.087099 0.198678 -0.054769  -0.075682
8.159913 0.121139 0.155680 0.101831 0.244754 0.073209 0.380369 0.112988 0.128087 0.103593 0.160603 0.087836 0.200213 -0.045749  -0.069435
8.163505 0.151264 0.154538 0.101182 0.243215 0.072632 0.377964 0.126726 0.128090 0.103645 0.160691 0.087814 0.200319 -0.002241  -0.015425
8.167092 0.186720 0.155396 0.101668 0.244377 0.073064 0.379793 0.141323 0.128925 0.104282 0.161677 0.088403 0.201554 0.045587  0.069829
8.170677 0.161935 0.155655 0.101820 0.244703 0.073200 0.380239 0.132098 0.129511 0.104747 0.162385 0.088814 0.202420 0.010761  0.034053
8.174257 0.123073 0.154294 0.101040 0.242894 0.072504 0.377472 0.115580 0.129412 0.104724 0.162371 0.088712 0.202415 -0.035819  -0.062353
8.177834 0.078068 0.154787 0.101316 0.243573 0.072750 0.378559 0.092389 0.130092 0.105250 0.163192 0.089187 0.203447 -0.151536  -0.128719
8.181408 0.084181 0.154842 0.101344 0.243650 0.072774 0.378692 0.096286 0.130587 0.105647 0.163810 0.089525 0.204221 -0.110037  -0.110085
8.184978 0.108725 0.154922 0.101388 0.243764 0.072812 0.378882 0.109820 0.131091 0.106050 0.164438 0.089871 0.205007 -0.051841  -0.075832
8.188544 0.098417 0.153733 0.100712 0.242168 0.072209 0.376388 0.104869 0.131068 0.106085 0.164502 0.089827 0.205083 -0.112385  -0.112064
8.192107 0.138827 0.154019 0.100864 0.242587 0.072343 0.377127 0.124999 0.131661 0.106547 0.165236 0.090234 0.206023 -0.022240  -0.050031
8.195666 0.241940 0.153879 0.100791 0.242382 0.072277 0.376757 0.165623 0.132086 0.106900 0.165774 0.090524 0.206679 0.095670  0.104149
8.199222 0.294629 0.153545 0.100600 0.241944 0.072103 0.376093 0.183447 0.132431 0.107194 0.166238 0.090750 0.207262 0.147971  0.130005
8.202774 0.274516 0.153163 0.100383 0.241435 0.071910 0.375302 0.177735 0.132760 0.107478 0.166683 0.090967 0.207817 0.128209  0.121465
8.206323 0.147413 0.153223 0.100418 0.241520 0.071939 0.375437 0.130734 0.133285 0.107901 0.167339 0.091328 0.208636 -0.019860  -0.047986
8.209868 0.118190 0.152416 0.099960 0.240439 0.071529 0.373748 0.117504 0.133438 0.108063 0.167597 0.091412 0.208955 -0.042200  -0.070213
8.213410 0.097720 0.153378 0.100498 0.241748 0.072009 0.375848 0.107253 0.134369 0.108767 0.168694 0.092069 0.210341 -0.102815  -0.110014
8.216948 0.122277 0.154726 0.101257 0.243580 0.072683 0.378755 0.120437 0.135478 0.109597 0.169984 0.092854 0.211966 -0.039830  -0.068737
8.220483 0.154932 0.155548 0.101725 0.244684 0.073098 0.380474 0.136094 0.136364 0.110276 0.171029 0.093480 0.213270 0.000726  0.009316
8.224014 0.174068 0.154410 0.101076 0.243165 0.072521 0.378118 0.144817 0.136395 0.110353 0.171164 0.093474 0.213439 0.027584  0.057649
8.227542 0.180034 0.154468 0.101108 0.243246 0.072548 0.378253 0.147858 0.136958 0.110805 0.171866 0.093860 0.214318 0.030699  0.061056
8.231066 0.174805 0.155764 0.101842 0.245032 0.073199 0.381019 0.146265 0.138069 0.111642 0.173170 0.094649 0.215941 0.021266  0.051016
8.234587 0.196197 0.155396 0.101632 0.244504 0.073012 0.380238 0.155576 0.138458 0.111973 0.173676 0.094906 0.216583 0.054186  0.081760
8.238104 0.158452 0.154569 0.101160 0.243391 0.072595 0.378493 0.140359 0.138628 0.112149 0.173958 0.095005 0.216930 0.005288  0.025641
8.241617 0.129612 0.154256 0.100981 0.242981 0.072431 0.377880 0.127453 0.139042 0.112498 0.174507 0.095277 0.217622 -0.037426  -0.068488
8.245128 0.140692 0.154567 0.101146 0.243449 0.072569 0.378723 0.133316 0.139735 0.113037 0.175368 0.095746 0.218730 -0.012102  -0.039100
8.248634 0.138225 0.155371 0.101602 0.244530 0.072976 0.380403 0.132662 0.140650 0.113738 0.176450 0.096393 0.220078 -0.016709  -0.046124
8.252138 0.104094 0.155689 0.101786 0.244960 0.073143 0.381024 0.115589 0.141362 0.114300 0.177317 0.096892 0.221146 -0.073244  -0.096959
8.255637 0.109165 0.155333 0.101582 0.244475 0.072960 0.380302 0.118837 0.141756 0.114635 0.177839 0.097152 0.221807 -0.068876  -0.094394
8.259134 0.114750 0.156634 0.102492 0.246605 0.073612 0.383068 0.122323 0.142914 0.115605 0.179321 0.097973 0.223495 -0.052125  -0.082443
8.262626 0.139571 0.157567 0.103097 0.249292 0.073886 0.389390 0.135436 0.143903 0.116402 0.181005 0.098541 0.226219 -0.025180  -0.057526
8.266116 0.151277 0.157104 0.102677 0.248488 0.073660 0.388185 0.141560 0.144261 0.116625 0.181430 0.098780 0.226764 0.001732  0.015147
8.269602 0.138142 0.157219 0.102773 0.248698 0.073712 0.388528 0.135816 0.144891 0.117146 0.182232 0.099210 0.227771 -0.033376  -0.066758
8.273084 0.128138 0.158080 0.103558 0.250179 0.074143 0.390712 0.131315 0.145853 0.118051 0.183486 0.099888 0.229300 -0.031264  -0.064863
8.276563 0.120958 0.158106 0.103582 0.250230 0.074155 0.390798 0.128093 0.146447 0.118536 0.184237 0.100295 0.230241 -0.049191  -0.081686
8.280039 0.104396 0.157335 0.102875 0.248918 0.073764 0.388894 0.119463 0.146658 0.118590 0.184468 0.100419 0.230573 -0.082487  -0.106190
8.283511 0.130479 0.158145 0.103616 0.250291 0.074175 0.390886 0.134089 0.147621 0.119491 0.185714 0.101100 0.232085 -0.028342  -0.062494
8.286979 0.122248 0.158560 0.103998 0.250989 0.074385 0.391884 0.130294 0.148389 0.120176 0.186694 0.101636 0.233283 -0.046186  -0.080086
8.290444 0.147585 0.157158 0.102705 0.248646 0.073667 0.388559 0.143731 0.148319 0.119902 0.186561 0.101547 0.233216 -0.014795  -0.045508
8.293906 0.135227 0.158996 0.104392 0.251730 0.074603 0.392968 0.138114 0.149762 0.121350 0.188441 0.102585 0.235443 -0.030557  -0.065654
8.297364 0.156213 0.159629 0.104955 0.252850 0.074912 0.394699 0.149035 0.150656 0.122161 0.189610 0.103206 0.236899 -0.008968  -0.035709
8.300819 0.160645 0.161326 0.106500 0.255667 0.075774 0.398692 0.151718 0.152039 0.123532 0.191399 0.104199 0.239013 0.001142  0.012792
8.304271 0.190031 0.159872 0.105178 0.253238 0.075038 0.395206 0.165666 0.151952 0.123249 0.191243 0.104103 0.238909 0.037647  0.073737
8.307719 0.166476 0.158969 0.104368 0.251693 0.074592 0.392909 0.155667 0.152117 0.123255 0.191407 0.104200 0.239148 0.006221  0.030092
8.311163 0.149314 0.159124 0.104501 0.251971 0.074660 0.393365 0.147997 0.152782 0.123812 0.192255 0.104652 0.240216 -0.027201  -0.063168
8.314605 0.198572 0.159535 0.104875 0.252672 0.074868 0.394390 0.171339 0.153577 0.124519 0.193275 0.105207 0.241469 0.045990  0.082457
8.318042 0.224222 0.159917 0.105225 0.253310 0.075062 0.395300 0.182787 0.154367 0.125218 0.194282 0.105759 0.242700 0.072762  0.104126
8.321477 0.221681 0.158749 0.104162 0.251333 0.074474 0.392428 0.182457 0.154401 0.125069 0.194276 0.105754 0.242759 0.068538  0.101452
8.324908 0.164107 0.158655 0.104084 0.251156 0.074435 0.392126 0.157602 0.154962 0.125513 0.194971 0.106142 0.243619 0.004517  0.026147
8.328335 0.140261 0.158393 0.103838 0.250734 0.074294 0.391572 0.146279 0.155447 0.125861 0.195578 0.106461 0.244410 -0.035747  -0.073847
8.331759 0.135044 0.158400 0.103845 0.250744 0.074296 0.391580 0.144094 0.156058 0.126358 0.196347 0.106879 0.245369 -0.029969  -0.067881
8.335180 0.136241 0.158007 0.103488 0.250074 0.074102 0.390599 0.145302 0.156479 0.126638 0.196858 0.107160 0.246028 -0.030825  -0.069115
8.338597 0.117400 0.157201 0.102749 0.248707 0.073695 0.388616 0.135418 0.156700 0.126687 0.197100 0.107290 0.246378 -0.074092  -0.107579
8.342011 0.196700 0.156789 0.102372 0.248000 0.073486 0.387608 0.175987 0.157122 0.126961 0.197608 0.107568 0.247045 0.040700  0.080053
8.345422 0.278291 0.156363 0.102005 0.247266 0.073275 0.386709 0.210174 0.157542 0.127245 0.198113 0.107847 0.247755 0.120302  0.138187
8.348829 0.345520 0.156345 0.101995 0.247232 0.073267 0.386661 0.235143 0.158175 0.127757 0.198906 0.108280 0.248748 0.184817  0.171975
8.352233 0.290863 0.155524 0.101528 0.245827 0.072851 0.384961 0.216612 0.158394 0.127977 0.199138 0.108407 0.249200 0.133429  0.146712
8.355633 0.227415 0.156816 0.102399 0.248045 0.073503 0.387660 0.192328 0.159709 0.129057 0.200862 0.109342 0.251107 0.069125  0.106035
8.359030 0.215728 0.158032 0.103512 0.250113 0.074115 0.390652 0.188087 0.160983 0.130287 0.202523 0.110245 0.253105 0.064677  0.102987
8.362424 0.186110 0.158868 0.104272 0.251540 0.074537 0.392740 0.175420 0.162074 0.131304 0.203938 0.111015 0.254828 0.030957  0.071544
8.365814 0.170764 0.158286 0.103753 0.250513 0.074254 0.391165 0.168717 0.162436 0.131511 0.204350 0.111255 0.255353 0.013650  0.047701
8.369201 0.154370 0.156698 0.102264 0.247896 0.073430 0.387580 0.161087 0.162297 0.131111 0.204133 0.111100 0.255246 -0.013198  -0.047101
8.372585 0.220132 0.156803 0.102392 0.248008 0.073502 0.387594 0.193159 0.163024 0.131737 0.205025 0.111615 0.256308 0.068522  0.107768
8.375965 0.236875 0.157227 0.102777 0.248737 0.073713 0.388635 0.201190 0.163912 0.132524 0.206166 0.112233 0.257703 0.092114  0.125462
8.379342 0.186297 0.157633 0.103151 0.249427 0.073918 0.389642 0.179159 0.164801 0.133313 0.207304 0.112853 0.259101 0.035103  0.077769
8.382715 0.111466 0.158847 0.104259 0.251487 0.074532 0.392639 0.139147 0.166108 0.134573 0.209006 0.113782 0.261155 -0.078083  -0.116461
8.386085 0.103349 0.158851 0.104262 0.251496 0.074534 0.392657 0.134535 0.166793 0.135128 0.209869 0.114251 0.262234 -0.077685  -0.116641
8.389452 0.103057 0.157654 0.103173 0.249459 0.073930 0.389682 0.134889 0.166836 0.134965 0.209864 0.114248 0.262297 -0.090020  -0.126069
8.392816 0.133467 0.157630 0.103153 0.249410 0.073923 0.389597 0.154119 0.167490 0.135491 0.210682 0.114699 0.263317 -0.047425  -0.091870
8.396176 0.236697 0.157215 0.102771 0.248702 0.073714 0.388562 0.206069 0.167944 0.135785 0.211230 0.114998 0.264026 0.087342  0.125178
8.399533 0.300034 0.156796 0.102392 0.247982 0.073505 0.387544 0.232929 0.168386 0.136073 0.211762 0.115291 0.264727 0.142571  0.160566
8.402886 0.333045 0.156364 0.102012 0.247244 0.073287 0.386649 0.246345 0.168796 0.136339 0.212254 0.115560 0.265431 0.178558  0.180378
8.406236 0.267179 0.154655 0.101042 0.244436 0.072428 0.383090 0.221494 0.168517 0.136211 0.211857 0.115323 0.265223 0.117378  0.146810
8.409583 0.163289 0.155012 0.101243 0.244905 0.072610 0.383781 0.173828 0.169366 0.136875 0.212883 0.115915 0.266492 0.003328  0.024816
8.412926 0.113515 0.154638 0.101035 0.244404 0.072423 0.383024 0.145473 0.169791 0.137243 0.213457 0.116197 0.267220 -0.060758  -0.106428
8.416267 0.114214 0.154666 0.101049 0.244450 0.072433 0.383115 0.146467 0.170443 0.137768 0.214277 0.116640 0.268254 -0.042505  -0.089351
8.419603 0.088863 0.154661 0.101045 0.244446 0.072429 0.383114 0.129682 0.171084 0.138285 0.215085 0.117078 0.269267 -0.100964  -0.138230
8.422937 0.092786 0.153801 0.100559 0.243291 0.071996 0.381335 0.133005 0.171241 0.138464 0.215373 0.117161 0.269638 -0.094271  -0.134065
8.426267 0.121300 0.152430 0.099787 0.241444 0.071304 0.378457 0.152629 0.171097 0.138434 0.215335 0.117021 0.269597 -0.029325  -0.075046
8.429594 0.128875 0.153338 0.100298 0.242664 0.071765 0.380351 0.157915 0.172252 0.139311 0.216691 0.117841 0.271288 -0.020962  -0.063688
8.432918 0.101097 0.153346 0.100302 0.242671 0.071768 0.380358 0.140382 0.172893 0.139829 0.217495 0.118279 0.272294 -0.071139  -0.117759
8.436238 0.098108 0.152891 0.100048 0.242061 0.071541 0.379415 0.138806 0.173279 0.140172 0.218031 0.118531 0.272969 -0.080448  -0.125694
8.439555 0.101796 0.154231 0.100802 0.243865 0.072216 0.382213 0.141921 0.174690 0.141227 0.219663 0.119536 0.275002 -0.067619  -0.115669
8.442869 0.096006 0.155140 0.101317 0.245149 0.072673 0.384127 0.138361 0.175884 0.142137 0.221095 0.120379 0.276759 -0.089237  -0.133394
8.446179 0.090482 0.155142 0.101317 0.245155 0.072672 0.384138 0.134833 0.176555 0.142678 0.221940 0.120837 0.277818 -0.101224  -0.142613
8.449487 0.119344 0.154271 0.100823 0.243929 0.072232 0.382339 0.155462 0.176753 0.142891 0.222257 0.120945 0.278259 -0.045386  -0.095871
8.452790 0.202480 0.152475 0.099810 0.241520 0.071324 0.378606 0.203300 0.176419 0.142736 0.222036 0.120660 0.277997 0.055085  0.106038
8.456091 0.261567 0.152491 0.099819 0.241543 0.071334 0.378649 0.231992 0.177135 0.143314 0.222935 0.121152 0.279126 0.116779  0.155012
8.459388 0.274225 0.152031 0.099560 0.240926 0.071101 0.377690 0.238498 0.177581 0.143706 0.223549 0.121442 0.279898 0.128271  0.163116
8.462682 0.183444 0.152980 0.100092 0.242207 0.071578 0.379696 0.195861 0.178860 0.144675 0.225055 0.122345 0.281782 0.039426  0.090800
8.465973 0.098271 0.152983 0.100093 0.242214 0.071579 0.379713 0.143957 0.179614 0.145285 0.226005 0.122860 0.282974 -0.098849  -0.144379
8.469261 0.076830 0.155211 0.101353 0.245297 0.072703 0.384350 0.127814 0.181666 0.146802 0.228380 0.124334 0.285875 -0.125494  -0.163352
8.472545 0.119313 0.154770 0.101101 0.244614 0.072481 0.383427 0.159960 0.182184 0.147247 0.229038 0.124675 0.286753 -0.044542  -0.097735
8.475826 0.171347 0.153468 0.100364 0.242876 0.071821 0.380757 0.192499 0.182180 0.147326 0.229184 0.124628 0.286956 0.028143  0.078015
8.479104 0.215321 0.153490 0.100376 0.242906 0.071831 0.380809 0.216707 0.182966 0.147960 0.230170 0.125166 0.288193 0.071758  0.125102
8.482378 0.189860 0.153939 0.100631 0.243505 0.072060 0.381730 0.204363 0.184018 0.148782 0.231440 0.125902 0.289777 0.049159  0.103989
8.485649 0.144939 0.154157 0.100743 0.243831 0.072157 0.382313 0.179308 0.184922 0.149491 0.232569 0.126517 0.291218 -0.005402  -0.034617
8.488917 0.080598 0.154353 0.100866 0.244057 0.072271 0.382575 0.134279 0.185825 0.150217 0.233664 0.127153 0.292553 -0.113854  -0.159595
8.492182 0.082528 0.154325 0.100853 0.244011 0.072258 0.382486 0.136459 0.186603 0.150850 0.234642 0.127686 0.293770 -0.094864  -0.146302
8.495444 0.090456 0.152088 0.099591 0.241007 0.071129 0.377832 0.143463 0.186024 0.150533 0.234172 0.127217 0.293204 -0.081388  -0.136082
8.498702 0.096181 0.152126 0.099611 0.241065 0.071147 0.377941 0.148560 0.186835 0.151185 0.235192 0.127772 0.294489 -0.071139  -0.127765
8.501957 0.092061 0.148758 0.097728 0.236563 0.069440 0.370916 0.145947 0.185523 0.150372 0.233954 0.126754 0.292951 -0.074097  -0.130936
8.505209 0.080340 0.150259 0.098560 0.238581 0.070193 0.374101 0.136895 0.187216 0.151626 0.235907 0.127959 0.295405 -0.128046  -0.172825
8.508457 0.105733 0.151250 0.099115 0.239909 0.070699 0.376173 0.157692 0.188604 0.152677 0.237534 0.128947 0.297439 -0.054430  -0.113142
8.511703 0.147060 0.151842 0.099443 0.240718 0.070990 0.377478 0.186721 0.189733 0.153544 0.238892 0.129731 0.299152 -0.007083  -0.040978
8.514945 0.189856 0.150295 0.098581 0.238630 0.070215 0.374180 0.213018 0.189529 0.153497 0.238818 0.129545 0.299050 0.050033  0.109353
8.518184 0.164409 0.150091 0.098476 0.238320 0.070122 0.373610 0.199015 0.190152 0.154024 0.239609 0.129972 0.300008 0.018162  0.066146
8.521420 0.122906 0.152212 0.099657 0.241194 0.071187 0.378163 0.172760 0.192257 0.155565 0.242014 0.131479 0.303037 -0.041133  -0.099943
8.524652 0.095371 0.154490 0.100940 0.244261 0.072335 0.382928 0.152796 0.194471 0.157194 0.244529 0.133069 0.306170 -0.094232  -0.151881
8.527881 0.138403 0.153610 0.100442 0.243079 0.071886 0.381106 0.184793 0.194680 0.157423 0.244898 0.133178 0.306644 -0.018387  -0.067355
8.531107 0.142249 0.155394 0.101451 0.245644 0.072789 0.384830 0.188086 0.196585 0.158840 0.247164 0.134544 0.309362 -0.021440  -0.073021
8.534330 0.194815 0.156247 0.101937 0.247101 0.073220 0.386585 0.220966 0.197888 0.159838 0.248858 0.135465 0.311269 0.037649  0.097138
8.537550 0.270267 0.156257 0.101944 0.247118 0.073226 0.386603 0.261279 0.198668 0.160468 0.249839 0.136000 0.312493 0.119265  0.173566
8.540766 0.297525 0.155820 0.101694 0.246363 0.073006 0.385679 0.275253 0.199196 0.160923 0.250471 0.136348 0.313388 0.143937  0.191450
8.543980 0.246218 0.155389 0.101452 0.245618 0.072793 0.384770 0.251359 0.199685 0.161349 0.251053 0.136672 0.314221 0.092360  0.153949
8.547190 0.157524 0.156413 0.102029 0.247402 0.073301 0.386984 0.201856 0.201143 0.162454 0.252971 0.137697 0.316385 -0.007552  -0.044198
8.550397 0.137005 0.157521 0.103048 0.249262 0.073867 0.389475 0.189010 0.202669 0.163922 0.254944 0.138785 0.318682 -0.035380  -0.096050
8.553600 0.168695 0.156108 0.101866 0.246831 0.073162 0.386191 0.210587 0.202578 0.163642 0.254730 0.138683 0.318626 0.009812  0.050788
8.556801 0.208575 0.156769 0.102352 0.248002 0.073481 0.387690 0.235088 0.203812 0.164682 0.256346 0.139536 0.320510 0.053696  0.119281
8.559998 0.290735 0.155960 0.101770 0.246629 0.073069 0.386045 0.278701 0.204125 0.164892 0.256692 0.139719 0.321151 0.138390  0.192284
8.563193 0.292308 0.155949 0.101766 0.246603 0.073067 0.385999 0.280581 0.204941 0.165554 0.257713 0.140281 0.322426 0.136334  0.191619
8.566384 0.270162 0.156361 0.102002 0.247299 0.073279 0.386829 0.270876 0.206074 0.166442 0.259161 0.141074 0.324129 0.120137  0.180633
8.569571 0.168879 0.157550 0.103072 0.249314 0.073880 0.389547 0.215042 0.207704 0.167998 0.261281 0.142232 0.326599 0.003421  0.030606
8.572756 0.163415 0.156185 0.101910 0.246959 0.073201 0.386356 0.212408 0.207656 0.167739 0.261119 0.142162 0.326603 0.010466  0.053755
8.575938 0.162842 0.156297 0.101969 0.247172 0.073249 0.386642 0.212919 0.208597 0.168487 0.262320 0.142801 0.328085 0.015704  0.066121
8.579116 0.150941 0.155287 0.101383 0.245505 0.072724 0.384729 0.205824 0.208766 0.168684 0.262496 0.142867 0.328602 -0.001859  -0.022842
8.582291 0.108788 0.155217 0.101345 0.245364 0.072692 0.384526 0.175476 0.209603 0.169367 0.263532 0.143440 0.329907 -0.061960  -0.132429
8.585463 0.092130 0.155634 0.101585 0.246069 0.072907 0.385363 0.162151 0.210751 0.170268 0.265000 0.144246 0.331629 -0.087467  -0.157994
8.588632 0.065864 0.157733 0.103232 0.249653 0.073965 0.390101 0.137672 0.213051 0.172357 0.268035 0.145893 0.335051 -0.189793  -0.233702
8.591798 0.086318 0.158565 0.103990 0.251067 0.074385 0.392163 0.158268 0.214509 0.173715 0.269921 0.146921 0.337346 -0.114221  -0.182060
8.594961 0.136742 0.158986 0.104375 0.251778 0.074598 0.393191 0.200016 0.215672 0.174748 0.271408 0.147733 0.339169 -0.024376  -0.084449
8.598120 0.176198 0.159619 0.104960 0.252816 0.074923 0.394624 0.228016 0.217023 0.175985 0.273128 0.148687 0.341237 0.018595  0.074073
8.601277 0.199192 0.160183 0.105461 0.253795 0.075200 0.396106 0.243445 0.218310 0.177138 0.274794 0.149580 0.343298 0.051081  0.123281
8.604430 0.171863 0.159624 0.104960 0.252821 0.074930 0.394616 0.227043 0.218810 0.177431 0.275375 0.149915 0.344037 0.011315  0.058257
8.607580 0.140410 0.160202 0.105480 0.253823 0.075214 0.396139 0.206086 0.220132 0.178621 0.277086 0.150834 0.346156 -0.029551  -0.094544
8.610727 0.106429 0.159839 0.105147 0.253218 0.075027 0.395276 0.180160 0.220786 0.179072 0.277892 0.151265 0.347200 -0.092988  -0.168400
8.613871 0.180573 0.158455 0.103905 0.250838 0.074340 0.391728 0.235641 0.220738 0.178749 0.277729 0.151195 0.347070 0.017661  0.073694
8.617011 0.270717 0.158680 0.104096 0.251259 0.074444 0.392432 0.289730 0.221818 0.179660 0.279123 0.151932 0.348833 0.117332  0.190741
8.620149 0.328656 0.159472 0.104816 0.252598 0.074844 0.394372 0.320526 0.223272 0.181012 0.281001 0.152958 0.351112 0.168882  0.229765
8.623284 0.292851 0.159121 0.104499 0.252004 0.074667 0.393509 0.303800 0.223938 0.181477 0.281818 0.153401 0.352162 0.130583  0.202866
8.626415 0.273822 0.158729 0.104144 0.251342 0.074470 0.392546 0.294975 0.224584 0.181915 0.282608 0.153830 0.353181 0.120743  0.195877
8.629543 0.202470 0.158751 0.104162 0.251377 0.074481 0.392599 0.254703 0.225534 0.182687 0.283802 0.154481 0.354673 0.048980  0.125274
8.632668 0.110849 0.157570 0.103082 0.249377 0.073883 0.389701 0.189219 0.225599 0.182470 0.283810 0.154480 0.354785 -0.067153  -0.147276
8.635791 0.068267 0.157186 0.102724 0.248738 0.073686 0.388795 0.149096 0.226239 0.182893 0.284598 0.154900 0.355812 -0.205659  -0.258782
8.638910 0.113309 0.157233 0.102766 0.248824 0.073707 0.388934 0.192871 0.227199 0.183679 0.285812 0.155557 0.357333 -0.065437  -0.146571
8.642025 0.199462 0.156407 0.102021 0.247413 0.073292 0.387021 0.256954 0.227537 0.183768 0.286178 0.155759 0.357925 0.052161  0.131401
8.645138 0.239844 0.156404 0.102019 0.247403 0.073291 0.387001 0.282939 0.228483 0.184531 0.287363 0.156406 0.359406 0.089034  0.172388
8.648248 0.245010 0.156001 0.101789 0.246719 0.073085 0.386180 0.287123 0.229107 0.185066 0.288122 0.156816 0.360471 0.095394  0.179158
8.651355 0.194990 0.156033 0.101805 0.246776 0.073101 0.386252 0.257183 0.230062 0.185832 0.289326 0.157470 0.361969 0.044730  0.123179
8.654458 0.151092 0.154503 0.100931 0.244342 0.072319 0.383203 0.227317 0.229869 0.185791 0.289075 0.157267 0.362014 -0.005470  -0.043252
8.657558 0.099278 0.153465 0.100347 0.242932 0.071799 0.380972 0.185024 0.230041 0.186017 0.289430 0.157348 0.362450 -0.098585  -0.184377
8.660656 0.115782 0.151664 0.099331 0.240528 0.070885 0.377268 0.200644 0.229640 0.185844 0.289193 0.156994 0.362185 -0.055932  -0.139456
8.663750 0.169584 0.152135 0.099596 0.241153 0.071125 0.378227 0.243804 0.230921 0.186840 0.290734 0.157892 0.364104 0.024621  0.092897
8.666841 0.184573 0.152647 0.099882 0.241853 0.071379 0.379333 0.255382 0.232247 0.187867 0.292336 0.158815 0.366115 0.040576  0.119741
8.669930 0.161609 0.151474 0.099229 0.240239 0.070800 0.376736 0.239988 0.232341 0.188051 0.292602 0.158845 0.366416 0.010557  0.061338
8.673015 0.130253 0.152736 0.099928 0.241985 0.071420 0.379565 0.216340 0.234269 0.189490 0.294875 0.160197 0.369306 -0.034166  -0.110800
8.676097 0.123901 0.153688 0.100464 0.243263 0.071899 0.381546 0.211838 0.235932 0.190753 0.296828 0.161372 0.371741 -0.042768  -0.124459
8.679176 0.143680 0.154166 0.100731 0.243909 0.072138 0.382554 0.229077 0.237289 0.191807 0.298468 0.162317 0.373792 -0.026730  -0.098806
8.682252 0.258906 0.154604 0.100984 0.244494 0.072364 0.383444 0.308806 0.238630 0.192860 0.300088 0.163259 0.375808 0.112696  0.203737
8.685324 0.298292 0.155507 0.101497 0.245927 0.072820 0.385302 0.332815 0.240302 0.194137 0.302193 0.164440 0.378253 0.149644  0.235728
8.688394 0.242302 0.155117 0.101272 0.245269 0.072620 0.384525 0.301191 0.240987 0.194719 0.303029 0.164889 0.379424 0.091197  0.184779
8.691461 0.165958 0.155564 0.101526 0.246036 0.072846 0.385445 0.250298 0.242334 0.195771 0.304760 0.165830 0.381452 0.019723  0.086287
8.694525 0.125364 0.153373 0.100284 0.242852 0.071736 0.380929 0.218452 0.241626 0.195383 0.304047 0.165249 0.380796 -0.034696  -0.114924
8.697585 0.108170 0.152937 0.100036 0.242272 0.071512 0.380041 0.203774 0.242299 0.195963 0.304963 0.165686 0.381954 -0.061082  -0.153127
8.700643 0.101890 0.152977 0.100058 0.242328 0.071532 0.380132 0.198611 0.243361 0.196817 0.306295 0.166413 0.383623 -0.068181  -0.162469
8.703698 0.108522 0.152985 0.100063 0.242336 0.071538 0.380140 0.205852 0.244410 0.197666 0.307613 0.167134 0.385272 -0.050746  -0.140765
8.706749 0.075693 0.152517 0.099799 0.241703 0.071301 0.379151 0.172628 0.245043 0.198219 0.308478 0.167545 0.386357 -0.155089  -0.247101
8.709798 0.111276 0.151622 0.099295 0.240511 0.070845 0.377315 0.210219 0.245388 0.198580 0.309058 0.167736 0.387101 -0.051418  -0.142899
8.712843 0.137441 0.149839 0.098290 0.238160 0.069930 0.373725 0.234611 0.244965 0.198402 0.308834 0.167349 0.386872 -0.003728  -0.038639
8.715886 0.123966 0.149246 0.097964 0.237346 0.069639 0.372404 0.223757 0.245514 0.198911 0.309610 0.167707 0.387821 -0.035731  -0.120129
8.718925 0.098305 0.148286 0.097425 0.236082 0.069144 0.370463 0.200107 0.245767 0.199209 0.310103 0.167823 0.388460 -0.075021  -0.174810
8.721962 0.117616 0.147274 0.096864 0.234736 0.068628 0.368355 0.219823 0.245982 0.199490 0.310549 0.167915 0.389021 -0.037504  -0.124131
8.724995 0.166459 0.147841 0.097176 0.235501 0.068915 0.369574 0.262649 0.247525 0.200679 0.312405 0.168997 0.391356 0.024470  0.100702
8.728026 0.183567 0.147847 0.097182 0.235501 0.068918 0.369556 0.277024 0.248614 0.201564 0.313773 0.169741 0.393061 0.048798  0.142830
8.731053 0.144482 0.148898 0.097761 0.236902 0.069451 0.371750 0.246802 0.250546 0.203014 0.316029 0.171113 0.395884 0.000771  0.018029
8.734078 0.065989 0.149493 0.098091 0.237714 0.069748 0.373055 0.167537 0.252165 0.204262 0.317981 0.172242 0.398346 -0.179216  -0.276097
8.737099 0.090946 0.147977 0.097246 0.235696 0.068976 0.369906 0.197524 0.251957 0.204251 0.317984 0.172020 0.398359 -0.083213  -0.188940
8.740117 0.118341 0.147505 0.096983 0.235073 0.068733 0.368941 0.226291 0.252641 0.204856 0.318934 0.172458 0.399557 -0.029975  -0.113888
8.743133 0.136879 0.146695 0.096523 0.234039 0.068307 0.367425 0.244431 0.253043 0.205259 0.319618 0.172671 0.400472 -0.007146  -0.055849
8.746145 0.107815 0.145960 0.096126 0.233029 0.067945 0.366039 0.217887 0.253518 0.205737 0.320329 0.172970 0.401472 -0.059086  -0.161300
8.749155 0.135271 0.146123 0.096211 0.233264 0.068016 0.366377 0.245086 0.254727 0.206694 0.321840 0.173789 0.403348 -0.012302  -0.073910
8.752161 0.135263 0.147639 0.097052 0.235268 0.068795 0.369281 0.246174 0.257190 0.208524 0.324664 0.175562 0.406754 -0.016730  -0.086577
8.755165 0.140324 0.147709 0.097087 0.235376 0.068825 0.369478 0.251811 0.258353 0.209455 0.326130 0.176353 0.408605 -0.020295  -0.095764
8.758165 0.187316 0.148245 0.097384 0.236093 0.069095 0.370605 0.292193 0.259939 0.210681 0.328037 0.177462 0.410996 0.043184  0.140295
8.761163 0.243865 0.147756 0.097111 0.235450 0.068845 0.369609 0.334846 0.260641 0.211302 0.329018 0.177913 0.412232 0.098803  0.213135
8.764157 0.261937 0.148328 0.097427 0.236215 0.069133 0.370821 0.348557 0.262293 0.212577 0.331001 0.179068 0.414723 0.118072  0.234018
8.767149 0.200090 0.148905 0.097746 0.236993 0.069423 0.372050 0.305992 0.263969 0.213869 0.333016 0.180239 0.417252 0.052372  0.156548
8.770137 0.164702 0.148920 0.097754 0.237012 0.069431 0.372078 0.278794 0.265101 0.214784 0.334441 0.181014 0.419036 0.017647  0.091258
8.773123 0.153160 0.147216 0.096812 0.234725 0.068571 0.368456 0.269997 0.264706 0.214660 0.334246 0.180658 0.418774 0.006984  0.057655
8.776106 0.161350 0.145126 0.095654 0.231962 0.067500 0.364721 0.278317 0.263954 0.214292 0.333706 0.180014 0.418442 0.020464  0.099118
8.779085 0.155245 0.145278 0.095734 0.232193 0.067574 0.365059 0.274188 0.265241 0.215314 0.335324 0.180896 0.420457 0.016725  0.089996
8.782062 0.118392 0.144193 0.095131 0.230762 0.067013 0.363234 0.240493 0.265407 0.215577 0.335756 0.180934 0.421245 -0.034188  -0.129234
8.785036 0.101743 0.144793 0.095462 0.231553 0.067319 0.364254 0.223929 0.267136 0.216907 0.337819 0.182149 0.423703 -0.061752  -0.174455
8.788007 0.116593 0.146544 0.096423 0.233895 0.068203 0.367303 0.240726 0.269880 0.218915 0.340955 0.184114 0.427266 -0.030154  -0.122422
8.790975 0.117866 0.147675 0.097047 0.235406 0.068776 0.369670 0.243065 0.272071 0.220556 0.343508 0.185672 0.430463 -0.027456  -0.117313
8.793940 0.086494 0.147189 0.096774 0.234766 0.068525 0.368682 0.209112 0.272788 0.221190 0.344512 0.186128 0.431731 -0.089271  -0.212443
8.796902 0.079690 0.148273 0.097376 0.236207 0.069076 0.370937 0.201587 0.274974 0.222837 0.347062 0.187683 0.434922 -0.099588  -0.225354
8.799861 0.105110 0.148329 0.097406 0.236288 0.069101 0.371071 0.232527 0.276226 0.223844 0.348636 0.188536 0.436898 -0.051600  -0.162921
8.802817 0.124825 0.147289 0.096827 0.234908 0.068572 0.368923 0.254513 0.276468 0.224160 0.349147 0.188639 0.437549 -0.022884  -0.108975
8.805770 0.129163 0.147325 0.096848 0.234956 0.068590 0.368996 0.259979 0.277657 0.225120 0.350641 0.189452 0.439421 -0.033902  -0.133193
8.808720 0.160387 0.147884 0.097159 0.235707 0.068874 0.370175 0.290924 0.279355 0.226432 0.352681 0.190644 0.441976 0.021290  0.105994
8.811668 0.151949 0.146765 0.096539 0.234205 0.068309 0.367797 0.284371 0.279478 0.226667 0.353049 0.190667 0.442426 0.002386  0.035635
8.814612 0.139919 0.148039 0.097238 0.235927 0.068943 0.370560 0.274051 0.281891 0.228461 0.355863 0.192371 0.445988 -0.012793  -0.082867
8.817554 0.145900 0.147060 0.096691 0.234645 0.068440 0.368598 0.281057 0.282172 0.228802 0.356428 0.192496 0.446728 -0.010403  -0.075049
8.820492 0.177370 0.145831 0.096017 0.232992 0.067820 0.366202 0.311240 0.282215 0.228997 0.356719 0.192457 0.447215 0.033291  0.134840
8.823428 0.194877 0.146409 0.096337 0.233757 0.068116 0.367183 0.327584 0.283940 0.230324 0.358777 0.193672 0.449659 0.054065  0.172544
8.826361 0.162173 0.146277 0.096270 0.233554 0.068054 0.366868 0.300160 0.285070 0.231265 0.360211 0.194442 0.451459 0.013045  0.085131
8.829291 0.157525 0.146866 0.096593 0.234347 0.068355 0.368024 0.297068 0.286841 0.232624 0.362335 0.195689 0.454066 0.005065  0.053269
8.832217 0.157369 0.145655 0.095928 0.232717 0.067748 0.365753 0.298176 0.286864 0.232802 0.362600 0.195642 0.454577 0.013035  0.085816
8.835141 0.144016 0.148542 0.097499 0.236666 0.069174 0.371859 0.286462 0.290928 0.235701 0.367223 0.198533 0.460310 -0.010528  -0.077452
8.838063 0.146806 0.147177 0.096754 0.234801 0.068488 0.368830 0.290467 0.290834 0.235809 0.367346 0.198396 0.460403 -0.016811  -0.098293
8.840981 0.216769 0.147747 0.097069 0.235562 0.068784 0.370024 0.354387 0.292576 0.237148 0.369430 0.199629 0.463014 0.076260  0.210198
8.843896 0.248292 0.147774 0.097084 0.235597 0.068798 0.370078 0.380940 0.293883 0.238204 0.371073 0.200522 0.465074 0.104934  0.247647
8.846809 0.210669 0.146730 0.096503 0.234219 0.068263 0.367939 0.352442 0.294135 0.238538 0.371619 0.200623 0.465774 0.060611  0.189044
8.849718 0.200173 0.147307 0.096822 0.234990 0.068555 0.369153 0.344977 0.295937 0.239924 0.373776 0.201886 0.468479 0.052270  0.176284
8.852625 0.199176 0.145725 0.095941 0.232905 0.067742 0.366173 0.345558 0.295576 0.239830 0.373673 0.201526 0.468538 0.060710  0.190780
8.855529 0.203489 0.145176 0.095639 0.232180 0.067461 0.365240 0.350754 0.296265 0.240464 0.374666 0.201957 0.469917 0.063445  0.195853
8.858429 0.152508 0.144446 0.095242 0.231185 0.067099 0.363904 0.305040 0.296868 0.241060 0.375570 0.202334 0.471199 0.005820  0.059590
8.861327 0.138082 0.146021 0.096090 0.233340 0.067875 0.366811 0.291502 0.299765 0.243171 0.378938 0.204375 0.475110 -0.008088  -0.070549
8.864223 0.112886 0.144732 0.095389 0.231604 0.067227 0.364518 0.264711 0.299733 0.243333 0.379162 0.204279 0.475677 -0.065217  -0.201202
8.867115 0.156353 0.145235 0.095669 0.232264 0.067485 0.365348 0.312799 0.301472 0.244679 0.381244 0.205502 0.478151 0.016901  0.102841
8.870004 0.196003 0.145393 0.095748 0.232496 0.067557 0.365695 0.351766 0.302966 0.245860 0.383116 0.206518 0.480487 0.055083  0.186480
8.872891 0.222842 0.146011 0.096090 0.233321 0.067872 0.366766 0.376746 0.304960 0.247394 0.385502 0.207920 0.483331 0.079924  0.225626
8.875774 0.232729 0.146059 0.096113 0.233390 0.067893 0.366864 0.386617 0.306281 0.248454 0.387166 0.208818 0.485409 0.094513  0.246378
8.878655 0.197212 0.145524 0.095818 0.232683 0.067620 0.365955 0.357506 0.307103 0.249196 0.388329 0.209341 0.487002 0.055750  0.190081
8.881533 0.161506 0.145385 0.095748 0.232472 0.067551 0.365627 0.324899 0.308258 0.250161 0.389798 0.210121 0.488848 0.018362  0.109550
8.884408 0.125299 0.145564 0.095842 0.232730 0.067642 0.366006 0.287491 0.309868 0.251437 0.391811 0.211231 0.491354 -0.025009  -0.128439
8.887280 0.131263 0.145773 0.095949 0.233036 0.067732 0.366455 0.295523 0.311429 0.252662 0.393760 0.212284 0.493777 -0.014817  -0.099289
8.890150 0.109070 0.145083 0.095571 0.232107 0.067389 0.365225 0.270557 0.312043 0.253262 0.394685 0.212668 0.495093 -0.042221  -0.168334
8.893016 0.088548 0.145678 0.095900 0.232895 0.067693 0.366238 0.244849 0.314056 0.254812 0.397091 0.214083 0.497957 -0.083945  -0.238401
8.895880 0.095168 0.144587 0.095294 0.231458 0.067131 0.364402 0.254962 0.314264 0.255130 0.397618 0.214137 0.498907 -0.063708  -0.208606
8.898741 0.098609 0.144012 0.094982 0.230693 0.066838 0.363407 0.260690 0.315040 0.255851 0.398734 0.214624 0.500453 -0.073248  -0.224680
8.901599 0.137729 0.143617 0.094754 0.230207 0.066627 0.362843 0.309480 0.316026 0.256696 0.400110 0.215251 0.502319 -0.003790  -0.051338
8.904454 0.132675 0.146623 0.096407 0.234201 0.068147 0.368160 0.305132 0.320770 0.260104 0.405403 0.218683 0.508289 -0.014506  -0.100894
8.907306 0.128252 0.146591 0.096390 0.234156 0.068137 0.368076 0.301380 0.322208 0.261275 0.407226 0.219672 0.510565 -0.017782  -0.112221
8.910156 0.105868 0.145435 0.095750 0.232626 0.067546 0.365977 0.274991 0.322308 0.261520 0.407629 0.219652 0.511285 -0.058067  -0.203658
8.913003 0.115894 0.145480 0.095775 0.232686 0.067568 0.366057 0.289063 0.323865 0.262777 0.409588 0.220715 0.513731 -0.035380  -0.159713
8.915846 0.126190 0.144336 0.095145 0.231172 0.066984 0.364103 0.302943 0.323993 0.263052 0.410031 0.220716 0.514589 -0.020559  -0.122278
8.918687 0.149946 0.144956 0.095484 0.231999 0.067298 0.365176 0.331802 0.326234 0.264775 0.412719 0.222286 0.517801 -0.001811  -0.036465
8.921526 0.166257 0.145639 0.095857 0.232921 0.067640 0.366392 0.350932 0.328452 0.266468 0.415372 0.223839 0.520962 0.030567  0.150473
8.924361 0.175374 0.146225 0.096179 0.233695 0.067938 0.367397 0.362038 0.330585 0.268109 0.417923 0.225335 0.524010 0.033896  0.159164
8.927194 0.135490 0.145908 0.095990 0.233319 0.067756 0.366983 0.319655 0.331717 0.269055 0.419472 0.226049 0.526079 -0.010784  -0.090182
8.930023 0.128604 0.144011 0.094955 0.230784 0.066800 0.363673 0.312845 0.331055 0.268820 0.419088 0.225471 0.526087 -0.025816  -0.140167
8.932850 0.146352 0.143254 0.094546 0.229755 0.066423 0.362293 0.335269 0.331702 0.269474 0.420075 0.225868 0.527502 0.006679  0.071623
8.935674 0.143154 0.144835 0.095398 0.231909 0.067206 0.365185 0.333125 0.335075 0.271941 0.423998 0.228249 0.532061 -0.003720  -0.053700
8.938496 0.173000 0.143555 0.094698 0.230208 0.066557 0.362968 0.367780 0.335022 0.272104 0.424253 0.228119 0.532720 0.035714  0.167103
8.941314 0.171765 0.142525 0.094051 0.228657 0.065952 0.360983 0.368196 0.335395 0.272454 0.424819 0.228153 0.533771 0.035089  0.166417
8.944130 0.147750 0.142833 0.094301 0.229212 0.066188 0.361637 0.342980 0.337225 0.274008 0.427193 0.229559 0.536589 0.006081  0.069581
8.946943 0.127360 0.143123 0.094452 0.229661 0.066323 0.362306 0.319839 0.339055 0.275436 0.429496 0.230806 0.539452 -0.017686  -0.119187
8.949753 0.117987 0.143775 0.094811 0.230524 0.066657 0.363413 0.309214 0.341338 0.277186 0.432216 0.232416 0.542679 -0.046273  -0.193645
8.952561 0.157689 0.143213 0.094499 0.229788 0.066366 0.362487 0.359077 0.342198 0.277972 0.433461 0.232948 0.544419 0.022568  0.135842
8.955365 0.147027 0.146079 0.096079 0.233580 0.067833 0.367339 0.348295 0.347170 0.281555 0.439002 0.236575 0.550532 0.003857  0.056412
8.958167 0.131566 0.145323 0.095645 0.232631 0.067415 0.366234 0.330841 0.347708 0.282084 0.439928 0.236824 0.551985 -0.016798  -0.118216
8.960966 0.101785 0.145842 0.095934 0.233310 0.067688 0.367087 0.292338 0.349933 0.283812 0.442599 0.238397 0.555173 -0.052157  -0.209267
8.963762 0.102296 0.145315 0.095638 0.232623 0.067415 0.366218 0.294310 0.350776 0.284571 0.443814 0.238920 0.556859 -0.047489  -0.200526
8.966556 0.081352 0.144749 0.095325 0.231879 0.067122 0.365270 0.263576 0.351584 0.285315 0.444992 0.239416 0.558507 -0.087334  -0.273095
8.969346 0.076801 0.144198 0.095021 0.231156 0.066839 0.364347 0.257198 0.352422 0.286084 0.446207 0.239938 0.560198 -0.124262  -0.327155
8.972134 0.100394 0.144274 0.095060 0.231265 0.066871 0.364500 0.295336 0.354043 0.287383 0.448247 0.241036 0.562744 -0.052348  -0.213261
8.974919 0.127264 0.145609 0.095790 0.233051 0.067548 0.366837 0.333972 0.357233 0.289746 0.451942 0.243312 0.567014 -0.017967  -0.125486
8.977702 0.125172 0.145541 0.095756 0.232952 0.067518 0.366687 0.332677 0.358725 0.290972 0.453839 0.244331 0.569399 -0.024164  -0.146168
8.980481 0.117141 0.146196 0.096116 0.233831 0.067848 0.367938 0.323260 0.361131 0.292816 0.456718 0.246017 0.572908 -0.038785  -0.186007
8.983258 0.122136 0.147955 0.097087 0.236162 0.068740 0.371569 0.331562 0.364929 0.295613 0.461050 0.248741 0.578313 -0.038651  -0.186519
8.986032 0.191088 0.147452 0.096807 0.235505 0.068481 0.370568 0.416415 0.365792 0.296389 0.462284 0.249284 0.579887 0.047850  0.208377
8.988804 0.251344 0.147488 0.096824 0.235561 0.068498 0.370667 0.479759 0.367508 0.297769 0.464452 0.250454 0.582614 0.111484  0.319518
8.991572 0.223709 0.149207 0.097780 0.237848 0.069370 0.374229 0.454493 0.371176 0.300477 0.468636 0.253088 0.587834 0.079654  0.271200
8.994338 0.150683 0.150304 0.098393 0.239307 0.069930 0.376479 0.374742 0.374270 0.302818 0.472256 0.255289 0.592339 0.001964  0.042783
8.997101 0.097307 0.149836 0.098128 0.238690 0.069688 0.375541 0.302414 0.375264 0.303687 0.473638 0.255922 0.594098 -0.081366  -0.276535
8.999862 0.097211 0.149882 0.098152 0.238764 0.069707 0.375677 0.303695 0.377098 0.305161 0.475953 0.257169 0.597017 -0.096016  -0.301822



==> anc/Zp_supplemental.txt <==
mass >> cross_section_upper_limit(obs) >> cross_section_expected(med)>> -1 sigma (cross_section) >> +1sigma(cross_section) >> -2sigma (cross_section) >> +2sigma(cross_section) >> gprime_upper_limit(obs) >> gprime_expected (med)>> -1 sigma (gprime) >> +1sigma(gprime) >> -2sigma (gprime) >> +2sigma(gprime) >> cross_section_central_values >> gprime_central_values
0.212000 0.241293 0.147884 0.098157 0.231618 0.070305 0.355860 0.001112 0.000870 0.000709 0.001089 0.000600 0.001350 0.106374  0.000738
0.213669 0.156204 0.154645 0.101373 0.241867 0.072555 0.371270 0.000897 0.000893 0.000723 0.001117 0.000612 0.001383 -0.007173  -0.000192
0.215347 0.132778 0.173586 0.115982 0.268735 0.081522 0.408181 0.000830 0.000949 0.000776 0.001181 0.000650 0.001455 -0.055012  -0.000534
0.217034 0.137235 0.174673 0.113222 0.277001 0.076917 0.426634 0.000846 0.000955 0.000769 0.001202 0.000634 0.001492 -0.059217  -0.000556
0.218729 0.129329 0.194959 0.127838 0.303951 0.090399 0.460736 0.000824 0.001012 0.000819 0.001264 0.000689 0.001556 -0.116989  -0.000784
0.220433 0.410066 0.214647 0.146069 0.327625 0.106190 0.492854 0.001472 0.001065 0.000879 0.001316 0.000749 0.001614 0.210017  0.001053
0.222146 0.229867 0.229446 0.154883 0.350208 0.112416 0.523169 0.001105 0.001104 0.000907 0.001364 0.000773 0.001668 -0.005432  -0.000170
0.223867 0.191041 0.239833 0.161229 0.365771 0.116907 0.548014 0.001011 0.001132 0.000929 0.001399 0.000791 0.001712 -0.073478  -0.000627
0.225598 0.352262 0.250647 0.169501 0.382987 0.120819 0.569403 0.001377 0.001161 0.000955 0.001435 0.000806 0.001750 0.126595  0.000825
0.227336 0.200989 0.265816 0.180561 0.402836 0.128846 0.599652 0.001043 0.001199 0.000988 0.001476 0.000835 0.001801 -0.109078  -0.000768
0.229084 0.145919 0.277876 0.189353 0.422241 0.136648 0.626393 0.000891 0.001230 0.001015 0.001516 0.000862 0.001846 -0.268523  -0.001209
0.230840 0.263504 0.286589 0.195476 0.436680 0.141984 0.646663 0.001201 0.001252 0.001034 0.001546 0.000881 0.001881 -0.030767  -0.000410
0.232604 0.322440 0.296974 0.200773 0.448756 0.146540 0.665808 0.001332 0.001278 0.001051 0.001571 0.000898 0.001914 0.037431  0.000454
0.234377 0.603398 0.305441 0.205890 0.461768 0.150288 0.682691 0.001827 0.001300 0.001067 0.001598 0.000912 0.001943 0.329618  0.001350
0.236159 0.471204 0.313258 0.212535 0.473685 0.153801 0.698979 0.001618 0.001320 0.001087 0.001623 0.000925 0.001971 0.186367  0.001018
0.237949 0.222912 0.319093 0.217445 0.482485 0.156446 0.712859 0.001116 0.001335 0.001102 0.001642 0.000935 0.001996 -0.178377  -0.000998
0.239748 0.411305 0.324199 0.221730 0.490140 0.158795 0.724429 0.001520 0.001349 0.001116 0.001659 0.000944 0.002017 0.115142  0.000804
0.241555 0.263337 0.337554 0.230238 0.509902 0.163728 0.751371 0.001219 0.001380 0.001140 0.001696 0.000961 0.002059 -0.120163  -0.000823
0.243370 0.249873 0.345578 0.235123 0.520860 0.168671 0.767186 0.001190 0.001400 0.001155 0.001718 0.000978 0.002086 -0.150229  -0.000923
0.245194 0.288982 0.348636 0.237018 0.525066 0.170559 0.773142 0.001283 0.001409 0.001162 0.001729 0.000986 0.002099 -0.103768  -0.000769
0.247027 0.545245 0.352400 0.239350 0.530049 0.172888 0.781039 0.001766 0.001420 0.001170 0.001742 0.000995 0.002114 0.232726  0.001154
0.248867 0.600692 0.356053 0.241616 0.536194 0.175111 0.789553 0.001858 0.001431 0.001178 0.001756 0.001003 0.002130 0.285473  0.001281
0.250716 0.448179 0.357344 0.242433 0.538327 0.175858 0.792260 0.001608 0.001436 0.001183 0.001763 0.001008 0.002139 0.116414  0.000820
0.252574 0.343460 0.363217 0.246674 0.548392 0.179406 0.806009 0.001411 0.001451 0.001196 0.001783 0.001020 0.002162 -0.040347  -0.000484
0.254439 0.316361 0.365030 0.248304 0.551453 0.180483 0.810153 0.001357 0.001458 0.001202 0.001792 0.001025 0.002171 -0.075070  -0.000661
0.256313 0.326801 0.366956 0.250163 0.554740 0.181675 0.814528 0.001382 0.001464 0.001209 0.001800 0.001030 0.002182 -0.061216  -0.000598
0.258195 0.366105 0.367749 0.250774 0.555831 0.182065 0.816009 0.001465 0.001469 0.001213 0.001806 0.001033 0.002188 -0.005411  -0.000178
0.260086 0.391852 0.368942 0.251641 0.557284 0.182624 0.818119 0.001519 0.001474 0.001217 0.001811 0.001037 0.002195 0.023210  0.000370
0.261984 0.721950 0.372674 0.254207 0.561885 0.184318 0.825548 0.002065 0.001484 0.001225 0.001822 0.001043 0.002208 0.392398  0.001523
0.263891 0.628622 0.371847 0.253633 0.560862 0.183933 0.823925 0.001930 0.001485 0.001226 0.001823 0.001044 0.002210 0.295885  0.001324
0.265805 0.280520 0.377650 0.257628 0.568168 0.186500 0.835764 0.001292 0.001499 0.001238 0.001838 0.001053 0.002229 -0.163118  -0.000985
0.267728 0.273063 0.381884 0.260567 0.573969 0.188443 0.844117 0.001276 0.001509 0.001247 0.001850 0.001060 0.002244 -0.176341  -0.001026
0.269659 0.221622 0.382871 0.261286 0.575367 0.188941 0.845591 0.001152 0.001514 0.001250 0.001855 0.001063 0.002249 -0.298763  -0.001337
0.271597 0.150822 0.385543 0.263148 0.579508 0.190168 0.850776 0.000951 0.001521 0.001257 0.001865 0.001068 0.002259 -0.575443  -0.001858
0.273544 0.188312 0.388580 0.265263 0.584208 0.191560 0.856676 0.001064 0.001529 0.001263 0.001875 0.001074 0.002270 -0.438475  -0.001624
0.275499 0.413558 0.389609 0.265985 0.585775 0.192024 0.858889 0.001579 0.001533 0.001267 0.001880 0.001076 0.002276 0.045308  0.000523
0.277461 0.519146 0.387664 0.264650 0.582704 0.191140 0.854616 0.001772 0.001531 0.001265 0.001877 0.001075 0.002273 0.162957  0.000993
0.279431 0.571139 0.391291 0.267152 0.588375 0.192807 0.862846 0.001860 0.001540 0.001272 0.001888 0.001081 0.002287 0.227663  0.001175
0.281409 0.409758 0.390390 0.266544 0.587001 0.192395 0.860730 0.001577 0.001540 0.001272 0.001888 0.001081 0.002286 0.017319  0.000324
0.283395 0.432574 0.391896 0.267556 0.589296 0.193077 0.864207 0.001622 0.001544 0.001276 0.001894 0.001084 0.002293 0.052954  0.000568
0.285388 0.421218 0.395647 0.270207 0.595019 0.194830 0.872786 0.001602 0.001553 0.001283 0.001905 0.001090 0.002307 0.038144  0.000482
0.287390 0.346306 0.396684 0.270913 0.596693 0.195294 0.875409 0.001454 0.001556 0.001286 0.001909 0.001092 0.002312 -0.095072 -0.000762
0.289398 0.460371 0.398954 0.272474 0.600039 0.196362 0.880114 0.001678 0.001562 0.001291 0.001916 0.001096 0.002320 0.079642  0.000698
0.291415 0.585876 0.401015 0.273958 0.603196 0.197326 0.884836 0.001894 0.001567 0.001295 0.001922 0.001099 0.002328 0.227487  0.001180
0.293439 0.473154 0.402865 0.275218 0.605943 0.198198 0.888748 0.001703 0.001572 0.001299 0.001928 0.001102 0.002334 0.088220  0.000736
0.295470 0.410542 0.402963 0.275333 0.606118 0.198239 0.889136 0.001588 0.001573 0.001300 0.001929 0.001103 0.002336 0.002470  0.000123
0.297509 0.496030 0.405805 0.277335 0.610360 0.199582 0.895157 0.001746 0.001579 0.001305 0.001937 0.001107 0.002345 0.125134  0.000877
0.299555 0.508313 0.404592 0.276485 0.608540 0.199014 0.892527 0.001768 0.001577 0.001304 0.001935 0.001106 0.002343 0.127887  0.000887
0.301608 0.753201 0.407361 0.278410 0.612888 0.200303 0.898980 0.002153 0.001583 0.001309 0.001942 0.001110 0.002352 0.392878  0.001555
0.303669 0.721673 0.410697 0.280341 0.617950 0.201596 0.906069 0.002108 0.001590 0.001314 0.001951 0.001114 0.002362 0.362937  0.001495
0.305737 0.347619 0.417003 0.283754 0.626890 0.203843 0.918645 0.001463 0.001603 0.001322 0.001965 0.001121 0.002379 -0.109229  -0.000820
0.307813 0.217139 0.414402 0.282348 0.623168 0.202946 0.913336 0.001157 0.001598 0.001319 0.001960 0.001118 0.002373 -0.406173  -0.001582
0.309895 0.190865 0.417337 0.283959 0.627296 0.204028 0.919077 0.001085 0.001604 0.001323 0.001967 0.001122 0.002380 -0.503411  -0.001762
0.311985 0.211001 0.414662 0.282494 0.623558 0.203051 0.913910 0.001141 0.001599 0.001320 0.001961 0.001119 0.002374 -0.430525  -0.001629
0.314082 0.345055 0.415334 0.282842 0.624573 0.203241 0.915501 0.001459 0.001601 0.001321 0.001963 0.001120 0.002376 -0.110243  -0.000825
0.316185 0.601791 0.412908 0.281545 0.621097 0.202404 0.910526 0.001927 0.001596 0.001318 0.001957 0.001117 0.002370 0.242117  0.001222
0.318296 0.487602 0.409756 0.279850 0.616596 0.201278 0.904139 0.001734 0.001590 0.001314 0.001950 0.001114 0.002362 0.100285  0.000787
0.320414 0.404825 0.409384 0.279636 0.616141 0.201133 0.903768 0.001581 0.001589 0.001314 0.001950 0.001114 0.002362 -0.021883  -0.000367
0.322538 0.664028 0.409912 0.279917 0.616886 0.201330 0.904710 0.002024 0.001591 0.001314 0.001951 0.001115 0.002363 0.303282  0.001368
0.324669 0.718429 0.410777 0.280390 0.618110 0.201645 0.906429 0.002106 0.001593 0.001316 0.001954 0.001116 0.002366 0.359357  0.001490
0.326807 0.507737 0.409132 0.279515 0.615734 0.201057 0.902989 0.001771 0.001590 0.001314 0.001950 0.001114 0.002362 0.113701  0.000838
0.328952 0.616832 0.410662 0.280330 0.617959 0.201600 0.906248 0.001952 0.001593 0.001316 0.001954 0.001116 0.002366 0.249924  0.001243
0.331103 0.667011 0.408811 0.279324 0.615356 0.200942 0.902635 0.002031 0.001590 0.001314 0.001951 0.001115 0.002362 0.310201  0.001385
0.333261 0.395360 0.410076 0.280011 0.617166 0.201396 0.905219 0.001564 0.001593 0.001316 0.001954 0.001116 0.002367 -0.027736  -0.000414
0.335426 0.274477 0.408534 0.279177 0.614975 0.200843 0.902134 0.001304 0.001591 0.001315 0.001951 0.001115 0.002364 -0.248419  -0.001240
0.337597 0.359483 0.408978 0.279362 0.615660 0.200975 0.903218 0.001493 0.001592 0.001316 0.001954 0.001116 0.002366 -0.077289  -0.000692
0.339774 0.400039 0.410018 0.279986 0.617077 0.201386 0.905179 0.001576 0.001595 0.001318 0.001957 0.001118 0.002370 -0.006547  -0.000202
0.341958 0.289602 0.408920 0.279391 0.615537 0.200987 0.902970 0.001342 0.001594 0.001318 0.001956 0.001118 0.002369 -0.233133  -0.001204
0.344148 0.490060 0.409421 0.279601 0.616187 0.201087 0.903750 0.001747 0.001597 0.001320 0.001959 0.001119 0.002372 0.122638  0.000874
0.346345 0.401101 0.409871 0.279908 0.616894 0.201249 0.904906 0.001582 0.001599 0.001322 0.001962 0.001121 0.002376 -0.010625  -0.000257
0.348547 0.233893 0.409564 0.279741 0.616464 0.201226 0.904309 0.001210 0.001601 0.001323 0.001964 0.001122 0.002378 -0.359413  -0.001499
0.350756 0.271793 0.408189 0.279001 0.614543 0.200740 0.901649 0.001306 0.001600 0.001323 0.001963 0.001122 0.002378 -0.248210  -0.001248
0.352971 0.325470 0.411139 0.280568 0.618782 0.201711 0.907767 0.001431 0.001608 0.001329 0.001973 0.001126 0.002390 -0.124453  -0.000885
0.355192 0.275720 0.414003 0.282153 0.622730 0.202854 0.913053 0.001319 0.001617 0.001335 0.001983 0.001132 0.002401 -0.246839  -0.001248
0.357419 0.286629 0.418313 0.284509 0.628774 0.204647 0.921426 0.001348 0.001628 0.001343 0.001996 0.001139 0.002416 -0.237308  -0.001226
0.359652 0.482732 0.415199 0.282747 0.624368 0.203212 0.915257 0.001752 0.001625 0.001341 0.001993 0.001137 0.002413 0.099266  0.000795
0.361891 0.526406 0.412429 0.281318 0.620441 0.202203 0.909736 0.001834 0.001623 0.001341 0.001991 0.001137 0.002411 0.140809  0.000948
0.364135 0.538947 0.412309 0.281242 0.620283 0.202154 0.909540 0.001860 0.001627 0.001343 0.001995 0.001139 0.002416 0.161496  0.001018
0.366385 0.611925 0.411179 0.280646 0.618629 0.201750 0.907101 0.001986 0.001628 0.001345 0.001997 0.001141 0.002419 0.242023  0.001249
0.368641 0.593771 0.411294 0.280713 0.618813 0.201798 0.907388 0.001962 0.001633 0.001349 0.002003 0.001144 0.002425 0.226586  0.001212
0.370903 0.381450 0.417149 0.283869 0.627224 0.203942 0.919544 0.001576 0.001649 0.001360 0.002021 0.001153 0.002448 -0.054350  -0.000595
0.373170 0.282064 0.418180 0.284437 0.628639 0.204595 0.921354 0.001359 0.001655 0.001365 0.002029 0.001158 0.002457 -0.255121  -0.001293
0.375443 0.390505 0.418297 0.284501 0.628819 0.204551 0.921794 0.001604 0.001660 0.001369 0.002035 0.001161 0.002464 -0.035843  -0.000486
0.377721 0.436294 0.416760 0.283665 0.626640 0.203803 0.918591 0.001700 0.001662 0.001371 0.002037 0.001162 0.002467 0.031533  0.000457
0.380004 0.422078 0.417166 0.283883 0.627223 0.204033 0.919438 0.001677 0.001667 0.001375 0.002044 0.001166 0.002475 0.000171  0.000034
0.382293 0.532507 0.415017 0.282724 0.624126 0.203266 0.914963 0.001889 0.001668 0.001377 0.002045 0.001167 0.002476 0.159684  0.001035
0.384587 0.458568 0.414676 0.282503 0.623731 0.203129 0.914589 0.001758 0.001672 0.001380 0.002051 0.001170 0.002483 0.054182  0.000604
0.386886 0.474482 0.414775 0.282539 0.623855 0.203168 0.914743 0.001794 0.001677 0.001384 0.002057 0.001174 0.002491 0.079150  0.000733
0.389191 0.490605 0.415325 0.282827 0.624619 0.203372 0.915782 0.001830 0.001684 0.001389 0.002065 0.001178 0.002500 0.105116  0.000847
0.391500 0.441523 0.414903 0.282655 0.624146 0.203225 0.915260 0.001741 0.001688 0.001393 0.002070 0.001181 0.002507 0.030509  0.000458
0.393815 0.492834 0.413846 0.282078 0.622559 0.202833 0.912970 0.001845 0.001691 0.001396 0.002074 0.001184 0.002511 0.106330  0.000857
0.396134 0.489794 0.414161 0.282191 0.623011 0.202948 0.913615 0.001845 0.001696 0.001400 0.002080 0.001187 0.002519 0.106848  0.000862
0.398459 0.376599 0.418067 0.284360 0.628622 0.204438 0.921642 0.001622 0.001709 0.001410 0.002096 0.001195 0.002538 -0.077076  -0.000734
0.400788 0.496722 0.416139 0.283267 0.625800 0.203589 0.917501 0.001868 0.001710 0.001411 0.002097 0.001196 0.002539 0.104060  0.000855
0.403122 0.668261 0.418020 0.284342 0.628517 0.204520 0.921426 0.002173 0.001719 0.001417 0.002107 0.001202 0.002552 0.301015  0.001458
0.405461 0.636680 0.417334 0.283968 0.627572 0.204106 0.920147 0.002127 0.001722 0.001420 0.002111 0.001204 0.002557 0.271630  0.001389
0.407804 0.384152 0.418995 0.284873 0.629941 0.204975 0.923590 0.001656 0.001730 0.001426 0.002121 0.001210 0.002568 -0.055509  -0.000630
0.410152 0.237440 0.417544 0.284070 0.627882 0.204227 0.920623 0.001305 0.001731 0.001428 0.002123 0.001211 0.002571 -0.363060  -0.001614
0.412504 0.253725 0.418633 0.284668 0.629412 0.204874 0.922743 0.001353 0.001738 0.001433 0.002131 0.001216 0.002580 -0.327339  -0.001537
0.414861 0.494640 0.418657 0.284642 0.629387 0.204783 0.922575 0.001893 0.001742 0.001436 0.002136 0.001218 0.002586 0.114541  0.000911
0.417223 0.608324 0.415408 0.282904 0.624923 0.203384 0.916609 0.002105 0.001739 0.001435 0.002133 0.001217 0.002584 0.245851  0.001338
0.419588 0.428581 0.416126 0.283298 0.625927 0.203571 0.917990 0.001771 0.001745 0.001440 0.002140 0.001220 0.002591 0.015153  0.000333
0.421958 0.350209 0.419458 0.285107 0.630675 0.205262 0.924710 0.001604 0.001756 0.001447 0.002153 0.001228 0.002607 -0.101765  -0.000865
0.424333 0.280905 0.418437 0.284562 0.629199 0.204747 0.922560 0.001440 0.001757 0.001449 0.002155 0.001229 0.002609 -0.226133  -0.001292
0.426711 0.187176 0.418731 0.284719 0.629611 0.204931 0.923145 0.001178 0.001762 0.001453 0.002160 0.001233 0.002616 -0.537412  -0.001996
0.429094 0.183256 0.419573 0.285183 0.630800 0.205430 0.924799 0.001168 0.001767 0.001457 0.002167 0.001237 0.002624 -0.542459  -0.002010
0.431480 0.200853 0.421223 0.286248 0.633114 0.206405 0.927995 0.001225 0.001775 0.001463 0.002176 0.001242 0.002634 -0.467993  -0.001871
0.433871 0.255815 0.422334 0.287114 0.634678 0.207059 0.930160 0.001386 0.001781 0.001468 0.002183 0.001247 0.002643 -0.316810  -0.001542
0.436265 0.445513 0.420719 0.285856 0.632417 0.205998 0.927036 0.001833 0.001781 0.001468 0.002183 0.001246 0.002644 0.042542  0.000566
0.438663 0.453626 0.422006 0.286870 0.634308 0.206786 0.929661 0.001853 0.001787 0.001474 0.002191 0.001251 0.002653 0.038014  0.000536
0.441065 0.619452 0.422369 0.287132 0.634766 0.207059 0.930354 0.002170 0.001792 0.001477 0.002196 0.001254 0.002659 0.238236  0.001346
0.443471 0.901423 0.420912 0.285987 0.632750 0.206206 0.927624 0.002623 0.001792 0.001477 0.002197 0.001254 0.002661 0.523119  0.001998
0.445881 0.973425 0.422912 0.287550 0.635550 0.207387 0.931480 0.002731 0.001800 0.001484 0.002207 0.001261 0.002672 0.588303  0.002123
0.448294 0.799656 0.422487 0.287214 0.634969 0.207134 0.930705 0.002480 0.001803 0.001487 0.002210 0.001262 0.002676 0.423652  0.001805
0.450711 0.516604 0.420400 0.285634 0.631995 0.205922 0.926488 0.001998 0.001802 0.001486 0.002210 0.001261 0.002675 0.115597  0.000945
0.453131 0.437971 0.422486 0.287219 0.635041 0.207148 0.930848 0.001843 0.001810 0.001493 0.002220 0.001268 0.002687 0.010891  0.000291
0.455554 0.454185 0.422378 0.287130 0.634821 0.206973 0.930500 0.001881 0.001814 0.001496 0.002224 0.001270 0.002693 0.057141  0.000667
0.457981 0.324248 0.425679 0.289537 0.639598 0.208895 0.937390 0.001593 0.001825 0.001505 0.002237 0.001278 0.002708 -0.178476  -0.001182
0.460412 0.398606 0.422940 0.287536 0.635714 0.207276 0.931944 0.001770 0.001823 0.001503 0.002235 0.001276 0.002706 -0.042136  -0.000575
0.462845 0.639703 0.421888 0.286712 0.634215 0.206750 0.929821 0.002247 0.001825 0.001504 0.002237 0.001277 0.002709 0.273933  0.001470
0.465282 0.606679 0.421818 0.286663 0.634131 0.206708 0.929727 0.002193 0.001829 0.001507 0.002242 0.001280 0.002715 0.236292  0.001369
0.467722 0.360577 0.422840 0.287446 0.635750 0.207246 0.932122 0.001694 0.001835 0.001513 0.002250 0.001284 0.002724 -0.108293  -0.000929
0.470165 0.296867 0.424839 0.289012 0.638361 0.208478 0.935546 0.001541 0.001843 0.001520 0.002259 0.001291 0.002735 -0.219945  -0.001326
0.472611 0.353810 0.425489 0.289412 0.639354 0.208783 0.937090 0.001686 0.001849 0.001525 0.002266 0.001295 0.002743 -0.112757  -0.000952
0.475060 0.379249 0.424931 0.289075 0.638572 0.208474 0.936086 0.001749 0.001851 0.001527 0.002270 0.001297 0.002748 -0.074424  -0.000775
0.477512 0.669640 0.420624 0.285699 0.632535 0.205980 0.927672 0.002329 0.001846 0.001522 0.002264 0.001292 0.002742 0.307510  0.001579
0.479967 0.613287 0.419565 0.285117 0.631084 0.205343 0.925712 0.002234 0.001848 0.001523 0.002266 0.001293 0.002745 0.247761  0.001420
0.482424 0.317095 0.421715 0.286548 0.634085 0.206530 0.929841 0.001610 0.001857 0.001531 0.002277 0.001299 0.002757 -0.191281  -0.001251
0.484885 0.301499 0.419637 0.285150 0.631213 0.205284 0.925950 0.001573 0.001856 0.001530 0.002277 0.001298 0.002757 -0.214745  -0.001328
0.487348 0.418750 0.419877 0.285282 0.631543 0.205432 0.926387 0.001858 0.001861 0.001534 0.002282 0.001302 0.002764 0.004044  0.000183
0.489813 0.450558 0.419656 0.285160 0.631240 0.205295 0.925992 0.001932 0.001865 0.001537 0.002287 0.001304 0.002770 0.053142  0.000664
0.492282 0.403268 0.420387 0.285553 0.632308 0.205723 0.927537 0.001832 0.001870 0.001542 0.002294 0.001308 0.002778 -0.021632  -0.000424
0.494753 0.308858 0.418506 0.284514 0.629687 0.204683 0.923954 0.001607 0.001870 0.001542 0.002294 0.001308 0.002779 -0.188070  -0.001254
0.497226 0.323099 0.417484 0.283926 0.628390 0.203982 0.922439 0.001647 0.001872 0.001544 0.002297 0.001309 0.002783 -0.150079  -0.001123
0.499701 0.329992 0.416753 0.283520 0.627374 0.203726 0.921061 0.001668 0.001875 0.001546 0.002300 0.001311 0.002787 -0.140250  -0.001088
0.502180 0.412167 0.413514 0.281769 0.622759 0.202541 0.914521 0.001868 0.001871 0.001545 0.002297 0.001310 0.002783 0.003999  0.000184
0.504660 0.405114 0.414046 0.282052 0.623536 0.202732 0.915657 0.001856 0.001877 0.001549 0.002303 0.001313 0.002791 -0.010641  -0.000301
0.507143 0.380465 0.414035 0.282011 0.623568 0.202728 0.915758 0.001803 0.001881 0.001552 0.002308 0.001316 0.002797 -0.042492  -0.000603
0.509627 0.356568 0.413976 0.282000 0.623639 0.202720 0.915980 0.001749 0.001885 0.001556 0.002313 0.001319 0.002803 -0.098423  -0.000919
0.512114 0.402875 0.412036 0.280945 0.620776 0.201990 0.911934 0.001863 0.001884 0.001556 0.002313 0.001319 0.002803 -0.013848  -0.000345
0.514604 0.536431 0.408384 0.278986 0.615567 0.200668 0.904510 0.002155 0.001880 0.001554 0.002308 0.001318 0.002798 0.172610  0.001222
0.517095 0.382087 0.411533 0.280663 0.620127 0.201810 0.911203 0.001822 0.001891 0.001562 0.002321 0.001324 0.002814 -0.044194  -0.000620
0.519588 0.261546 0.410099 0.279884 0.618098 0.201334 0.908291 0.001511 0.001892 0.001563 0.002323 0.001326 0.002815 -0.281353  -0.001567
0.522083 0.318152 0.409575 0.279483 0.617517 0.201077 0.907812 0.001670 0.001895 0.001565 0.002326 0.001328 0.002821 -0.160060  -0.001184
0.524580 0.534197 0.408514 0.279017 0.615910 0.200750 0.905323 0.002168 0.001896 0.001567 0.002328 0.001329 0.002823 0.173033  0.001234
0.527079 0.522858 0.404702 0.276416 0.609576 0.198947 0.895842 0.002150 0.001891 0.001563 0.002321 0.001326 0.002814 0.152363  0.001160
0.529580 0.441780 0.403969 0.275860 0.608571 0.198645 0.894584 0.001980 0.001893 0.001565 0.002324 0.001328 0.002818 0.046130  0.000640
0.532082 0.397897 0.405281 0.276782 0.610586 0.199190 0.897622 0.001883 0.001901 0.001571 0.002333 0.001332 0.002828 -0.008981  -0.000283
0.534587 0.332317 0.407538 0.278298 0.614460 0.200250 0.903697 0.001725 0.001910 0.001578 0.002345 0.001339 0.002844 -0.120497  -0.001038
0.537092 0.363030 0.403188 0.275302 0.607566 0.198229 0.893361 0.001806 0.001904 0.001573 0.002337 0.001335 0.002834 -0.060132  -0.000735
0.539600 0.424757 0.402616 0.274911 0.606640 0.197947 0.891921 0.001958 0.001906 0.001575 0.002340 0.001337 0.002837 0.023889  0.000464
0.542109 0.605759 0.400676 0.273530 0.603720 0.197069 0.887759 0.002343 0.001906 0.001574 0.002339 0.001336 0.002836 0.247534  0.001498
0.544620 0.738683 0.398735 0.272160 0.600816 0.196158 0.883572 0.002593 0.001905 0.001574 0.002338 0.001336 0.002836 0.384317  0.001870
0.547132 0.579579 0.396464 0.270557 0.597408 0.195089 0.878642 0.002302 0.001904 0.001572 0.002337 0.001335 0.002834 0.211749  0.001391
0.549645 0.710398 0.395882 0.270147 0.596541 0.194811 0.877390 0.002553 0.001906 0.001575 0.002340 0.001337 0.002838 0.356835  0.001810
0.552160 0.634265 0.394848 0.269415 0.595002 0.194324 0.875165 0.002418 0.001908 0.001576 0.002342 0.001338 0.002840 0.285657  0.001623
0.554677 0.431800 0.392810 0.267954 0.591909 0.193368 0.870628 0.001999 0.001907 0.001575 0.002341 0.001338 0.002839 0.040553  0.000613
0.557195 0.367167 0.393966 0.268783 0.593707 0.193863 0.873439 0.001847 0.001914 0.001581 0.002349 0.001342 0.002849 -0.033815  -0.000561
0.559714 0.295347 0.392428 0.267701 0.591371 0.193145 0.869914 0.001660 0.001914 0.001581 0.002350 0.001343 0.002850 -0.165184  -0.001242
0.562234 0.297633 0.390897 0.266620 0.589057 0.192469 0.866530 0.001670 0.001914 0.001581 0.002350 0.001343 0.002850 -0.153209  -0.001198
0.564755 0.331902 0.391229 0.266798 0.589640 0.192571 0.867564 0.001768 0.001919 0.001585 0.002356 0.001346 0.002858 -0.080783  -0.000872
0.567278 0.293078 0.388227 0.264741 0.585021 0.191176 0.860617 0.001665 0.001916 0.001582 0.002352 0.001344 0.002853 -0.154659  -0.001209
0.569801 0.263621 0.387563 0.264270 0.584017 0.190905 0.859153 0.001582 0.001918 0.001584 0.002355 0.001346 0.002856 -0.204880  -0.001395
0.572326 0.216680 0.385474 0.262801 0.580844 0.189937 0.854912 0.001437 0.001917 0.001583 0.002354 0.001346 0.002855 -0.334158  -0.001785
0.574852 0.198559 0.386625 0.263604 0.582617 0.190466 0.857115 0.001379 0.001924 0.001589 0.002362 0.001351 0.002865 -0.388651  -0.001929
0.577379 0.290514 0.385664 0.262928 0.581159 0.190015 0.855335 0.001672 0.001926 0.001590 0.002364 0.001352 0.002868 -0.155736  -0.001224
0.579907 0.476479 0.383582 0.261486 0.577884 0.189053 0.851130 0.002145 0.001925 0.001589 0.002363 0.001351 0.002867 0.128820  0.001115
0.582436 0.491440 0.383474 0.261413 0.577707 0.189007 0.850886 0.002183 0.001929 0.001592 0.002367 0.001354 0.002873 0.146261  0.001191
0.584965 0.343740 0.384780 0.262279 0.579910 0.189569 0.853989 0.001830 0.001936 0.001598 0.002377 0.001359 0.002884 -0.077512  -0.000869
0.587496 0.337607 0.389270 0.265387 0.586758 0.191634 0.863480 0.001817 0.001951 0.001611 0.002396 0.001369 0.002906 -0.078338  -0.000875
0.590027 0.392226 0.386854 0.263747 0.583005 0.190488 0.857763 0.001963 0.001949 0.001610 0.002393 0.001368 0.002903 0.016471  0.000402
0.592559 0.375682 0.386751 0.263662 0.582896 0.190437 0.857699 0.001925 0.001953 0.001613 0.002398 0.001371 0.002909 -0.016171  -0.000399
0.595092 0.357434 0.385706 0.262931 0.581388 0.190004 0.855771 0.001882 0.001955 0.001614 0.002400 0.001372 0.002912 -0.033536  -0.000576
0.597626 0.263425 0.387719 0.264340 0.584370 0.190931 0.859862 0.001619 0.001964 0.001622 0.002411 0.001378 0.002925 -0.218035  -0.001473
0.600160 0.236254 0.387122 0.263918 0.583465 0.190653 0.858536 0.001536 0.001966 0.001624 0.002414 0.001380 0.002928 -0.282570  -0.001680
0.602695 0.257453 0.386697 0.263616 0.582829 0.190452 0.857600 0.001607 0.001969 0.001626 0.002418 0.001382 0.002933 -0.224447  -0.001500
0.605231 0.262869 0.388523 0.264896 0.585617 0.191295 0.861743 0.001627 0.001978 0.001633 0.002428 0.001388 0.002946 -0.205113  -0.001437
0.607767 0.268281 0.387491 0.264167 0.584055 0.190811 0.859447 0.001647 0.001979 0.001634 0.002430 0.001389 0.002948 -0.229284  -0.001523
0.610304 0.413572 0.388524 0.264900 0.585592 0.191247 0.861684 0.002049 0.001986 0.001640 0.002438 0.001393 0.002958 0.039114  0.000630
0.612842 0.536077 0.388113 0.264596 0.585018 0.191089 0.860896 0.002338 0.001989 0.001642 0.002442 0.001396 0.002962 0.177742  0.001346
0.615380 0.781506 0.389872 0.265828 0.587697 0.191908 0.864852 0.002828 0.001997 0.001649 0.002452 0.001401 0.002975 0.433648  0.002107
0.617918 0.760321 0.391828 0.267198 0.590667 0.192812 0.869227 0.002795 0.002006 0.001657 0.002464 0.001408 0.002988 0.415929  0.002067
0.620457 0.512756 0.392324 0.267547 0.591429 0.193040 0.870350 0.002300 0.002012 0.001661 0.002470 0.001411 0.002996 0.145053  0.001223
0.622996 0.359874 0.394772 0.269253 0.595193 0.194122 0.876004 0.001931 0.002022 0.001670 0.002483 0.001418 0.003012 -0.060221  -0.000790
0.625536 0.337187 0.397057 0.270814 0.598667 0.195200 0.881096 0.001872 0.002032 0.001678 0.002495 0.001425 0.003027 -0.093569  -0.000986
0.628076 0.406545 0.396450 0.270450 0.597706 0.194962 0.879531 0.002060 0.002034 0.001680 0.002498 0.001427 0.003030 0.004785  0.000223
0.630617 0.516541 0.396826 0.270703 0.598246 0.195130 0.880328 0.002326 0.002039 0.001684 0.002504 0.001430 0.003037 0.161183  0.001300
0.633158 0.603180 0.398191 0.271662 0.600314 0.195766 0.883337 0.002519 0.002047 0.001690 0.002513 0.001435 0.003048 0.249976  0.001622
0.635699 0.444056 0.399719 0.272718 0.602572 0.196486 0.886538 0.002165 0.002055 0.001697 0.002523 0.001440 0.003060 0.045420  0.000693
0.638241 0.465111 0.401427 0.273920 0.605107 0.197247 0.890142 0.002221 0.002063 0.001704 0.002533 0.001446 0.003072 0.080535  0.000924
0.640783 0.556153 0.403324 0.275274 0.608004 0.198173 0.894447 0.002433 0.002072 0.001712 0.002544 0.001452 0.003085 0.196344  0.001446
0.643325 0.393390 0.405217 0.276600 0.610858 0.199013 0.898714 0.002050 0.002081 0.001719 0.002555 0.001458 0.003099 -0.023403  -0.000500
0.645867 0.353617 0.404974 0.276395 0.610552 0.198887 0.898326 0.001947 0.002084 0.001722 0.002559 0.001460 0.003104 -0.087667  -0.000970
0.648410 0.404550 0.402770 0.274875 0.607197 0.197899 0.893313 0.002087 0.002082 0.001720 0.002557 0.001460 0.003101 0.004606  0.000223
0.650953 0.453413 0.402921 0.275008 0.607423 0.197957 0.893503 0.002214 0.002087 0.001724 0.002562 0.001463 0.003107 0.074989  0.000900
0.653496 0.378594 0.404296 0.275928 0.609502 0.198572 0.896676 0.002027 0.002094 0.001730 0.002571 0.001468 0.003119 -0.027388  -0.000545
0.656039 0.244423 0.403588 0.275446 0.608419 0.198283 0.895061 0.001632 0.002097 0.001732 0.002574 0.001470 0.003122 -0.297565  -0.001800
0.658583 0.267365 0.401174 0.273747 0.604816 0.197146 0.889881 0.001710 0.002094 0.001730 0.002571 0.001468 0.003119 -0.250195  -0.001654
0.661126 0.357471 0.402991 0.274982 0.607598 0.197936 0.894030 0.001981 0.002103 0.001737 0.002582 0.001474 0.003132 -0.054746  -0.000775
0.663670 0.379624 0.402979 0.275017 0.607522 0.197949 0.893897 0.002045 0.002107 0.001741 0.002587 0.001477 0.003138 -0.030467  -0.000579
0.666214 0.406202 0.402687 0.274810 0.607078 0.197800 0.893140 0.002120 0.002110 0.001743 0.002591 0.001479 0.003143 0.008821  0.000312
0.668758 0.402007 0.402976 0.275007 0.607532 0.197930 0.893828 0.002113 0.002115 0.001747 0.002597 0.001482 0.003150 -0.004268  -0.000218
0.671302 0.454608 0.401737 0.274174 0.605643 0.197384 0.890945 0.002251 0.002116 0.001748 0.002598 0.001483 0.003151 0.077169  0.000927
0.673846 0.389092 0.403044 0.275061 0.607615 0.197970 0.893925 0.002086 0.002123 0.001754 0.002607 0.001488 0.003162 -0.015503  -0.000416
0.676390 0.332379 0.403196 0.275111 0.607936 0.198014 0.894594 0.001932 0.002128 0.001758 0.002613 0.001491 0.003170 -0.127604  -0.001197
0.678934 0.348395 0.403312 0.275192 0.608077 0.198077 0.894720 0.001982 0.002132 0.001761 0.002618 0.001494 0.003176 -0.083727  -0.000972
0.681478 0.435449 0.399839 0.272823 0.602829 0.196530 0.886921 0.002220 0.002127 0.001757 0.002612 0.001491 0.003168 0.046989  0.000729
0.684023 0.547043 0.398907 0.272180 0.601281 0.196028 0.884466 0.002493 0.002129 0.001758 0.002613 0.001492 0.003170 0.190606  0.001471
0.686567 0.446988 0.398530 0.271887 0.600808 0.195910 0.883942 0.002258 0.002132 0.001761 0.002617 0.001495 0.003175 0.064210  0.000856
0.689111 0.352403 0.400768 0.273443 0.604267 0.196926 0.889245 0.002008 0.002142 0.001769 0.002630 0.001501 0.003190 -0.090301  -0.001017
0.691656 0.368251 0.401660 0.274080 0.605566 0.197359 0.891023 0.002057 0.002148 0.001774 0.002638 0.001506 0.003199 -0.056558  -0.000806
0.694200 0.523766 0.398765 0.272082 0.601055 0.195968 0.884118 0.002458 0.002144 0.001771 0.002633 0.001503 0.003193 0.160514  0.001361
0.696745 0.620533 0.399509 0.272576 0.602283 0.196357 0.886163 0.002680 0.002150 0.001776 0.002640 0.001508 0.003203 0.258127  0.001729
0.699289 0.635685 0.400982 0.273614 0.604493 0.197050 0.889348 0.002718 0.002158 0.001783 0.002650 0.001513 0.003214 0.286649  0.001825
0.701833 0.508567 0.399787 0.272793 0.602596 0.196450 0.886365 0.002435 0.002159 0.001784 0.002651 0.001514 0.003215 0.146389  0.001307
0.704378 0.271040 0.403760 0.275574 0.608633 0.198357 0.895275 0.001781 0.002174 0.001796 0.002669 0.001524 0.003237 -0.243947  -0.001690
0.706922 0.254751 0.401450 0.273950 0.605178 0.197277 0.890289 0.001730 0.002172 0.001794 0.002666 0.001522 0.003234 -0.256131  -0.001735
0.709467 0.227629 0.398910 0.272166 0.601366 0.196088 0.884764 0.001638 0.002169 0.001791 0.002663 0.001521 0.003230 -0.324943  -0.001957
0.712011 0.202405 0.399549 0.272614 0.602306 0.196384 0.886109 0.001548 0.002175 0.001796 0.002670 0.001525 0.003238 -0.396963  -0.002167
0.714555 0.236819 0.401163 0.273754 0.604718 0.197141 0.889577 0.001677 0.002183 0.001803 0.002680 0.001530 0.003251 -0.305866  -0.001906
0.717100 0.267769 0.400283 0.273137 0.603385 0.196731 0.887643 0.001787 0.002184 0.001804 0.002682 0.001531 0.003253 -0.218421  -0.001614
0.719644 0.277709 0.399534 0.272611 0.602267 0.196385 0.886014 0.001823 0.002186 0.001806 0.002684 0.001533 0.003256 -0.207835  -0.001577
0.722188 0.307354 0.398288 0.271738 0.600375 0.195803 0.883249 0.001921 0.002187 0.001806 0.002685 0.001533 0.003257 -0.162354  -0.001396
0.724733 0.466213 0.398044 0.271551 0.599933 0.195660 0.882441 0.002370 0.002190 0.001809 0.002689 0.001536 0.003261 0.084445  0.001009
0.727277 0.763177 0.399536 0.272623 0.602229 0.196399 0.885893 0.003038 0.002198 0.001816 0.002699 0.001541 0.003273 0.410084  0.002227
0.729821 0.806700 0.397792 0.271400 0.599597 0.195586 0.882056 0.003129 0.002197 0.001815 0.002698 0.001541 0.003272 0.451631  0.002341
0.732366 0.603902 0.395231 0.269601 0.595725 0.194383 0.876398 0.002712 0.002194 0.001812 0.002694 0.001539 0.003268 0.241300  0.001715
0.734910 0.518194 0.393527 0.268439 0.593026 0.193574 0.872156 0.002517 0.002194 0.001812 0.002693 0.001538 0.003266 0.146378  0.001338
0.737454 0.504684 0.392454 0.267688 0.591393 0.193076 0.869749 0.002489 0.002194 0.001812 0.002694 0.001539 0.003267 0.137632  0.001300
0.739999 0.530308 0.393910 0.268686 0.593689 0.193779 0.873351 0.002556 0.002202 0.001819 0.002704 0.001545 0.003279 0.179527  0.001487
0.742543 0.391953 0.391644 0.267097 0.590244 0.192691 0.868284 0.002201 0.002200 0.001817 0.002701 0.001543 0.003276 -0.006612  -0.000286
0.745087 0.300404 0.389352 0.265494 0.586742 0.191672 0.863080 0.001930 0.002198 0.001815 0.002698 0.001542 0.003272 -0.153466  -0.001380
0.747632 0.299515 0.388934 0.265202 0.586095 0.191466 0.862092 0.001931 0.002200 0.001817 0.002701 0.001544 0.003276 -0.146923  -0.001352
0.750176 0.304389 0.386847 0.263739 0.582892 0.190481 0.857320 0.001950 0.002198 0.001815 0.002698 0.001543 0.003273 -0.143163  -0.001337
0.752721 0.412405 0.383908 0.261705 0.578380 0.189188 0.851626 0.002274 0.002194 0.001811 0.002693 0.001540 0.003267 0.044620  0.000748
0.755265 0.448493 0.380964 0.259657 0.573753 0.187835 0.845796 0.002375 0.002189 0.001807 0.002687 0.001537 0.003262 0.085328  0.001036
0.757810 0.601689 0.380389 0.259242 0.572923 0.187563 0.844888 0.002756 0.002191 0.001809 0.002689 0.001539 0.003266 0.265548  0.001831
0.760355 0.588252 0.380222 0.259132 0.572646 0.187502 0.844514 0.002730 0.002195 0.001812 0.002694 0.001541 0.003271 0.253856  0.001793
0.762900 0.421918 0.378541 0.257963 0.570283 0.186741 0.841124 0.002316 0.002194 0.001811 0.002693 0.001541 0.003270 0.047996  0.000781
0.765445 0.482736 0.376688 0.256676 0.568004 0.185898 0.837638 0.002482 0.002192 0.001810 0.002692 0.001540 0.003269 0.141086  0.001342
0.767990 0.392097 0.373221 0.254275 0.563695 0.184322 0.830812 0.002241 0.002186 0.001804 0.002687 0.001536 0.003262 0.036393  0.000683
0.770535 0.231148 0.369715 0.251831 0.559381 0.182742 0.824040 0.001723 0.002180 0.001799 0.002681 0.001532 0.003254 -0.256204  -0.001814
0.773080 0.159991 0.367972 0.250627 0.557217 0.181962 0.820565 0.001436 0.002178 0.001798 0.002681 0.001532 0.003253 -0.472062  -0.002467
0.775626 0.172138 0.367370 0.250218 0.556458 0.181700 0.819314 0.001493 0.002180 0.001799 0.002684 0.001533 0.003256 -0.446943  -0.002405
0.778172 0.372700 0.365708 0.248685 0.553681 0.180671 0.815088 0.002200 0.002179 0.001797 0.002681 0.001532 0.003253 0.020467  0.000516
0.780718 0.523566 0.365176 0.248188 0.552802 0.180390 0.813913 0.002612 0.002182 0.001798 0.002684 0.001533 0.003257 0.208927  0.001650
0.783264 0.379982 0.363648 0.246772 0.550237 0.179470 0.810494 0.002229 0.002181 0.001796 0.002682 0.001532 0.003256 0.016709  0.000467
0.785811 0.300500 0.359714 0.243627 0.543734 0.177033 0.802044 0.001986 0.002173 0.001788 0.002671 0.001524 0.003244 -0.102881  -0.001162
0.788357 0.365178 0.355578 0.241094 0.536627 0.174537 0.792367 0.002193 0.002164 0.001782 0.002658 0.001516 0.003230 0.018968  0.000500
0.790904 0.381098 0.352948 0.239469 0.532057 0.172942 0.786217 0.002244 0.002160 0.001779 0.002652 0.001512 0.003223 0.040179  0.000729
0.793452 0.431468 0.349475 0.237322 0.527007 0.170787 0.777927 0.002392 0.002153 0.001774 0.002643 0.001505 0.003212 0.111093  0.001214
0.795999 0.347613 0.348427 0.236669 0.525650 0.170155 0.775766 0.002151 0.002153 0.001775 0.002645 0.001505 0.003213 -0.003847  -0.000226
0.798547 0.277164 0.347990 0.236343 0.525134 0.169874 0.775156 0.001924 0.002155 0.001776 0.002648 0.001506 0.003217 -0.122062  -0.001277
0.801096 0.325559 0.344125 0.234029 0.519802 0.167518 0.767421 0.002088 0.002147 0.001771 0.002639 0.001498 0.003206 -0.026100  -0.000591
0.803644 0.385067 0.341668 0.232560 0.516386 0.166041 0.762357 0.002275 0.002143 0.001768 0.002635 0.001494 0.003201 0.062906  0.000920
0.806194 0.367364 0.339717 0.231365 0.513753 0.164830 0.758629 0.002226 0.002141 0.001767 0.002632 0.001491 0.003199 0.043149  0.000763
0.808743 0.274138 0.338726 0.230754 0.512405 0.164183 0.756711 0.001926 0.002141 0.001767 0.002633 0.001491 0.003200 -0.102364  -0.001177
0.811293 0.242688 0.337767 0.230172 0.511073 0.163656 0.754758 0.001815 0.002142 0.001768 0.002634 0.001491 0.003201 -0.160131  -0.001475
0.813844 0.266301 0.338294 0.230508 0.511760 0.164009 0.755694 0.001905 0.002147 0.001772 0.002641 0.001495 0.003209 -0.126382  -0.001312
0.816395 0.424704 0.336035 0.229143 0.508671 0.162908 0.751218 0.002410 0.002143 0.001770 0.002637 0.001492 0.003205 0.123480  0.001299
0.818947 0.436388 0.332566 0.227052 0.503933 0.161733 0.744338 0.002447 0.002136 0.001765 0.002629 0.001489 0.003195 0.134313  0.001357
0.821499 0.370947 0.326240 0.223201 0.495076 0.159569 0.731920 0.002260 0.002119 0.001753 0.002610 0.001482 0.003174 0.057448  0.000889
0.824052 0.330523 0.324377 0.221654 0.491556 0.158716 0.727872 0.002136 0.002117 0.001750 0.002605 0.001480 0.003170 0.002597  0.000189
0.826605 0.368475 0.320527 0.218445 0.485353 0.156982 0.718809 0.002260 0.002107 0.001740 0.002593 0.001475 0.003156 0.065949  0.000956
0.829159 0.321045 0.318825 0.217015 0.482846 0.156179 0.715031 0.002113 0.002105 0.001737 0.002591 0.001474 0.003153 0.002922  0.000202
0.831714 0.263855 0.317657 0.215980 0.481158 0.155643 0.712560 0.001919 0.002105 0.001736 0.002591 0.001474 0.003153 -0.083051  -0.001076
0.834270 0.217491 0.317120 0.215599 0.480240 0.155440 0.710897 0.001745 0.002107 0.001737 0.002593 0.001475 0.003155 -0.187026  -0.001618
0.836826 0.323023 0.314972 0.213795 0.476986 0.154451 0.705785 0.002130 0.002103 0.001733 0.002588 0.001473 0.003149 0.012041  0.000411
0.839383 0.534960 0.313032 0.212159 0.474042 0.153597 0.701094 0.002746 0.002100 0.001729 0.002585 0.001471 0.003143 0.252288  0.001886
0.841941 0.683645 0.313002 0.212134 0.473966 0.153592 0.700902 0.003109 0.002104 0.001732 0.002589 0.001474 0.003148 0.401118  0.002382
0.844500 0.593101 0.310651 0.210158 0.470392 0.152538 0.695194 0.002901 0.002100 0.001727 0.002584 0.001471 0.003141 0.313661  0.002110
0.847060 0.419342 0.308380 0.208232 0.466924 0.151522 0.690474 0.002444 0.002096 0.001722 0.002579 0.001469 0.003136 0.134021  0.001381
0.849621 0.254647 0.307649 0.207540 0.465868 0.151169 0.689251 0.001908 0.002097 0.001722 0.002580 0.001470 0.003138 -0.073745  -0.001027
0.852182 0.183725 0.306182 0.206375 0.463522 0.150550 0.686052 0.001623 0.002095 0.001720 0.002578 0.001469 0.003137 -0.227470  -0.001806
0.854745 0.184996 0.305984 0.206218 0.463177 0.150470 0.685559 0.001632 0.002098 0.001723 0.002582 0.001472 0.003141 -0.245713  -0.001880
0.857309 0.344263 0.306655 0.206826 0.464177 0.150811 0.686685 0.002230 0.002104 0.001728 0.002589 0.001476 0.003149 0.053847  0.000882
0.859874 0.490700 0.306308 0.206517 0.463617 0.150639 0.686023 0.002667 0.002107 0.001730 0.002592 0.001478 0.003153 0.228549  0.001820
0.862440 0.325888 0.304976 0.205404 0.461566 0.150066 0.683308 0.002177 0.002106 0.001729 0.002591 0.001477 0.003153 0.024297  0.000594
0.865007 0.277118 0.304707 0.205131 0.461138 0.149927 0.682825 0.002011 0.002109 0.001730 0.002595 0.001479 0.003157 -0.033766  -0.000702
0.867575 0.220849 0.303710 0.204328 0.459549 0.149508 0.680683 0.001799 0.002109 0.001730 0.002595 0.001480 0.003158 -0.131925  -0.001390
0.870145 0.171540 0.305107 0.205531 0.461646 0.150142 0.683309 0.001588 0.002118 0.001738 0.002605 0.001486 0.003170 -0.261876  -0.001962
0.872716 0.214694 0.305718 0.206074 0.462553 0.150426 0.684418 0.001780 0.002124 0.001744 0.002613 0.001490 0.003178 -0.147382  -0.001475
0.875288 0.318605 0.303857 0.204499 0.459640 0.149581 0.680586 0.002172 0.002121 0.001740 0.002609 0.001488 0.003175 0.033149  0.000701
0.877862 0.282766 0.305221 0.205637 0.461756 0.150212 0.683356 0.002050 0.002130 0.001748 0.002620 0.001494 0.003187 -0.015554  -0.000481
0.880437 0.190064 0.305927 0.206289 0.462783 0.150550 0.684560 0.001684 0.002136 0.001754 0.002628 0.001499 0.003196 -0.209011  -0.001766
0.883014 0.137640 0.305519 0.205954 0.462127 0.150379 0.683668 0.001436 0.002139 0.001756 0.002631 0.001501 0.003200 -0.356052  -0.002309
0.885592 0.134009 0.305807 0.206210 0.462538 0.150516 0.684149 0.001419 0.002144 0.001760 0.002636 0.001504 0.003206 -0.364229  -0.002340
0.888172 0.138022 0.307213 0.207423 0.464654 0.151155 0.686807 0.001443 0.002153 0.001769 0.002647 0.001510 0.003218 -0.377952  -0.002388
0.890753 0.220233 0.308181 0.208255 0.466097 0.151601 0.688608 0.001826 0.002160 0.001775 0.002656 0.001515 0.003229 -0.149597  -0.001505
0.893336 0.362112 0.311985 0.211516 0.471796 0.153313 0.696191 0.002345 0.002177 0.001793 0.002677 0.001526 0.003252 0.072222  0.001047
0.895921 0.473100 0.313886 0.213124 0.474702 0.154197 0.700901 0.002686 0.002188 0.001803 0.002690 0.001533 0.003269 0.191456  0.001708
0.898508 0.494699 0.314326 0.213503 0.475335 0.154401 0.701851 0.002751 0.002193 0.001807 0.002697 0.001537 0.003277 0.209943  0.001792
0.901096 0.446208 0.313364 0.212695 0.473854 0.153976 0.699448 0.002617 0.002193 0.001807 0.002697 0.001538 0.003277 0.154729  0.001541
0.903687 0.385953 0.313487 0.212836 0.473941 0.154027 0.699354 0.002439 0.002198 0.001811 0.002702 0.001541 0.003283 0.089329  0.001173
0.906279 0.361480 0.311658 0.211292 0.471151 0.153220 0.694875 0.002364 0.002195 0.001807 0.002699 0.001539 0.003278 0.058453  0.000951
0.908873 0.407015 0.312342 0.211870 0.472224 0.153541 0.696691 0.002513 0.002201 0.001813 0.002707 0.001543 0.003288 0.115788  0.001340
0.911470 0.507593 0.312113 0.211685 0.471857 0.153445 0.696055 0.002811 0.002204 0.001815 0.002710 0.001546 0.003292 0.226066  0.001876
0.914068 0.548238 0.312540 0.212052 0.472477 0.153645 0.696990 0.002927 0.002210 0.001820 0.002717 0.001549 0.003300 0.264667  0.002033
0.916669 0.524840 0.311585 0.211256 0.471000 0.153223 0.694580 0.002868 0.002210 0.001820 0.002717 0.001550 0.003300 0.242058  0.001948
0.919272 0.478185 0.310554 0.210394 0.469402 0.152768 0.692349 0.002743 0.002210 0.001819 0.002717 0.001550 0.003300 0.198306  0.001766
0.921877 0.408637 0.311991 0.211622 0.471559 0.153425 0.695367 0.002540 0.002219 0.001828 0.002728 0.001556 0.003313 0.128657  0.001425
0.924485 0.249691 0.311162 0.210928 0.470278 0.153033 0.693389 0.001988 0.002220 0.001828 0.002729 0.001557 0.003314 -0.111241  -0.001327
0.927095 0.234477 0.312086 0.211717 0.471651 0.153484 0.695414 0.001930 0.002227 0.001834 0.002738 0.001562 0.003324 -0.135165  -0.001465
0.929707 0.337993 0.308497 0.208701 0.466101 0.151877 0.687919 0.002321 0.002218 0.001824 0.002726 0.001556 0.003312 0.043645  0.000834
0.932322 0.388387 0.309506 0.209551 0.467677 0.152338 0.689937 0.002493 0.002225 0.001831 0.002735 0.001561 0.003322 0.097964  0.001252
0.934940 0.431404 0.309424 0.209492 0.467524 0.152309 0.689703 0.002631 0.002228 0.001834 0.002739 0.001564 0.003327 0.147479  0.001539
0.937560 0.487844 0.311136 0.210955 0.470108 0.153087 0.692978 0.002803 0.002238 0.001843 0.002751 0.001570 0.003341 0.214239  0.001857
0.940183 0.429541 0.310752 0.210638 0.469500 0.152924 0.692159 0.002634 0.002241 0.001845 0.002754 0.001572 0.003344 0.144267  0.001527
0.942809 0.328187 0.309043 0.209223 0.466883 0.152163 0.688717 0.002307 0.002238 0.001842 0.002751 0.001571 0.003341 0.022744  0.000607
0.945438 0.366629 0.306586 0.207139 0.463009 0.151058 0.683598 0.002442 0.002233 0.001836 0.002744 0.001568 0.003335 0.078408  0.001129
0.948069 0.335026 0.305839 0.206526 0.461928 0.150747 0.682246 0.002338 0.002234 0.001836 0.002746 0.001569 0.003337 0.038860  0.000796
0.950704 0.419977 0.304883 0.205683 0.460423 0.150325 0.680345 0.002623 0.002234 0.001835 0.002746 0.001569 0.003338 0.143620  0.001534
0.953342 0.377720 0.306214 0.206822 0.462441 0.150927 0.682903 0.002491 0.002243 0.001844 0.002757 0.001575 0.003350 0.093491  0.001239
0.955983 0.401638 0.307401 0.207847 0.464238 0.151468 0.685177 0.002573 0.002251 0.001851 0.002767 0.001580 0.003361 0.129484  0.001461
0.958627 0.276802 0.307290 0.207744 0.464121 0.151411 0.685085 0.002140 0.002255 0.001854 0.002771 0.001583 0.003367 -0.040117  -0.000815
0.961275 0.190130 0.303968 0.204935 0.458918 0.149953 0.678259 0.001777 0.002246 0.001844 0.002760 0.001578 0.003356 -0.193137  -0.001791
0.963925 0.135845 0.301361 0.203244 0.454858 0.148803 0.672989 0.001504 0.002241 0.001840 0.002753 0.001574 0.003348 -0.337881  -0.002372
0.966580 0.095108 0.297957 0.201480 0.449535 0.147309 0.666071 0.001261 0.002232 0.001835 0.002741 0.001569 0.003337 -0.576278  -0.003104
0.969238 0.103379 0.294097 0.199501 0.444844 0.145624 0.658167 0.001317 0.002221 0.001829 0.002731 0.001563 0.003322 -0.478837  -0.002834
0.971899 0.151903 0.290023 0.197439 0.440062 0.143858 0.650441 0.001599 0.002209 0.001823 0.002721 0.001556 0.003309 -0.268961  -0.002128
0.974565 0.212659 0.289171 0.197015 0.439051 0.143494 0.649007 0.001895 0.002210 0.001824 0.002723 0.001557 0.003311 -0.114496  -0.001391
0.977234 0.263370 0.289371 0.197109 0.439300 0.143575 0.649430 0.002113 0.002214 0.001828 0.002728 0.001560 0.003317 -0.047529  -0.000897
0.979907 0.386719 0.289282 0.197083 0.439143 0.143563 0.649073 0.002564 0.002218 0.001831 0.002733 0.001562 0.003322 0.127739  0.001474
0.982584 0.366327 0.286481 0.195685 0.435872 0.142361 0.644484 0.002500 0.002211 0.001827 0.002727 0.001559 0.003316 0.110920  0.001376
0.985265 0.215811 0.285255 0.194977 0.434180 0.141754 0.642090 0.001922 0.002210 0.001827 0.002727 0.001558 0.003316 -0.137126  -0.001532
0.987950 0.201312 0.283173 0.193475 0.430626 0.140453 0.637074 0.001860 0.002206 0.001823 0.002720 0.001553 0.003308 -0.152476  -0.001619
0.990639 0.321747 0.282160 0.192736 0.428829 0.139830 0.634431 0.002355 0.002206 0.001823 0.002719 0.001553 0.003307 0.045813  0.000889
0.993333 0.568038 0.280476 0.191529 0.425953 0.138768 0.630431 0.003135 0.002203 0.001820 0.002715 0.001549 0.003302 0.317270  0.002343
0.996031 0.535891 0.281315 0.192143 0.427379 0.139308 0.632413 0.003050 0.002210 0.001826 0.002724 0.001555 0.003313 0.281311  0.002210
0.998733 0.439520 0.280203 0.191340 0.425443 0.138609 0.629648 0.002767 0.002209 0.001826 0.002722 0.001554 0.003312 0.177490  0.001758
1.001440 0.425201 0.267080 0.181604 0.404034 0.129790 0.600499 0.002726 0.002161 0.001782 0.002657 0.001506 0.003240 0.181474  0.001781
1.004149 0.351221 0.257895 0.175044 0.391486 0.123951 0.579612 0.002482 0.002127 0.001752 0.002620 0.001474 0.003188 0.121467  0.001460
1.006859 0.213442 0.257796 0.174978 0.391337 0.123904 0.579336 0.001938 0.002130 0.001755 0.002624 0.001477 0.003193 -0.078830  -0.001178
1.009570 0.174361 0.255968 0.173651 0.388913 0.122705 0.575444 0.001755 0.002126 0.001751 0.002621 0.001472 0.003188 -0.145875  -0.001605
1.012282 0.201589 0.255279 0.173163 0.387992 0.122364 0.573940 0.001890 0.002127 0.001752 0.002622 0.001472 0.003189 -0.080226  -0.001192
1.014995 0.226421 0.254265 0.172414 0.386692 0.122043 0.571952 0.002006 0.002126 0.001751 0.002622 0.001473 0.003189 -0.054938  -0.000988
1.017709 0.381330 0.251503 0.170430 0.382983 0.121244 0.567155 0.002608 0.002118 0.001744 0.002614 0.001471 0.003181 0.154564  0.001661
1.020424 0.486413 0.251718 0.170592 0.383255 0.121310 0.567471 0.002951 0.002123 0.001747 0.002619 0.001474 0.003187 0.264120  0.002174
1.023140 0.402270 0.249684 0.169125 0.380552 0.120717 0.564124 0.002688 0.002118 0.001743 0.002614 0.001472 0.003183 0.181585  0.001806
1.025857 0.192102 0.249001 0.168636 0.379634 0.120519 0.562975 0.001861 0.002118 0.001743 0.002616 0.001474 0.003185 -0.094642  -0.001306
1.028575 0.118074 0.247867 0.167820 0.378121 0.120196 0.561095 0.001461 0.002117 0.001742 0.002615 0.001474 0.003185 -0.270290  -0.002211
1.031294 0.110472 0.246240 0.166649 0.375956 0.119732 0.558418 0.001416 0.002114 0.001739 0.002612 0.001474 0.003183 -0.301416  -0.002339
1.034015 0.140097 0.245097 0.165828 0.374431 0.119409 0.556526 0.001597 0.002112 0.001738 0.002611 0.001474 0.003183 -0.195309  -0.001886
1.036736 0.181374 0.244430 0.165167 0.373199 0.119149 0.554993 0.001820 0.002113 0.001737 0.002611 0.001475 0.003184 -0.097318  -0.001333
1.039459 0.212748 0.244668 0.165395 0.373718 0.119240 0.555708 0.001975 0.002118 0.001741 0.002617 0.001478 0.003191 -0.047510  -0.000933
1.042182 0.219337 0.244883 0.165673 0.374164 0.119344 0.556214 0.002008 0.002122 0.001746 0.002623 0.001482 0.003198 -0.044262  -0.000902
1.044907 0.291342 0.244516 0.165277 0.373322 0.119195 0.555069 0.002319 0.002124 0.001746 0.002625 0.001483 0.003200 0.057753  0.001032
1.047632 0.384097 0.246756 0.167054 0.376546 0.119898 0.558992 0.002667 0.002138 0.001759 0.002640 0.001490 0.003217 0.168019  0.001764
1.050359 0.320413 0.246968 0.167211 0.376809 0.119961 0.559290 0.002440 0.002142 0.001763 0.002646 0.001493 0.003224 0.092915  0.001314
1.053087 0.192459 0.247796 0.167816 0.377888 0.120202 0.560588 0.001894 0.002149 0.001769 0.002654 0.001497 0.003233 -0.093311  -0.001319
1.055816 0.167116 0.246489 0.166875 0.376145 0.119827 0.558429 0.001768 0.002147 0.001767 0.002653 0.001497 0.003232 -0.137341  -0.001603
1.058546 0.161837 0.247358 0.167509 0.377278 0.120082 0.559798 0.001743 0.002155 0.001773 0.002661 0.001501 0.003242 -0.150734  -0.001682
1.061277 0.236076 0.245433 0.166112 0.374730 0.119527 0.556659 0.002109 0.002150 0.001769 0.002657 0.001500 0.003238 -0.011351  -0.000462
1.064009 0.260206 0.244791 0.165630 0.373782 0.119334 0.555436 0.002218 0.002151 0.001769 0.002658 0.001502 0.003240 0.014662  0.000526
1.066743 0.304887 0.245192 0.165956 0.374373 0.119470 0.556166 0.002405 0.002156 0.001774 0.002664 0.001505 0.003248 0.073065  0.001177
1.069477 0.309452 0.245632 0.166276 0.374943 0.119598 0.556846 0.002427 0.002162 0.001779 0.002671 0.001509 0.003255 0.081340  0.001244
1.072213 0.237432 0.245414 0.166126 0.374645 0.119535 0.556476 0.002129 0.002165 0.001781 0.002675 0.001511 0.003260 -0.012491  -0.000488
1.074950 0.198331 0.245864 0.166455 0.375223 0.119665 0.557145 0.001949 0.002170 0.001786 0.002681 0.001514 0.003267 -0.081835  -0.001252
1.077687 0.229604 0.244654 0.165485 0.373486 0.119280 0.555056 0.002101 0.002169 0.001784 0.002680 0.001514 0.003267 -0.021016  -0.000636
1.080426 0.231528 0.245070 0.165888 0.374191 0.119441 0.555881 0.002113 0.002174 0.001789 0.002687 0.001518 0.003275 -0.021110  -0.000638
1.083166 0.190215 0.243565 0.164273 0.371162 0.118817 0.552100 0.001919 0.002171 0.001783 0.002681 0.001517 0.003269 -0.079937  -0.001244
1.085907 0.167417 0.242424 0.163114 0.368776 0.118316 0.549151 0.001803 0.002170 0.001780 0.002677 0.001516 0.003266 -0.121395  -0.001536
1.088650 0.150199 0.242620 0.163237 0.369172 0.118406 0.549617 0.001711 0.002175 0.001784 0.002683 0.001519 0.003273 -0.161818  -0.001776
1.091393 0.152213 0.242308 0.163048 0.368509 0.118273 0.548783 0.001726 0.002177 0.001786 0.002685 0.001521 0.003276 -0.155821  -0.001746
1.094138 0.160300 0.241759 0.162710 0.367345 0.118035 0.547333 0.001774 0.002178 0.001787 0.002685 0.001522 0.003278 -0.138939  -0.001651
1.096884 0.220853 0.242733 0.163347 0.369393 0.118449 0.549874 0.002086 0.002187 0.001794 0.002697 0.001527 0.003291 -0.023748  -0.000684
1.099630 0.221611 0.241763 0.162698 0.367357 0.118030 0.547366 0.002093 0.002186 0.001793 0.002695 0.001527 0.003289 -0.024926  -0.000702
1.102378 0.179462 0.240245 0.161782 0.365057 0.117382 0.543305 0.001887 0.002183 0.001791 0.002691 0.001526 0.003283 -0.101626  -0.001420
1.105128 0.180129 0.238765 0.160872 0.362831 0.116741 0.539378 0.001893 0.002180 0.001789 0.002687 0.001524 0.003276 -0.095853  -0.001381
1.107878 0.195485 0.238058 0.160440 0.361762 0.116436 0.537467 0.001976 0.002180 0.001790 0.002688 0.001525 0.003276 -0.070175  -0.001184
1.110629 0.244348 0.238326 0.160609 0.362147 0.116550 0.538135 0.002213 0.002185 0.001794 0.002694 0.001528 0.003284 0.006736  0.000367
1.113382 0.323205 0.238776 0.160885 0.362823 0.116751 0.539307 0.002549 0.002191 0.001799 0.002701 0.001532 0.003293 0.099720  0.001416
1.116136 0.402003 0.238534 0.160738 0.362452 0.116649 0.538634 0.002848 0.002194 0.001801 0.002704 0.001534 0.003297 0.181804  0.001915
1.118891 0.503983 0.237002 0.159801 0.360141 0.115987 0.534503 0.003194 0.002191 0.001799 0.002700 0.001532 0.003290 0.277613  0.002371
1.121647 0.519934 0.237409 0.160051 0.360745 0.116164 0.535565 0.003250 0.002196 0.001803 0.002707 0.001536 0.003299 0.294728  0.002447
1.124404 0.511270 0.236700 0.159619 0.359672 0.115859 0.533630 0.003229 0.002197 0.001804 0.002708 0.001537 0.003298 0.288463  0.002425
1.127163 0.405623 0.236596 0.159558 0.359510 0.115817 0.533323 0.002881 0.002200 0.001807 0.002712 0.001539 0.003303 0.185668  0.001949
1.129922 0.338380 0.234924 0.158537 0.356981 0.115095 0.529222 0.002635 0.002196 0.001804 0.002707 0.001537 0.003296 0.117674  0.001554
1.132683 0.325141 0.234528 0.158298 0.356375 0.114928 0.528390 0.002588 0.002198 0.001806 0.002709 0.001538 0.003299 0.107289  0.001486
1.135445 0.310999 0.234989 0.158579 0.357068 0.115124 0.529320 0.002535 0.002204 0.001810 0.002716 0.001542 0.003307 0.088697  0.001354
1.138209 0.326483 0.234230 0.158119 0.355913 0.114800 0.527743 0.002602 0.002204 0.001811 0.002716 0.001543 0.003308 0.105902  0.001482
1.140973 0.313002 0.234313 0.158171 0.356030 0.114840 0.527889 0.002552 0.002208 0.001814 0.002721 0.001546 0.003314 0.093202  0.001392
1.143739 0.323673 0.234271 0.158148 0.355963 0.114823 0.527792 0.002599 0.002211 0.001817 0.002726 0.001548 0.003319 0.106150  0.001488
1.146505 0.328418 0.234395 0.158223 0.356147 0.114873 0.528031 0.002622 0.002215 0.001820 0.002731 0.001551 0.003325 0.108717  0.001509
1.149273 0.389879 0.234177 0.158093 0.355812 0.114786 0.527565 0.002862 0.002218 0.001822 0.002734 0.001553 0.003329 0.172958  0.001906
1.152043 0.459669 0.233640 0.157766 0.354992 0.114555 0.526446 0.003112 0.002219 0.001823 0.002735 0.001554 0.003331 0.245696  0.002275
1.154813 0.460306 0.232877 0.157304 0.353829 0.114230 0.524860 0.003119 0.002219 0.001824 0.002735 0.001554 0.003331 0.247058  0.002285
1.157585 0.354934 0.233695 0.157802 0.355066 0.114581 0.526529 0.002744 0.002226 0.001829 0.002744 0.001559 0.003342 0.137665  0.001709
1.160358 0.257565 0.233971 0.157978 0.355463 0.114703 0.526988 0.002341 0.002231 0.001833 0.002750 0.001562 0.003348 0.029364  0.000790
1.163132 0.209117 0.234173 0.158085 0.355819 0.114774 0.527623 0.002113 0.002236 0.001837 0.002756 0.001565 0.003356 -0.041094  -0.000936
1.165907 0.181325 0.232730 0.157219 0.353588 0.114170 0.524501 0.001970 0.002232 0.001835 0.002751 0.001563 0.003351 -0.082117  -0.001326
1.168684 0.183640 0.232878 0.157310 0.353808 0.114233 0.524792 0.001986 0.002236 0.001838 0.002756 0.001566 0.003357 -0.076419  -0.001281
1.171462 0.173848 0.234184 0.158104 0.355782 0.114795 0.527456 0.001935 0.002246 0.001845 0.002768 0.001573 0.003371 -0.097172  -0.001447
1.174241 0.196797 0.233667 0.157790 0.354997 0.114574 0.526390 0.002062 0.002247 0.001846 0.002770 0.001573 0.003373 -0.050113  -0.001041
1.177021 0.210508 0.233951 0.157945 0.355456 0.114682 0.527070 0.002136 0.002252 0.001850 0.002776 0.001577 0.003380 -0.024765  -0.000733
1.179802 0.158283 0.233939 0.157957 0.355401 0.114692 0.526922 0.001855 0.002255 0.001853 0.002780 0.001579 0.003385 -0.121918  -0.001628
1.182585 0.122304 0.234252 0.158148 0.355873 0.114826 0.527556 0.001633 0.002260 0.001857 0.002786 0.001583 0.003392 -0.203087  -0.002105
1.185369 0.108976 0.235060 0.158641 0.357092 0.115174 0.529200 0.001544 0.002268 0.001863 0.002795 0.001587 0.003403 -0.261503  -0.002392
1.188155 0.116100 0.235350 0.158818 0.357526 0.115298 0.529782 0.001596 0.002273 0.001867 0.002801 0.001591 0.003410 -0.227594  -0.002235
1.190941 0.121862 0.234955 0.158579 0.356922 0.115131 0.528948 0.001638 0.002274 0.001869 0.002803 0.001592 0.003413 -0.208383  -0.002142
1.193729 0.130334 0.234804 0.158487 0.356693 0.115066 0.528636 0.001697 0.002277 0.001871 0.002807 0.001594 0.003417 -0.174778  -0.001965
1.196518 0.113831 0.234176 0.158105 0.355742 0.114796 0.527349 0.001588 0.002278 0.001872 0.002808 0.001595 0.003418 -0.233273  -0.002274
1.199308 0.107482 0.233292 0.157569 0.354399 0.114418 0.525521 0.001546 0.002277 0.001872 0.002807 0.001595 0.003418 -0.265599  -0.002430
1.202100 0.116958 0.232968 0.157372 0.353905 0.114280 0.524848 0.001615 0.002280 0.001874 0.002810 0.001597 0.003422 -0.217018  -0.002200
1.204893 0.135945 0.231612 0.156552 0.351842 0.113699 0.522039 0.001744 0.002277 0.001872 0.002806 0.001595 0.003418 -0.177113  -0.001991
1.207687 0.173414 0.230204 0.155702 0.349692 0.113101 0.519109 0.001973 0.002274 0.001870 0.002802 0.001594 0.003414 -0.078235  -0.001325
1.210482 0.182127 0.228563 0.154715 0.347180 0.112406 0.515675 0.002026 0.002269 0.001867 0.002797 0.001591 0.003409 -0.069272  -0.001249
1.213279 0.207586 0.230360 0.155785 0.349971 0.113156 0.519548 0.002166 0.002282 0.001877 0.002813 0.001599 0.003427 -0.028713  -0.000806
1.216077 0.215247 0.230133 0.155651 0.349614 0.113060 0.519051 0.002210 0.002285 0.001879 0.002816 0.001602 0.003432 -0.012641  -0.000536
1.218876 0.203565 0.229829 0.155476 0.349112 0.112940 0.518302 0.002153 0.002287 0.001881 0.002819 0.001603 0.003435 -0.043850  -0.000999
1.221677 0.200453 0.230029 0.155595 0.349415 0.113024 0.518712 0.002140 0.002292 0.001885 0.002825 0.001607 0.003442 -0.042781  -0.000989
1.224479 0.298483 0.230734 0.156023 0.350490 0.113327 0.520173 0.002616 0.002300 0.001891 0.002835 0.001612 0.003453 0.087989  0.001420
1.227282 0.292871 0.230398 0.155820 0.349976 0.113184 0.519470 0.002596 0.002302 0.001893 0.002838 0.001614 0.003457 0.075820  0.001321
1.230086 0.310442 0.230748 0.156033 0.350511 0.113331 0.520195 0.002677 0.002308 0.001898 0.002845 0.001618 0.003465 0.100681  0.001525
1.232892 0.304087 0.229688 0.155393 0.348887 0.112883 0.517980 0.002654 0.002307 0.001897 0.002843 0.001617 0.003464 0.084817  0.001402
1.235699 0.334672 0.228810 0.154865 0.347542 0.112511 0.516139 0.002789 0.002306 0.001898 0.002843 0.001617 0.003464 0.121814  0.001683
1.238507 0.419687 0.227521 0.154093 0.345566 0.111966 0.513434 0.003129 0.002304 0.001896 0.002839 0.001616 0.003461 0.211766  0.002223
1.241317 0.364140 0.228265 0.154538 0.346705 0.112280 0.514991 0.002920 0.002312 0.001902 0.002849 0.001621 0.003472 0.160515  0.001939
1.244128 0.230748 0.227187 0.153889 0.345050 0.111818 0.512729 0.002328 0.002310 0.001901 0.002847 0.001621 0.003471 0.001438  0.000184
1.246941 0.159888 0.227190 0.153895 0.345053 0.111827 0.512724 0.001942 0.002314 0.001905 0.002852 0.001624 0.003477 -0.132956  -0.001770
1.249754 0.256187 0.227315 0.153973 0.345218 0.111884 0.512860 0.002462 0.002319 0.001909 0.002858 0.001627 0.003483 0.037213  0.000938
1.252569 0.298440 0.228144 0.154467 0.346514 0.112229 0.514716 0.002662 0.002327 0.001915 0.002868 0.001632 0.003495 0.090888  0.001469
1.255386 0.274460 0.228876 0.154904 0.347635 0.112537 0.516248 0.002557 0.002335 0.001921 0.002877 0.001637 0.003507 0.052434  0.001118
1.258203 0.273192 0.228711 0.154806 0.347381 0.112467 0.515898 0.002555 0.002338 0.001923 0.002881 0.001639 0.003511 0.047030  0.001060
1.261022 0.375028 0.228378 0.154607 0.346872 0.112329 0.515199 0.002999 0.002340 0.001925 0.002884 0.001641 0.003515 0.168104  0.002008
1.263843 0.439668 0.228192 0.154497 0.346584 0.112250 0.514803 0.003252 0.002343 0.001928 0.002888 0.001643 0.003519 0.230462  0.002355
1.266664 0.406334 0.228384 0.154611 0.346875 0.112330 0.515197 0.003132 0.002348 0.001932 0.002893 0.001647 0.003526 0.199337  0.002193
1.269487 0.260741 0.227818 0.154275 0.345964 0.112091 0.513863 0.002513 0.002349 0.001933 0.002894 0.001648 0.003527 0.036840  0.000944
1.272312 0.186385 0.229695 0.155400 0.348880 0.112886 0.517932 0.002128 0.002362 0.001943 0.002911 0.001656 0.003547 -0.076311  -0.001362
1.275138 0.178217 0.229884 0.155514 0.349168 0.112967 0.518322 0.002084 0.002367 0.001947 0.002917 0.001659 0.003554 -0.073874  -0.001342
1.277965 0.176578 0.230768 0.156046 0.350516 0.113340 0.520158 0.002078 0.002375 0.001953 0.002927 0.001665 0.003566 -0.083300  -0.001427
1.280793 0.150645 0.231154 0.156280 0.351104 0.113507 0.520955 0.001922 0.002381 0.001958 0.002935 0.001669 0.003575 -0.130818  -0.001791
1.283623 0.153541 0.232712 0.157222 0.353473 0.114171 0.524174 0.001944 0.002393 0.001967 0.002949 0.001676 0.003591 -0.124734  -0.001752
1.286454 0.110261 0.232378 0.157021 0.352965 0.114028 0.523482 0.001650 0.002395 0.001969 0.002952 0.001678 0.003595 -0.256156  -0.002515
1.289287 0.111129 0.233404 0.157644 0.354522 0.114468 0.525596 0.001659 0.002404 0.001976 0.002963 0.001684 0.003608 -0.267808  -0.002575
1.292121 0.168221 0.233950 0.157975 0.355350 0.114702 0.526716 0.002044 0.002411 0.001981 0.002971 0.001688 0.003617 -0.110919  -0.001660
1.294956 0.342778 0.234285 0.158179 0.355857 0.114846 0.527403 0.002922 0.002416 0.001985 0.002978 0.001692 0.003625 0.139469  0.001864
1.297793 0.330427 0.235122 0.158689 0.357126 0.115203 0.529121 0.002874 0.002424 0.001992 0.002988 0.001697 0.003637 0.115057  0.001696
1.300631 0.302093 0.234502 0.158311 0.356186 0.114937 0.527851 0.002752 0.002425 0.001992 0.002988 0.001698 0.003638 0.078154  0.001400
1.303471 0.304080 0.235014 0.158623 0.356958 0.115159 0.528888 0.002765 0.002431 0.001997 0.002996 0.001702 0.003647 0.083954  0.001453
1.306312 0.359407 0.234856 0.158528 0.356721 0.115090 0.528568 0.003011 0.002434 0.002000 0.003000 0.001704 0.003652 0.148693  0.001937
1.309154 0.316673 0.233703 0.157825 0.354969 0.114596 0.526189 0.002831 0.002432 0.001998 0.002997 0.001703 0.003649 0.102894  0.001614
1.311998 0.221686 0.233444 0.157663 0.354596 0.114475 0.525727 0.002372 0.002434 0.002000 0.003000 0.001705 0.003653 -0.017680  -0.000670
1.314843 0.151838 0.233056 0.157433 0.353986 0.114317 0.524851 0.001966 0.002436 0.002002 0.003002 0.001706 0.003655 -0.146877  -0.001934
1.317690 0.148789 0.232919 0.157351 0.353777 0.114261 0.524564 0.001949 0.002439 0.002005 0.003006 0.001708 0.003660 -0.158844  -0.002014
1.320537 0.210782 0.233427 0.157642 0.354576 0.114465 0.525707 0.002324 0.002445 0.002010 0.003014 0.001712 0.003670 -0.028120  -0.000849
1.323387 0.269291 0.231932 0.156752 0.352275 0.113839 0.522523 0.002630 0.002441 0.002007 0.003009 0.001710 0.003664 0.054581  0.001184
1.326238 0.227381 0.232092 0.156844 0.352529 0.113898 0.522890 0.002421 0.002446 0.002011 0.003014 0.001713 0.003671 -0.010186  -0.000512
1.329090 0.230294 0.231870 0.156712 0.352181 0.113806 0.522424 0.002440 0.002448 0.002013 0.003017 0.001715 0.003675 -0.008986  -0.000482
1.331944 0.296070 0.232671 0.157199 0.353396 0.114153 0.524038 0.002771 0.002456 0.002019 0.003027 0.001720 0.003686 0.081817  0.001457
1.334799 0.308812 0.233544 0.157730 0.354723 0.114528 0.525844 0.002834 0.002465 0.002026 0.003038 0.001726 0.003698 0.094449  0.001567
1.337655 0.310174 0.232006 0.156798 0.352383 0.113869 0.522658 0.002845 0.002460 0.002023 0.003032 0.001724 0.003693 0.098768  0.001605
1.340513 0.240645 0.231703 0.156617 0.351901 0.113740 0.521966 0.002510 0.002462 0.002025 0.003035 0.001725 0.003696 0.014245  0.000611
1.343372 0.173527 0.232052 0.156827 0.352452 0.113891 0.522748 0.002134 0.002468 0.002029 0.003042 0.001729 0.003704 -0.092460  -0.001558
1.346233 0.151928 0.230837 0.156094 0.350602 0.113374 0.520226 0.002000 0.002465 0.002027 0.003038 0.001728 0.003701 -0.139545  -0.001917
1.349096 0.166379 0.230492 0.155884 0.350071 0.113227 0.519500 0.002096 0.002467 0.002029 0.003041 0.001729 0.003704 -0.110314  -0.001707
1.351959 0.241779 0.229960 0.155558 0.349264 0.112996 0.518390 0.002531 0.002468 0.002030 0.003042 0.001730 0.003706 0.016078  0.000653
1.354824 0.318135 0.229818 0.155478 0.349040 0.112941 0.518093 0.002908 0.002471 0.002033 0.003046 0.001733 0.003711 0.109607  0.001707
1.357691 0.350992 0.229126 0.155062 0.347979 0.112648 0.516641 0.003059 0.002472 0.002033 0.003046 0.001733 0.003711 0.141127  0.001940
1.360559 0.337259 0.229101 0.155047 0.347941 0.112637 0.516586 0.003003 0.002475 0.002036 0.003050 0.001736 0.003717 0.126126  0.001837
1.363429 0.322851 0.228962 0.154965 0.347727 0.112579 0.516290 0.002943 0.002478 0.002039 0.003054 0.001738 0.003722 0.110260  0.001720
1.366300 0.316181 0.229179 0.155095 0.348058 0.112670 0.516739 0.002917 0.002483 0.002043 0.003060 0.001741 0.003729 0.100739  0.001647
1.369172 0.323359 0.228994 0.154983 0.347774 0.112593 0.516353 0.002955 0.002486 0.002045 0.003064 0.001743 0.003734 0.106158  0.001693
1.372046 0.407672 0.229597 0.155346 0.348698 0.112848 0.517619 0.003323 0.002494 0.002051 0.003073 0.001748 0.003744 0.198066  0.002316
1.374922 0.417469 0.229378 0.155216 0.348357 0.112756 0.517142 0.003368 0.002496 0.002053 0.003076 0.001750 0.003748 0.207417  0.002374
1.377799 0.412541 0.229560 0.155326 0.348632 0.112832 0.517512 0.003353 0.002501 0.002057 0.003082 0.001754 0.003755 0.204521  0.002361
1.380677 0.321678 0.228104 0.154452 0.346400 0.112218 0.514458 0.002965 0.002497 0.002055 0.003077 0.001752 0.003750 0.113446  0.001761
1.383557 0.243865 0.226874 0.153721 0.344500 0.111703 0.511791 0.002586 0.002494 0.002053 0.003074 0.001750 0.003746 0.022464  0.000785
1.386438 0.189998 0.228686 0.154801 0.347291 0.112465 0.515675 0.002286 0.002508 0.002064 0.003091 0.001759 0.003767 -0.055394  -0.001234
1.389321 0.124655 0.226862 0.153709 0.344489 0.111693 0.511835 0.001855 0.002502 0.002060 0.003083 0.001756 0.003758 -0.192398  -0.002304
1.392205 0.113543 0.227002 0.153793 0.344700 0.111755 0.512117 0.001773 0.002507 0.002063 0.003089 0.001759 0.003765 -0.238761  -0.002571
1.395091 0.144399 0.226692 0.153608 0.344228 0.111623 0.511474 0.002003 0.002509 0.002065 0.003092 0.001761 0.003769 -0.142530  -0.001990
1.397979 0.197382 0.226113 0.153257 0.343332 0.111377 0.510242 0.002345 0.002510 0.002066 0.003093 0.001762 0.003770 -0.044631  -0.001115
1.400868 0.269519 0.225569 0.152939 0.342494 0.111152 0.509088 0.002745 0.002511 0.002068 0.003094 0.001763 0.003772 0.061301  0.001309
1.403758 0.254951 0.226440 0.153462 0.343801 0.111524 0.510786 0.002674 0.002520 0.002074 0.003105 0.001768 0.003784 0.040650  0.001068
1.406650 0.222543 0.227339 0.153990 0.345233 0.111891 0.512903 0.002502 0.002529 0.002081 0.003116 0.001774 0.003798 -0.012545  -0.000594
1.409543 0.247469 0.226963 0.153777 0.344622 0.111744 0.511934 0.002642 0.002531 0.002083 0.003118 0.001776 0.003801 0.030443  0.000927
1.412438 0.324964 0.226782 0.153664 0.344359 0.111662 0.511640 0.003033 0.002534 0.002086 0.003122 0.001778 0.003806 0.119501  0.001839
1.415335 0.290182 0.226764 0.153653 0.344328 0.111655 0.511596 0.002870 0.002538 0.002089 0.003127 0.001781 0.003811 0.084586  0.001550
1.418233 0.256696 0.226958 0.153769 0.344624 0.111726 0.512001 0.002704 0.002543 0.002093 0.003133 0.001784 0.003819 0.042997  0.001107
1.421132 0.157846 0.226418 0.153446 0.343791 0.111509 0.510857 0.002124 0.002544 0.002094 0.003134 0.001785 0.003821 -0.116686  -0.001826
1.424033 0.156286 0.226421 0.153449 0.343797 0.111513 0.510862 0.002117 0.002548 0.002097 0.003139 0.001788 0.003827 -0.112829  -0.001798
1.426936 0.136782 0.226077 0.153243 0.343264 0.111368 0.510128 0.001983 0.002550 0.002099 0.003142 0.001790 0.003830 -0.154550  -0.002108
1.429840 0.142101 0.226441 0.153461 0.343827 0.111521 0.510901 0.002025 0.002556 0.002104 0.003149 0.001794 0.003839 -0.157085  -0.002129
1.432746 0.204413 0.227068 0.153825 0.344844 0.111775 0.512374 0.002432 0.002563 0.002110 0.003159 0.001798 0.003851 -0.022176  -0.000801
1.435653 0.266474 0.226089 0.153251 0.343281 0.111375 0.510145 0.002781 0.002562 0.002109 0.003157 0.001798 0.003848 0.061398  0.001335
1.438562 0.201782 0.225787 0.153062 0.342835 0.111235 0.509579 0.002424 0.002564 0.002111 0.003160 0.001800 0.003852 -0.024469  -0.000844
1.441472 0.138359 0.225168 0.152703 0.341855 0.110988 0.508180 0.002010 0.002565 0.002112 0.003160 0.001801 0.003853 -0.158953  -0.002155
1.444384 0.117276 0.225345 0.152810 0.342123 0.111062 0.508537 0.001854 0.002570 0.002116 0.003166 0.001804 0.003860 -0.207780  -0.002468
1.447298 0.151240 0.224424 0.152260 0.340702 0.110677 0.506590 0.002109 0.002569 0.002116 0.003165 0.001804 0.003859 -0.119641  -0.001875
1.450213 0.173571 0.224016 0.152019 0.340071 0.110508 0.505718 0.002262 0.002570 0.002117 0.003167 0.001805 0.003862 -0.071674  -0.001454
1.453129 0.196762 0.224339 0.152190 0.340621 0.110627 0.506575 0.002413 0.002576 0.002122 0.003174 0.001809 0.003871 -0.035906  -0.001031
1.456047 0.160302 0.223483 0.151704 0.339246 0.110285 0.504578 0.002181 0.002575 0.002122 0.003173 0.001809 0.003870 -0.090845  -0.001642
1.458967 0.118933 0.222492 0.151116 0.337706 0.109872 0.502449 0.001882 0.002574 0.002121 0.003171 0.001809 0.003868 -0.198209  -0.002429
1.461889 0.111981 0.222092 0.150880 0.337079 0.109707 0.501579 0.001829 0.002575 0.002123 0.003173 0.001810 0.003870 -0.226756  -0.002602
1.464812 0.160242 0.220858 0.150152 0.335155 0.109195 0.498915 0.002191 0.002572 0.002121 0.003169 0.001809 0.003866 -0.094902  -0.001686
1.467736 0.246882 0.219853 0.149559 0.333584 0.108763 0.496731 0.002724 0.002571 0.002120 0.003166 0.001808 0.003864 0.040500  0.001103
1.470662 0.301659 0.220081 0.149695 0.333941 0.108873 0.497228 0.003016 0.002576 0.002124 0.003173 0.001812 0.003872 0.104176  0.001772
1.473590 0.248268 0.219686 0.149455 0.333280 0.108713 0.496216 0.002740 0.002578 0.002126 0.003175 0.001813 0.003874 0.031498  0.000976
1.476519 0.260699 0.218842 0.148969 0.331998 0.108345 0.494522 0.002812 0.002577 0.002126 0.003174 0.001813 0.003874 0.048618  0.001215
1.479450 0.288575 0.219534 0.149374 0.333083 0.108648 0.496034 0.002964 0.002585 0.002132 0.003184 0.001819 0.003886 0.089305  0.001649
1.482383 0.236606 0.218679 0.148862 0.331719 0.108293 0.494085 0.002688 0.002584 0.002132 0.003183 0.001818 0.003884 0.012520  0.000618
1.485317 0.311048 0.218676 0.148872 0.331733 0.108296 0.494145 0.003087 0.002588 0.002135 0.003188 0.001821 0.003891 0.101778  0.001766
1.488252 0.353964 0.218702 0.148888 0.331773 0.108307 0.494199 0.003298 0.002592 0.002139 0.003193 0.001824 0.003897 0.154485  0.002179
1.491190 0.433639 0.218287 0.148645 0.331121 0.108136 0.493293 0.003656 0.002594 0.002141 0.003195 0.001826 0.003900 0.230349  0.002665
1.494129 0.343306 0.219377 0.149283 0.332832 0.108583 0.495675 0.003258 0.002605 0.002149 0.003208 0.001832 0.003915 0.137735  0.002064
1.497069 0.318902 0.218578 0.148816 0.331578 0.108256 0.493929 0.003145 0.002604 0.002149 0.003207 0.001833 0.003915 0.115322  0.001892
1.500011 0.275287 0.218378 0.148699 0.331267 0.108174 0.493495 0.002927 0.002607 0.002151 0.003211 0.001835 0.003919 0.064823  0.001420
1.502955 0.320286 0.217969 0.148460 0.330624 0.108007 0.492598 0.003162 0.002609 0.002153 0.003213 0.001836 0.003922 0.120227  0.001938
1.505901 0.319742 0.216440 0.147567 0.328212 0.107376 0.489381 0.003165 0.002604 0.002150 0.003206 0.001834 0.003915 0.121100  0.001948
1.508848 0.317936 0.215747 0.147162 0.327117 0.107095 0.488261 0.003161 0.002604 0.002150 0.003206 0.001835 0.003917 0.114626  0.001898
1.511796 0.292100 0.216489 0.147596 0.328288 0.107399 0.489455 0.003035 0.002613 0.002157 0.003217 0.001840 0.003928 0.091079  0.001695
1.514747 0.315946 0.217414 0.148136 0.329747 0.107780 0.491371 0.003161 0.002622 0.002165 0.003229 0.001846 0.003942 0.120248  0.001950
1.517699 0.204101 0.218120 0.148540 0.330881 0.108060 0.493007 0.002545 0.002631 0.002171 0.003240 0.001852 0.003955 -0.017446  -0.000744
1.520653 0.145108 0.219457 0.149333 0.332953 0.108622 0.495841 0.002149 0.002643 0.002180 0.003256 0.001860 0.003973 -0.134330  -0.002068
1.523608 0.144280 0.218368 0.148693 0.331245 0.108173 0.493463 0.002147 0.002641 0.002179 0.003253 0.001859 0.003970 -0.132854  -0.002060
1.526565 0.220800 0.216482 0.147592 0.328261 0.107398 0.489410 0.002660 0.002634 0.002175 0.003243 0.001855 0.003960 0.010483  0.000580
1.529523 0.243956 0.216652 0.147693 0.328542 0.107456 0.489717 0.002800 0.002639 0.002179 0.003250 0.001859 0.003968 0.041659  0.001157
1.532484 0.199847 0.218285 0.148631 0.331158 0.108123 0.493458 0.002539 0.002653 0.002189 0.003268 0.001867 0.003989 -0.025674  -0.000910
1.535446 0.176901 0.217607 0.148251 0.330050 0.107863 0.491792 0.002392 0.002653 0.002190 0.003268 0.001868 0.003989 -0.067363  -0.001476
1.538409 0.204971 0.217186 0.147998 0.329414 0.107681 0.490953 0.002579 0.002655 0.002192 0.003270 0.001870 0.003992 -0.011696  -0.000616
1.541375 0.196493 0.217997 0.148461 0.330696 0.108010 0.492764 0.002529 0.002664 0.002199 0.003282 0.001875 0.004006 -0.026450  -0.000928
1.544342 0.169755 0.217684 0.148296 0.330169 0.107892 0.491960 0.002355 0.002667 0.002201 0.003284 0.001877 0.004009 -0.076937  -0.001585
1.547310 0.182238 0.217975 0.148466 0.330630 0.108015 0.492602 0.002444 0.002673 0.002206 0.003292 0.001882 0.004018 -0.050007  -0.001280
1.550281 0.204119 0.219575 0.149397 0.333174 0.108665 0.496205 0.002591 0.002687 0.002216 0.003310 0.001890 0.004039 -0.013693  -0.000671
1.553253 0.218431 0.219220 0.149189 0.332589 0.108518 0.495350 0.002684 0.002689 0.002218 0.003312 0.001892 0.004042 -0.000854  -0.000168
1.556226 0.233925 0.217428 0.148152 0.329715 0.107796 0.491235 0.002782 0.002682 0.002214 0.003303 0.001889 0.004032 0.030940  0.001012
1.559202 0.148392 0.217189 0.148008 0.329386 0.107693 0.490865 0.002220 0.002685 0.002217 0.003307 0.001891 0.004037 -0.113618  -0.001942
1.562179 0.097156 0.216763 0.147760 0.328716 0.107519 0.489928 0.001799 0.002687 0.002218 0.003309 0.001892 0.004040 -0.263339  -0.002962
1.565158 0.094302 0.217906 0.148428 0.330517 0.107987 0.492445 0.001775 0.002698 0.002227 0.003323 0.001900 0.004056 -0.252640  -0.002906
1.568138 0.110430 0.216857 0.147815 0.328865 0.107558 0.490139 0.001924 0.002696 0.002226 0.003320 0.001899 0.004053 -0.212512  -0.002669
1.571121 0.136635 0.217349 0.148102 0.329641 0.107760 0.491224 0.002144 0.002704 0.002232 0.003330 0.001904 0.004065 -0.142916  -0.002192
1.574104 0.232661 0.216321 0.147498 0.328018 0.107338 0.489160 0.002802 0.002702 0.002231 0.003327 0.001903 0.004062 0.021382  0.000849
1.577090 0.343979 0.216542 0.147631 0.328369 0.107430 0.489542 0.003412 0.002707 0.002235 0.003334 0.001907 0.004071 0.152340  0.002271
1.580077 0.365306 0.216098 0.147374 0.327673 0.107249 0.488832 0.003522 0.002709 0.002237 0.003336 0.001908 0.004074 0.174949  0.002437
1.583067 0.271988 0.216165 0.147412 0.327777 0.107276 0.488942 0.003044 0.002714 0.002241 0.003342 0.001912 0.004081 0.064434  0.001482
1.586057 0.232461 0.215661 0.147122 0.326968 0.107075 0.488073 0.002819 0.002715 0.002242 0.003343 0.001913 0.004084 0.021354  0.000854
1.589050 0.178849 0.215567 0.147064 0.326834 0.107031 0.487983 0.002476 0.002719 0.002245 0.003347 0.001916 0.004090 -0.056393  -0.001390
1.592044 0.176078 0.215141 0.146813 0.326276 0.106856 0.487297 0.002461 0.002720 0.002247 0.003350 0.001917 0.004094 -0.066084  -0.001508
1.595040 0.181568 0.214472 0.146428 0.325557 0.106585 0.486223 0.002503 0.002720 0.002248 0.003352 0.001918 0.004096 -0.057713  -0.001411
1.598038 0.258797 0.214078 0.146198 0.325134 0.106424 0.485591 0.002993 0.002722 0.002250 0.003355 0.001919 0.004100 0.056181  0.001395
1.601038 0.301613 0.213379 0.145795 0.324384 0.106142 0.484469 0.003236 0.002722 0.002250 0.003356 0.001920 0.004102 0.104102  0.001901
1.604039 0.357302 0.212717 0.145412 0.323674 0.105873 0.483407 0.003528 0.002722 0.002251 0.003358 0.001921 0.004104 0.161866  0.002375
1.607042 0.322618 0.212747 0.145430 0.323708 0.105885 0.483460 0.003358 0.002727 0.002255 0.003364 0.001924 0.004111 0.133240  0.002158
1.610046 0.216502 0.211523 0.144718 0.322395 0.105386 0.481492 0.002755 0.002723 0.002253 0.003362 0.001922 0.004109 0.001808  0.000252
1.613053 0.122223 0.213844 0.146064 0.324886 0.106329 0.485231 0.002074 0.002743 0.002267 0.003381 0.001934 0.004132 -0.178324  -0.002505
1.616061 0.157818 0.212932 0.145536 0.323908 0.105960 0.483766 0.002360 0.002741 0.002266 0.003381 0.001934 0.004132 -0.089399  -0.001776
1.619071 0.227444 0.212343 0.145200 0.323249 0.105727 0.482718 0.002838 0.002742 0.002267 0.003383 0.001935 0.004134 0.028566  0.001006
1.622083 0.213968 0.213358 0.145781 0.324371 0.106130 0.484487 0.002757 0.002753 0.002276 0.003394 0.001942 0.004148 -0.002490  -0.000297
1.625097 0.229273 0.211701 0.144816 0.322581 0.105460 0.481747 0.002858 0.002747 0.002272 0.003390 0.001939 0.004143 0.014506  0.000719
1.628112 0.310949 0.213179 0.145678 0.324178 0.106060 0.484184 0.003334 0.002761 0.002282 0.003404 0.001947 0.004160 0.119681  0.002068
1.631129 0.329137 0.212765 0.145441 0.323740 0.105890 0.483531 0.003436 0.002762 0.002284 0.003407 0.001949 0.004164 0.136845  0.002215
1.634148 0.284486 0.211822 0.144895 0.322730 0.105510 0.482015 0.003199 0.002761 0.002283 0.003408 0.001948 0.004164 0.085252  0.001751
1.637169 0.221659 0.212985 0.145563 0.323963 0.105980 0.483843 0.002829 0.002773 0.002292 0.003420 0.001956 0.004179 0.013378  0.000695
1.640191 0.151441 0.212259 0.145146 0.323200 0.105687 0.482728 0.002342 0.002772 0.002293 0.003421 0.001956 0.004181 -0.102861  -0.001930
1.643215 0.116694 0.212054 0.145027 0.322982 0.105602 0.482404 0.002059 0.002776 0.002295 0.003426 0.001959 0.004186 -0.187852  -0.002612
1.646241 0.143233 0.211864 0.144917 0.322780 0.105527 0.482102 0.002285 0.002779 0.002298 0.003430 0.001961 0.004192 -0.125000  -0.002134
1.649269 0.241960 0.211705 0.144825 0.322614 0.105460 0.481861 0.002975 0.002782 0.002301 0.003435 0.001964 0.004198 0.045316  0.001287
1.652299 0.281604 0.211810 0.144887 0.322730 0.105504 0.482038 0.003214 0.002788 0.002306 0.003441 0.001967 0.004205 0.092183  0.001839
1.655330 0.207703 0.213750 0.146000 0.324816 0.106284 0.485200 0.002765 0.002805 0.002318 0.003458 0.001978 0.004226 -0.012026  -0.000665
1.658364 0.184350 0.213682 0.145952 0.324736 0.106255 0.485059 0.002609 0.002809 0.002322 0.003463 0.001981 0.004232 -0.045042  -0.001290
1.661399 0.198299 0.214938 0.146692 0.326098 0.106776 0.487102 0.002710 0.002822 0.002331 0.003476 0.001989 0.004248 -0.034671  -0.001133
1.664436 0.290495 0.215035 0.146749 0.326196 0.106810 0.487248 0.003286 0.002827 0.002335 0.003482 0.001992 0.004256 0.094346  0.001873
1.667474 0.357177 0.214377 0.146366 0.325491 0.106545 0.486201 0.003649 0.002827 0.002336 0.003484 0.001993 0.004258 0.162738  0.002463
1.670515 0.335725 0.214507 0.146440 0.325633 0.106594 0.486419 0.003544 0.002833 0.002341 0.003490 0.001997 0.004266 0.142742  0.002311
1.673557 0.249218 0.213399 0.145799 0.324445 0.106146 0.484647 0.003058 0.002830 0.002339 0.003490 0.001996 0.004265 0.042818  0.001268
1.676601 0.211804 0.213507 0.145859 0.324565 0.106186 0.484840 0.002824 0.002835 0.002344 0.003496 0.002000 0.004273 -0.003869  -0.000382
1.679647 0.188662 0.212565 0.145310 0.323558 0.105802 0.483329 0.002670 0.002834 0.002343 0.003496 0.001999 0.004273 -0.038126  -0.001200
1.682695 0.190379 0.213889 0.146061 0.325015 0.106326 0.485598 0.002686 0.002847 0.002353 0.003510 0.002007 0.004290 -0.033489  -0.001127
1.685745 0.172656 0.212990 0.145558 0.324017 0.105977 0.484028 0.002562 0.002846 0.002353 0.003510 0.002007 0.004290 -0.056746  -0.001469
1.688796 0.160164 0.213345 0.145763 0.324400 0.106122 0.484608 0.002472 0.002853 0.002358 0.003518 0.002012 0.004300 -0.088050  -0.001833
1.691850 0.179737 0.212711 0.145396 0.323722 0.105864 0.483599 0.002623 0.002853 0.002359 0.003520 0.002013 0.004302 -0.045179  -0.001315
1.694905 0.200272 0.212051 0.145008 0.323048 0.105587 0.482637 0.002773 0.002853 0.002360 0.003522 0.002013 0.004305 -0.011882  -0.000675
1.697962 0.167547 0.210865 0.144329 0.321760 0.105115 0.480660 0.002540 0.002850 0.002358 0.003520 0.002012 0.004303 -0.071488  -0.001659
1.701021 0.218853 0.210178 0.143938 0.321013 0.104841 0.479500 0.002908 0.002850 0.002358 0.003522 0.002013 0.004304 0.016545  0.000800
1.704082 0.187882 0.210544 0.144134 0.321424 0.104980 0.480167 0.002699 0.002857 0.002364 0.003530 0.002017 0.004314 -0.038712  -0.001225
1.707145 0.173258 0.211419 0.144649 0.322360 0.105339 0.481582 0.002596 0.002867 0.002372 0.003541 0.002024 0.004328 -0.062576  -0.001560
1.710209 0.205919 0.211686 0.144794 0.322657 0.105437 0.482058 0.002834 0.002874 0.002377 0.003548 0.002028 0.004337 -0.007149  -0.000528
1.713276 0.243092 0.211418 0.144645 0.322365 0.105321 0.481606 0.003084 0.002876 0.002379 0.003552 0.002030 0.004341 0.039321  0.001241
1.716344 0.271923 0.211765 0.144846 0.322740 0.105474 0.482176 0.003267 0.002883 0.002385 0.003560 0.002035 0.004351 0.078694  0.001758
1.719414 0.221877 0.212500 0.145265 0.323515 0.105771 0.483336 0.002956 0.002893 0.002392 0.003569 0.002041 0.004363 0.009536  0.000613
1.722486 0.176790 0.210943 0.144370 0.321873 0.105144 0.480887 0.002643 0.002887 0.002388 0.003566 0.002038 0.004359 -0.060733  -0.001549
1.725560 0.197956 0.210250 0.143965 0.321163 0.104856 0.479865 0.002801 0.002887 0.002389 0.003568 0.002038 0.004361 -0.014758  -0.000765
1.728636 0.196005 0.210203 0.143932 0.321122 0.104830 0.479829 0.002791 0.002891 0.002392 0.003573 0.002041 0.004367 -0.020961  -0.000913
1.731713 0.199152 0.209532 0.143543 0.320410 0.104558 0.478758 0.002818 0.002891 0.002393 0.003574 0.002042 0.004369 -0.019930  -0.000891
1.734793 0.196475 0.210924 0.144347 0.321899 0.105122 0.481009 0.002803 0.002905 0.002403 0.003588 0.002051 0.004386 -0.019156  -0.000875
1.737875 0.223467 0.210810 0.144289 0.321731 0.105086 0.480686 0.002994 0.002908 0.002406 0.003593 0.002053 0.004392 0.015422  0.000787
1.740958 0.226036 0.210851 0.144314 0.321784 0.105105 0.480753 0.003016 0.002913 0.002410 0.003599 0.002057 0.004399 0.016909  0.000825
1.744043 0.265083 0.209942 0.143786 0.320833 0.104733 0.479373 0.003271 0.002911 0.002409 0.003599 0.002056 0.004399 0.066110  0.001634
1.747131 0.267549 0.210595 0.144159 0.321535 0.104995 0.480444 0.003292 0.002920 0.002416 0.003608 0.002062 0.004411 0.069169  0.001674
1.750220 0.268866 0.210709 0.144227 0.321658 0.105042 0.480635 0.003305 0.002925 0.002420 0.003615 0.002066 0.004418 0.073684  0.001730
1.753311 0.226285 0.211209 0.144503 0.322182 0.105238 0.481408 0.003036 0.002933 0.002426 0.003623 0.002071 0.004429 0.010203  0.000645
1.756404 0.233988 0.212162 0.145057 0.323194 0.105628 0.482908 0.003092 0.002944 0.002435 0.003634 0.002078 0.004442 0.025631  0.001023
1.759499 0.250454 0.211088 0.144440 0.322074 0.105187 0.481288 0.003204 0.002941 0.002433 0.003633 0.002076 0.004441 0.054717  0.001498
1.762595 0.228989 0.210832 0.144294 0.321787 0.105091 0.480811 0.003068 0.002944 0.002436 0.003637 0.002079 0.004446 0.022227  0.000956
1.765694 0.172453 0.210286 0.143974 0.321230 0.104862 0.480037 0.002667 0.002945 0.002437 0.003639 0.002079 0.004449 -0.058615  -0.001555
1.768795 0.159652 0.210923 0.144340 0.321912 0.105120 0.481073 0.002570 0.002954 0.002443 0.003649 0.002085 0.004461 -0.083638  -0.001860
1.771897 0.181469 0.211577 0.144716 0.322616 0.105384 0.482142 0.002744 0.002963 0.002450 0.003658 0.002091 0.004472 -0.041875  -0.001318
1.775002 0.176341 0.211435 0.144631 0.322466 0.105324 0.481924 0.002709 0.002966 0.002453 0.003663 0.002093 0.004478 -0.050444  -0.001449
1.778108 0.181644 0.211339 0.144575 0.322368 0.105285 0.481785 0.002753 0.002970 0.002456 0.003668 0.002096 0.004484 -0.040169  -0.001295
1.781217 0.166410 0.210117 0.143872 0.321072 0.104789 0.479845 0.002639 0.002966 0.002454 0.003666 0.002095 0.004482 -0.062846  -0.001622
1.784327 0.162878 0.211061 0.144414 0.322080 0.105171 0.481372 0.002615 0.002977 0.002463 0.003678 0.002102 0.004496 -0.077792  -0.001807
1.787440 0.189485 0.211075 0.144404 0.322129 0.105157 0.481527 0.002825 0.002982 0.002466 0.003684 0.002105 0.004504 -0.026601  -0.001059
1.790554 0.183706 0.209975 0.143788 0.320938 0.104729 0.479672 0.002786 0.002979 0.002465 0.003683 0.002104 0.004502 -0.037639  -0.001261
1.793670 0.157123 0.211417 0.144615 0.322472 0.105311 0.481987 0.002581 0.002994 0.002476 0.003697 0.002113 0.004520 -0.097855  -0.002037
1.796789 0.201890 0.210279 0.143946 0.321291 0.104837 0.480275 0.002930 0.002990 0.002474 0.003696 0.002111 0.004519 -0.015219  -0.000804
1.799909 0.255929 0.210338 0.143989 0.321335 0.104872 0.480296 0.003304 0.002995 0.002478 0.003702 0.002115 0.004526 0.057519  0.001566
1.803031 0.311573 0.211007 0.144373 0.322051 0.105141 0.481382 0.003652 0.003005 0.002486 0.003713 0.002121 0.004539 0.118580  0.002253
1.806155 0.287543 0.210051 0.143825 0.321041 0.104752 0.479871 0.003514 0.003003 0.002485 0.003713 0.002121 0.004539 0.094687  0.002016
1.809281 0.241493 0.209639 0.143587 0.320609 0.104588 0.479229 0.003225 0.003005 0.002487 0.003716 0.002123 0.004544 0.044939  0.001391
1.812409 0.181268 0.207807 0.142537 0.318681 0.103851 0.476324 0.002799 0.002997 0.002482 0.003711 0.002119 0.004537 -0.055588  -0.001550
1.815539 0.162799 0.206523 0.141804 0.317337 0.103338 0.474291 0.002657 0.002993 0.002480 0.003710 0.002117 0.004535 -0.073187  -0.001782
1.818672 0.194053 0.207297 0.142233 0.318189 0.103632 0.475657 0.002906 0.003003 0.002488 0.003721 0.002124 0.004549 -0.018622  -0.000900
1.821806 0.170979 0.207932 0.142602 0.318826 0.103895 0.476572 0.002732 0.003013 0.002495 0.003731 0.002130 0.004561 -0.065721  -0.001694
1.824942 0.202912 0.208453 0.142893 0.319390 0.104096 0.477456 0.002981 0.003022 0.002502 0.003741 0.002135 0.004573 -0.005461  -0.000489
1.828080 0.197633 0.211090 0.144399 0.322205 0.105148 0.481766 0.002947 0.003046 0.002519 0.003763 0.002150 0.004602 -0.019370  -0.000923
1.831220 0.178722 0.210520 0.144080 0.321576 0.104932 0.480754 0.002808 0.003047 0.002521 0.003766 0.002151 0.004605 -0.052791  -0.001526
1.834362 0.197682 0.212414 0.145159 0.323628 0.105683 0.483910 0.002958 0.003066 0.002535 0.003785 0.002163 0.004628 -0.025183  -0.001056
1.837506 0.257510 0.211070 0.144396 0.322171 0.105152 0.481667 0.003382 0.003062 0.002532 0.003782 0.002161 0.004625 0.062302  0.001663
1.840652 0.284075 0.211181 0.144456 0.322295 0.105195 0.481864 0.003558 0.003068 0.002537 0.003790 0.002165 0.004634 0.088709  0.001988
1.843800 0.306045 0.211850 0.144841 0.323012 0.105463 0.482949 0.003699 0.003078 0.002545 0.003800 0.002171 0.004647 0.110524  0.002223
1.846950 0.274602 0.214326 0.146274 0.325665 0.106467 0.486921 0.003510 0.003101 0.002562 0.003822 0.002185 0.004674 0.076559  0.001853
1.850103 0.274989 0.214196 0.146197 0.325530 0.106416 0.486729 0.003518 0.003105 0.002565 0.003828 0.002189 0.004681 0.072648  0.001808
1.853257 0.250001 0.215999 0.147248 0.327903 0.107150 0.489610 0.003360 0.003123 0.002579 0.003848 0.002200 0.004702 0.045327  0.001431
1.856413 0.263243 0.214962 0.146639 0.326363 0.106725 0.487989 0.003454 0.003121 0.002578 0.003846 0.002199 0.004702 0.057698  0.001617
1.859571 0.253859 0.214550 0.146398 0.325924 0.106557 0.487345 0.003397 0.003123 0.002580 0.003849 0.002201 0.004707 0.054083  0.001568
1.862732 0.223430 0.214092 0.146128 0.325431 0.106365 0.486605 0.003192 0.003125 0.002582 0.003853 0.002203 0.004711 0.013264  0.000778
1.865894 0.189156 0.215385 0.146872 0.326979 0.106889 0.488731 0.002942 0.003139 0.002592 0.003868 0.002212 0.004729 -0.035855  -0.001281
1.869058 0.152775 0.214166 0.146171 0.325526 0.106394 0.486778 0.002648 0.003136 0.002590 0.003866 0.002210 0.004727 -0.098333  -0.002125
1.872225 0.143561 0.215044 0.146680 0.326474 0.106753 0.488198 0.002571 0.003147 0.002599 0.003878 0.002217 0.004742 -0.127661  -0.002425
1.875393 0.158771 0.215389 0.146878 0.326999 0.106892 0.488766 0.002708 0.003155 0.002605 0.003887 0.002222 0.004752 -0.077764  -0.001896
1.878564 0.140308 0.215261 0.146802 0.326803 0.106839 0.488577 0.002550 0.003159 0.002608 0.003892 0.002225 0.004759 -0.127583  -0.002432
1.881736 0.120243 0.214622 0.146429 0.326035 0.106575 0.487575 0.002364 0.003159 0.002609 0.003893 0.002226 0.004761 -0.173213  -0.002838
1.884911 0.148642 0.216023 0.147244 0.328015 0.107149 0.489842 0.002633 0.003174 0.002621 0.003911 0.002235 0.004780 -0.104988  -0.002213
1.888088 0.148784 0.215140 0.146728 0.326633 0.106782 0.488436 0.002638 0.003173 0.002620 0.003909 0.002235 0.004780 -0.103112  -0.002196
1.891267 0.159090 0.217033 0.147830 0.329616 0.107561 0.492090 0.002732 0.003191 0.002634 0.003933 0.002247 0.004806 -0.088800  -0.002041
1.894448 0.160411 0.215661 0.147028 0.327469 0.106993 0.489305 0.002748 0.003186 0.002631 0.003926 0.002244 0.004799 -0.073001  -0.001854
1.897631 0.143874 0.214496 0.146348 0.325925 0.106514 0.487464 0.002606 0.003182 0.002629 0.003923 0.002243 0.004797 -0.115111  -0.002331
1.900816 0.109377 0.213562 0.145804 0.324928 0.106134 0.485982 0.002276 0.003180 0.002628 0.003923 0.002242 0.004797 -0.198697  -0.003067
1.904003 0.103330 0.213191 0.145588 0.324540 0.105981 0.485422 0.002215 0.003182 0.002630 0.003926 0.002244 0.004802 -0.224150  -0.003263
1.907192 0.105212 0.213851 0.145969 0.325250 0.106248 0.486490 0.002239 0.003192 0.002637 0.003936 0.002250 0.004814 -0.236728  -0.003358
1.910383 0.179887 0.214528 0.146360 0.325983 0.106523 0.487590 0.002932 0.003201 0.002644 0.003946 0.002256 0.004826 -0.059281  -0.001683
1.913577 0.339786 0.214396 0.146281 0.325847 0.106467 0.487400 0.004035 0.003205 0.002647 0.003951 0.002259 0.004833 0.147189  0.002656
1.916772 0.421505 0.214513 0.146347 0.325978 0.106509 0.487605 0.004501 0.003211 0.002652 0.003958 0.002262 0.004841 0.221761  0.003264
1.919970 0.448246 0.214114 0.146114 0.325557 0.106348 0.486989 0.004648 0.003212 0.002654 0.003961 0.002264 0.004845 0.240677  0.003406
1.923169 0.463363 0.214570 0.146376 0.326054 0.106530 0.487745 0.004733 0.003220 0.002660 0.003970 0.002269 0.004855 0.257134  0.003525
1.926371 0.426718 0.214945 0.146592 0.326459 0.106683 0.488356 0.004548 0.003228 0.002666 0.003978 0.002274 0.004866 0.222429  0.003284
1.929575 0.387856 0.216143 0.147289 0.328321 0.107173 0.490468 0.004342 0.003242 0.002676 0.003995 0.002283 0.004883 0.175928  0.002925
1.932781 0.400878 0.215764 0.147066 0.327735 0.107015 0.489705 0.004421 0.003244 0.002678 0.003998 0.002284 0.004887 0.189842  0.003043
1.935989 0.521151 0.216164 0.147296 0.328370 0.107176 0.490568 0.005049 0.003252 0.002684 0.004008 0.002290 0.004898 0.309199  0.003889
1.939199 0.596669 0.217326 0.147975 0.330200 0.107654 0.493118 0.005410 0.003265 0.002694 0.004025 0.002298 0.004918 0.379763  0.004316
1.942412 0.569999 0.215157 0.146706 0.326809 0.106759 0.488803 0.005296 0.003254 0.002687 0.004010 0.002292 0.004904 0.352353  0.004164
1.945626 0.408967 0.214532 0.146340 0.326057 0.106501 0.487832 0.004493 0.003254 0.002688 0.004012 0.002293 0.004907 0.211252  0.003229
1.948843 0.232134 0.213837 0.145938 0.325306 0.106219 0.486679 0.003390 0.003254 0.002688 0.004013 0.002293 0.004909 0.019356  0.000979
1.952062 0.143308 0.213791 0.145904 0.325277 0.106193 0.486700 0.002668 0.003259 0.002692 0.004020 0.002297 0.004917 -0.139147  -0.002629
1.955283 0.153384 0.213693 0.145845 0.325179 0.106150 0.486570 0.002765 0.003263 0.002696 0.004026 0.002300 0.004924 -0.099336  -0.002225
1.958506 0.183402 0.214910 0.146550 0.326492 0.106646 0.488531 0.003028 0.003278 0.002707 0.004040 0.002309 0.004942 -0.041855  -0.001447
1.961731 0.183688 0.215088 0.146651 0.326763 0.106716 0.488837 0.003036 0.003285 0.002712 0.004049 0.002314 0.004952 -0.051890  -0.001613
1.964958 0.200769 0.215285 0.146757 0.327135 0.106782 0.489285 0.003179 0.003292 0.002718 0.004058 0.002318 0.004963 -0.014768  -0.000862
1.968188 0.174300 0.215372 0.146810 0.327229 0.106826 0.489335 0.002967 0.003298 0.002723 0.004066 0.002323 0.004972 -0.058200  -0.001715
1.971419 0.167005 0.215779 0.147047 0.327878 0.106993 0.490082 0.002909 0.003307 0.002730 0.004077 0.002329 0.004984 -0.079507  -0.002007
1.974653 0.188252 0.215287 0.146756 0.327129 0.106786 0.489278 0.003094 0.003309 0.002732 0.004079 0.002331 0.004989 -0.034645  -0.001327
1.977889 0.226009 0.214237 0.146148 0.325791 0.106357 0.487523 0.003396 0.003307 0.002731 0.004078 0.002330 0.004988 0.020397  0.001020
1.981127 0.222006 0.215379 0.146808 0.327268 0.106819 0.489410 0.003372 0.003321 0.002742 0.004094 0.002339 0.005007 0.006749  0.000588
1.984368 0.223387 0.215503 0.146881 0.327444 0.106874 0.489552 0.003388 0.003328 0.002748 0.004102 0.002344 0.005016 0.023547  0.001100
1.987610 0.139930 0.216280 0.147329 0.328712 0.107183 0.491323 0.002686 0.003340 0.002756 0.004117 0.002351 0.005034 -0.142332  -0.002709
1.990855 0.117030 0.217151 0.147838 0.330078 0.107545 0.493214 0.002461 0.003352 0.002766 0.004133 0.002359 0.005052 -0.189385  -0.003131
1.994102 0.147682 0.216053 0.147189 0.328378 0.107087 0.490895 0.002769 0.003350 0.002765 0.004130 0.002358 0.005049 -0.111857  -0.002410
1.997351 0.186251 0.217517 0.148047 0.330678 0.107692 0.494088 0.003115 0.003367 0.002778 0.004151 0.002369 0.005074 -0.040543  -0.001454
2.000602 0.179122 0.217138 0.147821 0.330092 0.107532 0.493294 0.003060 0.003369 0.002780 0.004154 0.002371 0.005079 -0.054903  -0.001694
2.003855 0.188595 0.217523 0.148043 0.330702 0.107687 0.494155 0.003145 0.003378 0.002787 0.004165 0.002377 0.005092 -0.041343  -0.001473
2.007111 0.187205 0.217648 0.148118 0.330903 0.107738 0.494441 0.003139 0.003385 0.002792 0.004173 0.002381 0.005102 -0.041036  -0.001470
2.010369 0.186657 0.217301 0.147909 0.330375 0.107591 0.493731 0.003140 0.003388 0.002795 0.004177 0.002384 0.005106 -0.045619  -0.001552
2.013629 0.201341 0.215611 0.146913 0.327771 0.106882 0.490213 0.003266 0.003380 0.002790 0.004167 0.002380 0.005096 -0.020083  -0.001032
2.016891 0.223389 0.215648 0.146940 0.327795 0.106903 0.490183 0.003446 0.003386 0.002795 0.004174 0.002384 0.005104 0.010715  0.000755
2.020155 0.250519 0.214798 0.146441 0.326501 0.106553 0.488784 0.003655 0.003384 0.002794 0.004173 0.002384 0.005105 0.046661  0.001577
2.023422 0.275917 0.214694 0.146379 0.326397 0.106507 0.488646 0.003842 0.003389 0.002798 0.004179 0.002387 0.005113 0.073023  0.001976
2.026691 0.291645 0.213745 0.145822 0.325388 0.106116 0.487165 0.003956 0.003387 0.002797 0.004179 0.002386 0.005113 0.092689  0.002230
2.029962 0.299865 0.213599 0.145739 0.325240 0.106057 0.486955 0.004018 0.003391 0.002801 0.004185 0.002390 0.005120 0.105328  0.002381
2.033235 0.230953 0.212721 0.145232 0.324273 0.105700 0.485457 0.003532 0.003390 0.002801 0.004185 0.002389 0.005120 0.028469  0.001240
2.036511 0.127046 0.210435 0.143901 0.321890 0.104760 0.481998 0.002624 0.003377 0.002792 0.004176 0.002382 0.005110 -0.160920  -0.002953
2.039788 0.119030 0.209651 0.143445 0.321067 0.104441 0.480774 0.002544 0.003376 0.002792 0.004177 0.002383 0.005112 -0.174614  -0.003081
2.043068 0.180831 0.208016 0.142505 0.319358 0.103780 0.478232 0.003140 0.003368 0.002787 0.004173 0.002379 0.005106 -0.039930  -0.001476
2.046350 0.299454 0.207263 0.142071 0.318577 0.103475 0.477073 0.004047 0.003367 0.002788 0.004174 0.002379 0.005108 0.106660  0.002415
2.049635 0.369835 0.207025 0.141933 0.318333 0.103375 0.476716 0.004505 0.003370 0.002791 0.004179 0.002382 0.005115 0.179277  0.003136
2.052922 0.382986 0.209018 0.143074 0.320430 0.104178 0.479876 0.004592 0.003392 0.002806 0.004200 0.002395 0.005140 0.192296  0.003254
2.056210 0.320426 0.207623 0.142271 0.318971 0.103613 0.477699 0.004207 0.003386 0.002803 0.004197 0.002392 0.005136 0.128273  0.002662
2.059502 0.238715 0.206697 0.141743 0.317976 0.103241 0.476139 0.003637 0.003384 0.002802 0.004197 0.002392 0.005136 0.032359  0.001339
2.062795 0.183507 0.207867 0.142405 0.319239 0.103705 0.478125 0.003194 0.003399 0.002813 0.004212 0.002401 0.005155 -0.044333  -0.001570
2.066091 0.182511 0.207385 0.142115 0.318740 0.103504 0.477387 0.003190 0.003401 0.002815 0.004216 0.002402 0.005160 -0.032944  -0.001355
2.069389 0.143113 0.208448 0.142734 0.319860 0.103932 0.479081 0.002830 0.003415 0.002826 0.004230 0.002411 0.005177 -0.116024  -0.002548
2.072689 0.127490 0.209189 0.143160 0.320644 0.104233 0.480266 0.002675 0.003427 0.002835 0.004242 0.002419 0.005192 -0.157028  -0.002969
2.075991 0.193201 0.208515 0.142765 0.319953 0.103951 0.479265 0.003299 0.003427 0.002835 0.004245 0.002420 0.005195 -0.020371  -0.001071
2.079296 0.246592 0.207864 0.142393 0.319265 0.103692 0.478220 0.003733 0.003427 0.002836 0.004247 0.002420 0.005198 0.050356  0.001687
2.082603 0.258359 0.208014 0.142479 0.319431 0.103751 0.478482 0.003827 0.003434 0.002842 0.004255 0.002425 0.005208 0.062149  0.001877
2.085912 0.243602 0.206840 0.141803 0.318206 0.103272 0.476654 0.003722 0.003430 0.002840 0.004254 0.002424 0.005207 0.047182  0.001638
2.089224 0.227140 0.207218 0.142028 0.318591 0.103435 0.477179 0.003600 0.003439 0.002847 0.004264 0.002430 0.005218 0.021634  0.001111
2.092538 0.200327 0.207882 0.142393 0.319324 0.103683 0.478381 0.003387 0.003450 0.002855 0.004276 0.002436 0.005234 -0.008234  -0.000687
2.095854 0.144826 0.207224 0.142017 0.318624 0.103424 0.477312 0.002884 0.003450 0.002856 0.004278 0.002437 0.005236 -0.107055  -0.002480
2.099172 0.119111 0.207620 0.142242 0.319043 0.103583 0.477951 0.002620 0.003459 0.002863 0.004288 0.002443 0.005249 -0.162076  -0.003056
2.102493 0.123660 0.206164 0.141406 0.317527 0.102995 0.475685 0.002674 0.003453 0.002860 0.004285 0.002441 0.005245 -0.139445  -0.002840
2.105816 0.128395 0.206926 0.141841 0.318327 0.103300 0.476899 0.002729 0.003465 0.002869 0.004298 0.002448 0.005260 -0.130395  -0.002751
2.109141 0.155151 0.208287 0.142619 0.319761 0.103844 0.479064 0.003005 0.003482 0.002881 0.004315 0.002459 0.005281 -0.088344  -0.002268
2.112469 0.228723 0.208121 0.142522 0.319592 0.103772 0.478821 0.003655 0.003487 0.002885 0.004321 0.002462 0.005289 0.030118  0.001326
2.115799 0.270075 0.208857 0.142944 0.320372 0.104073 0.480000 0.003979 0.003499 0.002894 0.004333 0.002470 0.005304 0.075526  0.002104
2.119131 0.270636 0.208972 0.143007 0.320498 0.104116 0.480201 0.003989 0.003505 0.002900 0.004341 0.002474 0.005314 0.077997  0.002142
2.122465 0.225038 0.208733 0.142873 0.320224 0.104020 0.479755 0.003644 0.003509 0.002903 0.004347 0.002477 0.005320 0.019831  0.001082
2.125802 0.179436 0.209242 0.143156 0.320794 0.104217 0.480666 0.003259 0.003520 0.002911 0.004358 0.002484 0.005334 -0.048601  -0.001696
2.129141 0.156177 0.208423 0.142682 0.319940 0.103887 0.479401 0.003046 0.003519 0.002911 0.004359 0.002484 0.005336 -0.080869  -0.002192
2.132483 0.145849 0.206954 0.141840 0.318409 0.103293 0.477118 0.002948 0.003512 0.002908 0.004356 0.002481 0.005333 -0.113973  -0.002606
2.135827 0.194315 0.208303 0.142598 0.319847 0.103818 0.479331 0.003409 0.003529 0.002920 0.004373 0.002492 0.005354 -0.013755  -0.000907
2.139173 0.175957 0.210030 0.143603 0.321649 0.104529 0.481988 0.003249 0.003550 0.002935 0.004393 0.002504 0.005378 -0.047466  -0.001688
2.142521 0.187404 0.211341 0.144347 0.323039 0.105052 0.484068 0.003359 0.003567 0.002948 0.004410 0.002515 0.005399 -0.038157  -0.001516
2.145872 0.191516 0.210860 0.144068 0.322536 0.104859 0.483331 0.003401 0.003569 0.002950 0.004414 0.002517 0.005404 -0.025997  -0.001253
2.149225 0.209236 0.211123 0.144227 0.322806 0.104965 0.483713 0.003561 0.003577 0.002957 0.004423 0.002522 0.005415 0.010462  0.000796
2.152581 0.122811 0.210189 0.143686 0.321841 0.104585 0.482323 0.002733 0.003575 0.002956 0.004424 0.002522 0.005416 -0.163734  -0.003156
2.155939 0.132982 0.207846 0.142335 0.319387 0.103634 0.478672 0.002849 0.003562 0.002947 0.004415 0.002515 0.005405 -0.141385  -0.002937
2.159299 0.196295 0.208610 0.142764 0.320228 0.103928 0.480001 0.003467 0.003574 0.002957 0.004428 0.002523 0.005422 -0.014737  -0.000950
2.162661 0.281081 0.208089 0.142468 0.319656 0.103727 0.479099 0.004156 0.003576 0.002959 0.004432 0.002525 0.005426 0.090223  0.002355
2.166026 0.310475 0.208857 0.142908 0.320465 0.104032 0.480322 0.004375 0.003588 0.002968 0.004445 0.002533 0.005442 0.121380  0.002736
2.169393 0.251009 0.209903 0.143510 0.321574 0.104458 0.481986 0.003940 0.003603 0.002979 0.004460 0.002542 0.005460 0.049427  0.001749
2.172763 0.201586 0.210850 0.144050 0.322591 0.104828 0.483544 0.003537 0.003617 0.002990 0.004474 0.002551 0.005478 -0.010293  -0.000799
2.176135 0.181133 0.211098 0.144194 0.322845 0.104938 0.483900 0.003358 0.003625 0.002996 0.004484 0.002556 0.005489 -0.048076  -0.001730
2.179509 0.163890 0.211206 0.144255 0.322966 0.104980 0.484091 0.003200 0.003632 0.003002 0.004492 0.002561 0.005499 -0.065222  -0.002018
2.182886 0.126356 0.209493 0.143262 0.321167 0.104280 0.481427 0.002814 0.003623 0.002996 0.004486 0.002556 0.005493 -0.146301  -0.003028
2.186265 0.129889 0.210553 0.143873 0.322290 0.104709 0.483112 0.002857 0.003638 0.003007 0.004501 0.002566 0.005511 -0.141771  -0.002985
2.189647 0.146042 0.210982 0.144119 0.322749 0.104880 0.483806 0.003034 0.003647 0.003014 0.004511 0.002572 0.005523 -0.105648  -0.002581
2.193031 0.186748 0.209245 0.143108 0.320927 0.104170 0.481108 0.003437 0.003638 0.003008 0.004505 0.002567 0.005516 -0.028688  -0.001347
2.196417 0.183415 0.209051 0.143000 0.320730 0.104092 0.480826 0.003411 0.003641 0.003012 0.004510 0.002569 0.005522 -0.039482  -0.001582
2.199806 0.227557 0.208980 0.142957 0.320647 0.104061 0.480683 0.003804 0.003646 0.003015 0.004516 0.002573 0.005529 0.013305  0.000920
2.203197 0.306159 0.209945 0.143511 0.321680 0.104450 0.482263 0.004419 0.003659 0.003025 0.004529 0.002581 0.005546 0.112959  0.002684
2.206590 0.395012 0.209079 0.143010 0.320777 0.104095 0.480928 0.005025 0.003656 0.003024 0.004529 0.002580 0.005545 0.203362  0.003606
2.209986 0.291835 0.210469 0.143809 0.322244 0.104658 0.483124 0.004325 0.003673 0.003036 0.004545 0.002590 0.005565 0.085864  0.002346
2.213384 0.327129 0.211181 0.144220 0.323001 0.104947 0.484257 0.004585 0.003684 0.003044 0.004556 0.002597 0.005578 0.129718  0.002887
2.216785 0.362589 0.209758 0.143396 0.321510 0.104366 0.482056 0.004833 0.003676 0.003039 0.004551 0.002593 0.005573 0.169127  0.003301
2.220188 0.338254 0.209261 0.143105 0.320992 0.104158 0.481295 0.004674 0.003676 0.003040 0.004553 0.002593 0.005575 0.143553  0.003045
2.223593 0.251397 0.208066 0.142417 0.319748 0.103670 0.479451 0.004034 0.003670 0.003036 0.004550 0.002591 0.005571 0.048861  0.001778
2.227001 0.190727 0.207524 0.142103 0.319187 0.103442 0.478624 0.003518 0.003670 0.003037 0.004551 0.002591 0.005573 -0.036877  -0.001547
2.230411 0.244016 0.208286 0.142538 0.319988 0.103758 0.479831 0.003984 0.003681 0.003045 0.004563 0.002598 0.005587 0.036075  0.001532
2.233824 0.352850 0.208704 0.142777 0.320430 0.103926 0.480500 0.004798 0.003690 0.003052 0.004572 0.002604 0.005598 0.160651  0.003237
2.237239 0.428233 0.208145 0.142453 0.319849 0.103698 0.479642 0.005292 0.003690 0.003052 0.004574 0.002604 0.005601 0.233162  0.003905
2.240657 0.356040 0.207928 0.142327 0.319628 0.103608 0.479323 0.004832 0.003693 0.003055 0.004579 0.002607 0.005607 0.159023  0.003229
2.244077 0.275980 0.207716 0.142205 0.319416 0.103520 0.479016 0.004261 0.003696 0.003058 0.004584 0.002609 0.005613 0.074251  0.002210
2.247499 0.238741 0.208444 0.142619 0.320178 0.103800 0.480162 0.003969 0.003708 0.003067 0.004596 0.002617 0.005628 0.038094  0.001585
2.250924 0.199413 0.207187 0.141887 0.318892 0.103289 0.478299 0.003633 0.003703 0.003064 0.004594 0.002615 0.005626 -0.012688  -0.000916
2.254352 0.152027 0.208296 0.142529 0.320033 0.103747 0.479965 0.003177 0.003719 0.003077 0.004610 0.002625 0.005646 -0.102351  -0.002607
2.257781 0.162893 0.209022 0.142948 0.320797 0.104042 0.481110 0.003295 0.003732 0.003086 0.004624 0.002633 0.005662 -0.071613  -0.002185
2.261214 0.236961 0.209738 0.143357 0.321553 0.104326 0.482241 0.003981 0.003745 0.003097 0.004638 0.002642 0.005679 0.030981  0.001440
2.264648 0.316707 0.209496 0.143219 0.321305 0.104232 0.481883 0.004611 0.003750 0.003101 0.004645 0.002645 0.005688 0.125716  0.002905
2.268085 0.324914 0.210190 0.143617 0.322038 0.104510 0.482979 0.004680 0.003764 0.003111 0.004659 0.002654 0.005705 0.136505  0.003033
2.271525 0.260937 0.209011 0.142936 0.320804 0.104031 0.481155 0.004202 0.003761 0.003110 0.004659 0.002653 0.005706 0.060194  0.002018
2.274967 0.194242 0.209700 0.143327 0.321530 0.104298 0.482241 0.003633 0.003775 0.003121 0.004674 0.002662 0.005724 -0.026173  -0.001333
2.278412 0.172343 0.208169 0.142448 0.319930 0.103684 0.479866 0.003429 0.003768 0.003117 0.004672 0.002660 0.005721 -0.060111  -0.002025
2.281859 0.199407 0.208271 0.142495 0.320066 0.103713 0.480134 0.003696 0.003777 0.003124 0.004682 0.002665 0.005735 -0.017385  -0.001091
2.285308 0.237292 0.208263 0.142501 0.320036 0.103720 0.480036 0.004040 0.003785 0.003131 0.004692 0.002671 0.005746 0.046023  0.001779
2.288760 0.197255 0.209978 0.143483 0.321871 0.104408 0.482827 0.003691 0.003808 0.003148 0.004715 0.002685 0.005775 -0.014967  -0.001017
2.292214 0.121299 0.209988 0.143493 0.321849 0.104418 0.482744 0.002900 0.003816 0.003154 0.004724 0.002691 0.005786 -0.164018  -0.003373
2.295671 0.131275 0.211019 0.144088 0.322937 0.104839 0.484362 0.003023 0.003833 0.003167 0.004742 0.002702 0.005807 -0.131218  -0.003023
2.299131 0.136654 0.209749 0.143352 0.321601 0.104320 0.482383 0.003091 0.003829 0.003165 0.004741 0.002700 0.005807 -0.115822  -0.002845
2.302593 0.151237 0.209834 0.143398 0.321695 0.104355 0.482530 0.003258 0.003837 0.003172 0.004751 0.002706 0.005819 -0.088951  -0.002498
2.306057 0.134973 0.210816 0.143967 0.322730 0.104754 0.484071 0.003083 0.003853 0.003184 0.004768 0.002716 0.005839 -0.132161  -0.003051
2.309524 0.169531 0.208964 0.142897 0.320787 0.103999 0.481193 0.003462 0.003843 0.003178 0.004762 0.002711 0.005832 -0.050652  -0.001892
2.312993 0.157923 0.208029 0.142357 0.319813 0.103620 0.479748 0.003347 0.003842 0.003178 0.004763 0.002711 0.005834 -0.069682  -0.002223
2.316465 0.143957 0.209715 0.143327 0.321583 0.104303 0.482387 0.003201 0.003864 0.003194 0.004785 0.002725 0.005860 -0.105431  -0.002740
2.319939 0.133949 0.208438 0.142589 0.320247 0.103783 0.480408 0.003093 0.003859 0.003192 0.004783 0.002723 0.005858 -0.122160  -0.002954
2.323416 0.133232 0.207832 0.142238 0.319614 0.103536 0.479467 0.003090 0.003860 0.003193 0.004786 0.002724 0.005862 -0.126499  -0.003011
2.326896 0.159483 0.206542 0.141499 0.318276 0.103014 0.477478 0.003386 0.003854 0.003190 0.004784 0.002722 0.005860 -0.065677  -0.002173
2.330378 0.185583 0.207102 0.141806 0.318896 0.103217 0.478489 0.003659 0.003865 0.003198 0.004796 0.002729 0.005875 -0.023323  -0.001297
2.333862 0.158833 0.206636 0.141551 0.318378 0.103050 0.477641 0.003390 0.003867 0.003201 0.004800 0.002731 0.005879 -0.072134  -0.002285
2.337349 0.156387 0.208697 0.142736 0.320532 0.103884 0.480858 0.003369 0.003892 0.003219 0.004824 0.002746 0.005908 -0.080483  -0.002417
2.340838 0.167319 0.207077 0.141801 0.318842 0.103226 0.478349 0.003491 0.003883 0.003213 0.004818 0.002742 0.005902 -0.055936  -0.002018
2.344330 0.196266 0.206074 0.141219 0.317829 0.102807 0.476899 0.003786 0.003880 0.003212 0.004818 0.002740 0.005902 -0.013749  -0.001002
2.347825 0.198495 0.204463 0.140292 0.316169 0.102157 0.474421 0.003813 0.003870 0.003206 0.004813 0.002736 0.005895 -0.013177  -0.000983
2.351322 0.196675 0.205923 0.141125 0.317683 0.102741 0.476696 0.003801 0.003890 0.003220 0.004831 0.002748 0.005918 -0.019389  -0.001194
2.354822 0.262851 0.204210 0.140153 0.315887 0.102062 0.473948 0.004401 0.003879 0.003214 0.004825 0.002742 0.005910 0.068948  0.002254
2.358324 0.280125 0.204972 0.140590 0.316681 0.102368 0.475148 0.004550 0.003892 0.003223 0.004838 0.002751 0.005926 0.088181  0.002553
2.361828 0.285245 0.205037 0.140626 0.316750 0.102395 0.475257 0.004598 0.003899 0.003229 0.004846 0.002755 0.005935 0.089330  0.002573
2.365336 0.290107 0.205433 0.140850 0.317163 0.102552 0.475883 0.004644 0.003908 0.003236 0.004856 0.002761 0.005948 0.098138  0.002701
2.368845 0.278862 0.205875 0.141103 0.317624 0.102730 0.476583 0.004560 0.003918 0.003244 0.004866 0.002768 0.005961 0.086864  0.002545
2.372358 0.248833 0.205943 0.141139 0.317700 0.102755 0.476707 0.004314 0.003924 0.003249 0.004874 0.002772 0.005970 0.050270  0.001939
2.375873 0.208691 0.204620 0.140379 0.316333 0.102213 0.474672 0.003956 0.003917 0.003245 0.004871 0.002769 0.005966 0.002810  0.000459
2.379390 0.189071 0.204454 0.140278 0.316176 0.102145 0.474455 0.003771 0.003921 0.003248 0.004877 0.002772 0.005974 -0.025612  -0.001388
2.382910 0.150782 0.204065 0.140055 0.315762 0.101991 0.473827 0.003373 0.003924 0.003250 0.004881 0.002774 0.005979 -0.100246  -0.002750
2.386432 0.198637 0.204727 0.140431 0.316475 0.102247 0.474939 0.003877 0.003936 0.003260 0.004893 0.002781 0.005995 -0.011746  -0.000943
2.389958 0.253932 0.203965 0.139954 0.315597 0.101918 0.473599 0.004390 0.003934 0.003259 0.004894 0.002781 0.005995 0.064479  0.002212
2.393485 0.270711 0.203597 0.139600 0.314962 0.101666 0.472656 0.004539 0.003937 0.003260 0.004896 0.002782 0.005998 0.078574  0.002446
2.397016 0.237670 0.204292 0.140184 0.316017 0.102080 0.474228 0.004260 0.003949 0.003272 0.004912 0.002792 0.006017 0.039016  0.001726
2.400548 0.196054 0.204532 0.140307 0.316305 0.102157 0.474749 0.003875 0.003958 0.003278 0.004922 0.002797 0.006030 -0.018400  -0.001187
2.404084 0.191354 0.205305 0.140757 0.317083 0.102470 0.475867 0.003834 0.003972 0.003288 0.004936 0.002806 0.006046 -0.029911  -0.001516
2.407622 0.186293 0.206794 0.141609 0.318636 0.103079 0.478201 0.003789 0.003992 0.003304 0.004956 0.002819 0.006071 -0.035825  -0.001662
2.411162 0.220687 0.207721 0.142145 0.319603 0.103451 0.479621 0.004131 0.004008 0.003315 0.004971 0.002828 0.006090 0.011965  0.000962
2.414706 0.272709 0.208013 0.142303 0.319917 0.103566 0.480130 0.004599 0.004017 0.003322 0.004982 0.002834 0.006103 0.076080  0.002429
2.418251 0.286695 0.207101 0.141777 0.318973 0.103193 0.478735 0.004724 0.004015 0.003322 0.004982 0.002834 0.006104 0.098264  0.002765
2.421800 0.256130 0.207526 0.142022 0.319419 0.103361 0.479409 0.004472 0.004026 0.003330 0.004994 0.002841 0.006118 0.058895  0.002144
2.425351 0.178464 0.207284 0.141879 0.319173 0.103265 0.479054 0.003739 0.004030 0.003334 0.005001 0.002844 0.006126 -0.044864  -0.001875
2.428904 0.153506 0.209742 0.143293 0.321749 0.104259 0.482892 0.003474 0.004060 0.003356 0.005029 0.002863 0.006161 -0.096010  -0.002747
2.432461 0.161476 0.210465 0.143710 0.322514 0.104553 0.484034 0.003569 0.004074 0.003367 0.005044 0.002872 0.006179 -0.072749  -0.002395
2.436019 0.223844 0.210439 0.143699 0.322488 0.104543 0.483985 0.004209 0.004081 0.003372 0.005052 0.002876 0.006189 0.014925  0.001087
2.439581 0.265596 0.210352 0.143641 0.322408 0.104501 0.483899 0.004593 0.004087 0.003377 0.005060 0.002881 0.006199 0.073240  0.002412
2.443145 0.246601 0.211087 0.144066 0.323187 0.104801 0.485060 0.004433 0.004101 0.003388 0.005075 0.002890 0.006217 0.051796  0.002032
2.446711 0.168633 0.211205 0.144131 0.323316 0.104847 0.485261 0.003672 0.004109 0.003395 0.005084 0.002895 0.006229 -0.071378  -0.002389
2.450281 0.179202 0.211614 0.144368 0.323756 0.105012 0.485921 0.003792 0.004120 0.003403 0.005096 0.002903 0.006244 -0.054624  -0.002093
2.453852 0.198502 0.211870 0.144510 0.324042 0.105101 0.486380 0.003997 0.004130 0.003411 0.005107 0.002909 0.006257 -0.008598  -0.000832
2.457427 0.168546 0.213394 0.145398 0.325649 0.105736 0.488728 0.003690 0.004152 0.003427 0.005129 0.002922 0.006283 -0.070393  -0.002384
2.461004 0.159514 0.212841 0.145074 0.325067 0.105508 0.487884 0.003596 0.004153 0.003429 0.005133 0.002924 0.006288 -0.079899  -0.002545
2.464584 0.182589 0.211064 0.144038 0.323196 0.104777 0.485138 0.003853 0.004143 0.003422 0.005127 0.002919 0.006281 -0.043259  -0.001876
2.468166 0.202548 0.211172 0.144091 0.323342 0.104806 0.485431 0.004065 0.004151 0.003429 0.005137 0.002924 0.006294 -0.017577  -0.001198
2.471751 0.291935 0.212176 0.144684 0.324386 0.105228 0.486912 0.004889 0.004168 0.003442 0.005154 0.002935 0.006314 0.100383  0.002867
2.475339 0.305147 0.211008 0.144002 0.323157 0.104747 0.485111 0.005007 0.004164 0.003439 0.005152 0.002933 0.006313 0.116377  0.003092
2.478929 0.227625 0.211453 0.144264 0.323610 0.104929 0.485753 0.004332 0.004175 0.003448 0.005165 0.002941 0.006328 0.020050  0.001286
2.482522 0.137964 0.212113 0.144637 0.324332 0.105195 0.486862 0.003378 0.004189 0.003459 0.005179 0.002950 0.006346 -0.130773  -0.003289
2.486118 0.156255 0.211594 0.144336 0.323790 0.104981 0.486072 0.003601 0.004191 0.003461 0.005184 0.002952 0.006351 -0.081006  -0.002593
2.489716 0.142879 0.213242 0.145293 0.325538 0.105656 0.488652 0.003449 0.004214 0.003478 0.005207 0.002966 0.006379 -0.116587  -0.003116
2.493317 0.156310 0.212981 0.145137 0.325265 0.105544 0.488258 0.003614 0.004218 0.003482 0.005213 0.002970 0.006387 -0.095737  -0.002828
2.496921 0.231360 0.213598 0.145508 0.325892 0.105804 0.489116 0.004404 0.004232 0.003493 0.005227 0.002978 0.006404 0.030345  0.001595
2.500527 0.237183 0.212821 0.145044 0.325104 0.105469 0.488042 0.004467 0.004231 0.003493 0.005230 0.002979 0.006407 0.038411  0.001798
2.504136 0.212594 0.212727 0.144983 0.325025 0.105431 0.487959 0.004236 0.004237 0.003498 0.005238 0.002983 0.006418 -0.013600  -0.001071
2.507747 0.268908 0.212332 0.144756 0.324594 0.105273 0.487306 0.004772 0.004241 0.003501 0.005243 0.002986 0.006424 0.069628  0.002428
2.511362 0.362092 0.211081 0.144028 0.323280 0.104759 0.485376 0.005547 0.004235 0.003499 0.005242 0.002984 0.006423 0.173496  0.003840
2.514979 0.308833 0.211114 0.144047 0.323319 0.104773 0.485440 0.005132 0.004243 0.003505 0.005251 0.002989 0.006434 0.112264  0.003094
2.518598 0.208241 0.211965 0.144535 0.324225 0.105112 0.486797 0.004221 0.004259 0.003517 0.005267 0.002999 0.006454 -0.005886  -0.000710
2.522221 0.150473 0.210908 0.143924 0.323109 0.104685 0.485143 0.003594 0.004255 0.003515 0.005267 0.002998 0.006454 -0.107541  -0.003039
2.525846 0.159555 0.211287 0.144140 0.323508 0.104836 0.485738 0.003708 0.004267 0.003524 0.005279 0.003005 0.006469 -0.086058  -0.002723
2.529473 0.231445 0.210713 0.143807 0.322886 0.104604 0.484778 0.004473 0.004268 0.003526 0.005283 0.003007 0.006474 0.020558  0.001333
2.533104 0.363536 0.212007 0.144560 0.324276 0.105132 0.486879 0.005616 0.004288 0.003541 0.005304 0.003020 0.006499 0.176026  0.003908
2.536737 0.345115 0.211717 0.144389 0.323973 0.105012 0.486438 0.005481 0.004293 0.003545 0.005310 0.003023 0.006507 0.152923  0.003648
2.540372 0.201807 0.213674 0.145521 0.326046 0.105809 0.489486 0.004198 0.004320 0.003565 0.005337 0.003040 0.006539 -0.023990  -0.001448
2.544011 0.168060 0.215518 0.146607 0.328685 0.106577 0.493281 0.003838 0.004346 0.003585 0.005367 0.003056 0.006575 -0.074646  -0.002558
2.547652 0.179348 0.217331 0.147674 0.331489 0.107330 0.497096 0.003972 0.004372 0.003604 0.005400 0.003072 0.006612 -0.054402  -0.002187
2.551296 0.198847 0.215959 0.146856 0.329419 0.106744 0.494384 0.004189 0.004366 0.003600 0.005392 0.003069 0.006606 -0.027516  -0.001558
2.554942 0.240695 0.215576 0.146642 0.328784 0.106594 0.493428 0.004617 0.004370 0.003604 0.005396 0.003073 0.006611 0.034326  0.001744
2.558592 0.269304 0.215882 0.146821 0.329261 0.106725 0.494081 0.004892 0.004380 0.003612 0.005410 0.003080 0.006627 0.068855  0.002474
2.562244 0.249171 0.215876 0.146817 0.329249 0.106724 0.494066 0.004714 0.004388 0.003619 0.005419 0.003085 0.006638 0.050929  0.002131
2.565898 0.161890 0.215288 0.146471 0.328341 0.106480 0.492834 0.003806 0.004390 0.003621 0.005421 0.003087 0.006641 -0.084391  -0.002748
2.569556 0.115306 0.215580 0.146642 0.328791 0.106600 0.493447 0.003218 0.004400 0.003629 0.005434 0.003094 0.006657 -0.214686  -0.004391
2.573216 0.177697 0.214959 0.146278 0.327831 0.106343 0.492141 0.004002 0.004402 0.003631 0.005436 0.003096 0.006660 -0.054737  -0.002221
2.576879 0.255580 0.216441 0.147149 0.330129 0.106960 0.495264 0.004808 0.004424 0.003648 0.005464 0.003110 0.006693 0.056977  0.002270
2.580544 0.275095 0.215553 0.146624 0.328752 0.106587 0.493397 0.004997 0.004423 0.003648 0.005462 0.003110 0.006692 0.070016  0.002521
2.584212 0.243369 0.214932 0.146262 0.327788 0.106331 0.492084 0.004708 0.004424 0.003650 0.005464 0.003112 0.006695 0.044310  0.002009
2.587884 0.232154 0.212345 0.144754 0.324619 0.105267 0.487354 0.004606 0.004405 0.003637 0.005447 0.003102 0.006674 0.018143  0.001288
2.591557 0.248513 0.212676 0.144944 0.324999 0.105403 0.487970 0.004774 0.004417 0.003646 0.005460 0.003109 0.006690 0.046570  0.002067
2.595234 0.271855 0.214243 0.145860 0.326718 0.106047 0.490620 0.005002 0.004441 0.003664 0.005484 0.003124 0.006720 0.076184  0.002648
2.598913 0.239577 0.214514 0.146019 0.327140 0.106157 0.491194 0.004704 0.004451 0.003672 0.005497 0.003131 0.006735 0.034716  0.001791
2.602595 0.163365 0.215684 0.146705 0.328950 0.106647 0.493657 0.003891 0.004471 0.003687 0.005521 0.003144 0.006764 -0.071983  -0.002583
2.606280 0.145656 0.217462 0.147750 0.331695 0.107384 0.497384 0.003680 0.004497 0.003707 0.005554 0.003160 0.006801 -0.121047  -0.003355
2.609967 0.123944 0.218280 0.148234 0.332955 0.107727 0.499091 0.003401 0.004513 0.003719 0.005574 0.003171 0.006825 -0.154509  -0.003797
2.613657 0.133926 0.217663 0.147870 0.332002 0.107469 0.497798 0.003541 0.004515 0.003721 0.005576 0.003172 0.006828 -0.125605  -0.003430
2.617350 0.103204 0.217895 0.148008 0.332357 0.107566 0.498272 0.003114 0.004525 0.003729 0.005588 0.003179 0.006843 -0.239139  -0.004740
2.621046 0.141171 0.216684 0.147296 0.330486 0.107065 0.495731 0.003648 0.004520 0.003727 0.005582 0.003177 0.006837 -0.130806  -0.003512
2.624745 0.214902 0.215637 0.146684 0.328860 0.106630 0.493490 0.004509 0.004517 0.003725 0.005578 0.003176 0.006833 0.009942  0.000970
2.628446 0.229970 0.213435 0.142636 0.327220 0.101590 0.491219 0.004673 0.004502 0.003680 0.005574 0.003106 0.006829 0.018262  0.001317
2.632150 0.235026 0.212644 0.142185 0.326047 0.101283 0.489458 0.004732 0.004501 0.003681 0.005574 0.003106 0.006829 0.023079  0.001483
2.635857 0.279773 0.212656 0.142184 0.326092 0.101279 0.489587 0.005172 0.004509 0.003687 0.005584 0.003112 0.006842 0.082374  0.002806
2.639566 0.253991 0.213459 0.142646 0.327271 0.101600 0.491312 0.004937 0.004526 0.003699 0.005604 0.003122 0.006866 0.045297  0.002085
2.643279 0.264937 0.212847 0.142296 0.326336 0.101357 0.489951 0.005051 0.004527 0.003701 0.005605 0.003124 0.006868 0.050437  0.002204
2.646994 0.413870 0.210819 0.141130 0.323683 0.100560 0.486101 0.006324 0.004513 0.003693 0.005593 0.003117 0.006853 0.211756  0.004523
2.650712 0.560563 0.209593 0.140430 0.322076 0.100081 0.483770 0.007373 0.004508 0.003690 0.005589 0.003115 0.006849 0.349658  0.005823
2.654432 0.558910 0.209554 0.140409 0.322022 0.100068 0.483684 0.007375 0.004516 0.003697 0.005598 0.003121 0.006861 0.349082  0.005829
2.658156 0.415259 0.208915 0.140045 0.321185 0.099820 0.482463 0.006369 0.004517 0.003699 0.005601 0.003123 0.006865 0.215158  0.004584
2.661882 0.247595 0.208555 0.139841 0.320711 0.099677 0.481771 0.004927 0.004522 0.003703 0.005607 0.003126 0.006873 0.035516  0.001866
2.665611 0.194662 0.208818 0.139994 0.321062 0.099785 0.482287 0.004377 0.004533 0.003711 0.005621 0.003133 0.006889 -0.025029  -0.001569
2.669343 0.159727 0.206918 0.138914 0.318570 0.099048 0.478640 0.003972 0.004521 0.003704 0.005609 0.003128 0.006875 -0.081684  -0.002840
2.673078 0.196324 0.207743 0.139376 0.319666 0.099359 0.480289 0.004411 0.004538 0.003717 0.005629 0.003138 0.006900 -0.016506  -0.001279
2.676815 0.195612 0.205012 0.137828 0.316110 0.098303 0.475109 0.004412 0.004516 0.003703 0.005608 0.003127 0.006875 -0.019317  -0.001386
2.680555 0.191206 0.205402 0.138052 0.316606 0.098458 0.475796 0.004370 0.004529 0.003713 0.005623 0.003136 0.006893 -0.018590  -0.001363
2.684298 0.153615 0.206332 0.138585 0.317786 0.098826 0.477468 0.003924 0.004548 0.003727 0.005644 0.003147 0.006918 -0.080882  -0.002847
2.688044 0.139863 0.206870 0.138891 0.318486 0.099035 0.478486 0.003751 0.004562 0.003738 0.005660 0.003156 0.006938 -0.112564  -0.003365
2.691793 0.154369 0.205601 0.138174 0.316827 0.098545 0.476055 0.003948 0.004556 0.003735 0.005656 0.003154 0.006933 -0.074732  -0.002747
2.695544 0.160671 0.204881 0.137770 0.315882 0.098271 0.474663 0.004035 0.004557 0.003737 0.005658 0.003156 0.006936 -0.073856  -0.002736
2.699299 0.199456 0.204451 0.137525 0.315356 0.098101 0.473944 0.004504 0.004560 0.003740 0.005663 0.003159 0.006943 -0.016530  -0.001297
2.703056 0.347061 0.203588 0.136963 0.313995 0.097722 0.471873 0.005952 0.004559 0.003739 0.005661 0.003158 0.006940 0.159419  0.004034
2.706816 0.399051 0.202773 0.136370 0.312605 0.097318 0.469816 0.006394 0.004558 0.003738 0.005659 0.003157 0.006937 0.203001  0.004560
2.710578 0.464129 0.201679 0.135572 0.310733 0.096777 0.467393 0.006907 0.004553 0.003733 0.005652 0.003154 0.006932 0.263935  0.005209
2.714344 0.459009 0.201376 0.135351 0.310209 0.096629 0.466727 0.006881 0.004558 0.003737 0.005657 0.003157 0.006939 0.260035  0.005179
2.718112 0.450823 0.200528 0.134735 0.308749 0.096210 0.464883 0.006832 0.004556 0.003735 0.005654 0.003156 0.006937 0.258946  0.005178
2.721884 0.300464 0.202009 0.135817 0.311282 0.096947 0.468061 0.005587 0.004581 0.003756 0.005687 0.003174 0.006973 0.111199  0.003399
2.725658 0.192751 0.201749 0.135621 0.310885 0.096808 0.467633 0.004483 0.004586 0.003760 0.005693 0.003177 0.006982 -0.021356  -0.001492
2.729434 0.158576 0.201862 0.135713 0.311020 0.096875 0.467715 0.004073 0.004595 0.003768 0.005704 0.003183 0.006995 -0.068997  -0.002687
2.733214 0.170449 0.202527 0.136201 0.312149 0.097210 0.469125 0.004230 0.004611 0.003781 0.005724 0.003194 0.007018 -0.037007  -0.001971
2.736997 0.153272 0.202971 0.136526 0.312900 0.097432 0.470178 0.004018 0.004624 0.003792 0.005741 0.003204 0.007038 -0.070333  -0.002722
2.740782 0.104618 0.202131 0.135915 0.311462 0.097015 0.468244 0.003326 0.004622 0.003790 0.005738 0.003202 0.007036 -0.183769  -0.004408
2.744570 0.116994 0.202318 0.136051 0.311775 0.097111 0.468630 0.003523 0.004633 0.003799 0.005751 0.003210 0.007051 -0.146375  -0.003941
2.748361 0.142403 0.201472 0.135436 0.310323 0.096693 0.466795 0.003894 0.004631 0.003797 0.005748 0.003208 0.007049 -0.081457  -0.002945
2.752155 0.144771 0.200352 0.134621 0.308393 0.096140 0.464356 0.003933 0.004627 0.003792 0.005740 0.003205 0.007044 -0.077646  -0.002880
2.755952 0.127911 0.200282 0.134572 0.308269 0.096105 0.464194 0.003703 0.004634 0.003799 0.005749 0.003210 0.007055 -0.112496  -0.003473
2.759752 0.100167 0.200211 0.134520 0.308140 0.096071 0.464020 0.003283 0.004642 0.003805 0.005759 0.003215 0.007066 -0.182959  -0.004437
2.763554 0.114443 0.199070 0.133690 0.306163 0.095510 0.461527 0.003516 0.004637 0.003800 0.005750 0.003212 0.007060 -0.139821  -0.003886
2.767360 0.119127 0.196824 0.132048 0.302971 0.094398 0.456597 0.003594 0.004619 0.003783 0.005731 0.003199 0.007035 -0.127081  -0.003712
2.771168 0.145153 0.196185 0.131584 0.302064 0.094084 0.455179 0.003974 0.004620 0.003784 0.005733 0.003199 0.007037 -0.070651  -0.002773
2.774979 0.157626 0.195804 0.131307 0.301517 0.093898 0.454313 0.004149 0.004624 0.003787 0.005738 0.003202 0.007044 -0.050519  -0.002349
2.778793 0.153960 0.195997 0.131448 0.301785 0.093995 0.454724 0.004108 0.004635 0.003796 0.005751 0.003210 0.007060 -0.063492  -0.002638
2.782610 0.143550 0.197829 0.132788 0.304375 0.094905 0.458736 0.003974 0.004665 0.003822 0.005786 0.003231 0.007104 -0.071726  -0.002809
2.786429 0.120058 0.198273 0.133118 0.304999 0.095127 0.459689 0.003641 0.004679 0.003834 0.005803 0.003241 0.007124 -0.134710  -0.003856
2.790252 0.138207 0.197915 0.132858 0.304484 0.094951 0.458877 0.003913 0.004683 0.003837 0.005808 0.003244 0.007131 -0.089678  -0.003152
2.794077 0.193008 0.198161 0.133040 0.304841 0.095073 0.459441 0.004633 0.004694 0.003846 0.005822 0.003252 0.007148 -0.003918  -0.000660
2.797906 0.253202 0.198252 0.133109 0.304948 0.095123 0.459579 0.005316 0.004704 0.003854 0.005834 0.003258 0.007162 0.078345  0.002957
2.801737 0.189579 0.198862 0.133553 0.305832 0.095422 0.460969 0.004608 0.004719 0.003867 0.005852 0.003269 0.007185 -0.011085  -0.001114
2.805571 0.140372 0.198588 0.133359 0.305414 0.095295 0.460271 0.003972 0.004724 0.003871 0.005859 0.003273 0.007192 -0.091596  -0.003208
2.809408 0.136252 0.198218 0.133090 0.304883 0.095114 0.459437 0.003920 0.004728 0.003874 0.005864 0.003275 0.007198 -0.089585  -0.003178
2.813248 0.123204 0.199436 0.133983 0.306707 0.095721 0.462075 0.003734 0.004751 0.003894 0.005891 0.003291 0.007231 -0.118629  -0.003664
2.817090 0.117278 0.198788 0.133513 0.305675 0.095402 0.460632 0.003649 0.004751 0.003894 0.005891 0.003291 0.007232 -0.135253  -0.003919
2.820936 0.118162 0.199227 0.133835 0.306331 0.095620 0.461579 0.003669 0.004764 0.003905 0.005908 0.003301 0.007252 -0.132242  -0.003881
2.824784 0.130292 0.198360 0.133203 0.305059 0.095195 0.459665 0.003859 0.004762 0.003902 0.005905 0.003299 0.007249 -0.108955  -0.003529
2.828636 0.168284 0.199053 0.133713 0.306035 0.095539 0.461162 0.004393 0.004778 0.003916 0.005925 0.003310 0.007273 -0.045168  -0.002276
2.832490 0.223836 0.197633 0.132678 0.304019 0.094833 0.458035 0.005075 0.004769 0.003908 0.005915 0.003304 0.007260 0.040869  0.002169
2.836347 0.241700 0.196166 0.131607 0.301931 0.094117 0.454773 0.005283 0.004759 0.003898 0.005905 0.003297 0.007247 0.055477  0.002531
2.840207 0.226475 0.195725 0.131286 0.301293 0.093896 0.453749 0.005122 0.004762 0.003900 0.005908 0.003298 0.007251 0.038799  0.002120
2.844070 0.193365 0.196064 0.131532 0.301784 0.094067 0.454543 0.004741 0.004774 0.003910 0.005923 0.003307 0.007269 -0.003475  -0.000636
2.847936 0.165571 0.197763 0.132781 0.304178 0.094915 0.458235 0.004395 0.004803 0.003936 0.005957 0.003327 0.007311 -0.046737  -0.002335
2.851805 0.173004 0.196829 0.132100 0.302846 0.094456 0.456150 0.004500 0.004800 0.003932 0.005954 0.003325 0.007307 -0.033102  -0.001968
2.855677 0.192463 0.197850 0.132848 0.304296 0.094958 0.458406 0.004755 0.004821 0.003950 0.005979 0.003340 0.007338 -0.000104  -0.000111
2.859552 0.165635 0.196883 0.132146 0.302909 0.094488 0.456218 0.004419 0.004818 0.003947 0.005976 0.003337 0.007333 -0.047784  -0.002373
2.863429 0.161834 0.198114 0.133046 0.304647 0.095099 0.458903 0.004375 0.004841 0.003967 0.006003 0.003354 0.007368 -0.055582  -0.002564
2.867310 0.170107 0.197746 0.132778 0.304117 0.094920 0.458071 0.004494 0.004845 0.003970 0.006009 0.003357 0.007375 -0.037945  -0.002122
2.871193 0.193136 0.198010 0.132972 0.304497 0.095046 0.458675 0.004797 0.004857 0.003980 0.006023 0.003365 0.007393 -0.006511  -0.000881
2.875079 0.209235 0.197851 0.132870 0.304235 0.094983 0.458178 0.005002 0.004864 0.003986 0.006032 0.003370 0.007402 0.013149  0.001254
2.878969 0.230840 0.199497 0.134066 0.306679 0.095789 0.461837 0.005264 0.004893 0.004011 0.006067 0.003391 0.007445 0.036805  0.002102
2.882861 0.245150 0.200400 0.134729 0.308233 0.096244 0.463784 0.005434 0.004913 0.004029 0.006094 0.003405 0.007475 0.054895  0.002572
2.886756 0.292597 0.201276 0.135367 0.309732 0.096681 0.465662 0.005948 0.004933 0.004046 0.006120 0.003419 0.007504 0.099205  0.003463
2.890654 0.371427 0.200424 0.134751 0.308256 0.096261 0.463786 0.006714 0.004932 0.004044 0.006116 0.003418 0.007502 0.184070  0.004726
2.894555 0.407692 0.200070 0.134496 0.307636 0.096090 0.462991 0.007047 0.004937 0.004048 0.006122 0.003421 0.007510 0.217996  0.005153
2.898459 0.338040 0.201196 0.135319 0.309573 0.096648 0.465422 0.006429 0.004960 0.004068 0.006152 0.003438 0.007544 0.148704  0.004264
2.902366 0.273017 0.200355 0.134711 0.308118 0.096234 0.463574 0.005788 0.004959 0.004066 0.006149 0.003437 0.007543 0.083128  0.003194
2.906275 0.235150 0.200983 0.135168 0.309186 0.096546 0.464908 0.005382 0.004976 0.004081 0.006172 0.003449 0.007568 0.035679  0.002096
2.910188 0.247893 0.201618 0.135635 0.310271 0.096867 0.466265 0.005536 0.004993 0.004095 0.006194 0.003461 0.007593 0.056422  0.002641
2.914104 0.247706 0.201748 0.135733 0.310489 0.096934 0.466527 0.005545 0.005004 0.004104 0.006208 0.003469 0.007609 0.060136  0.002732
2.918023 0.195180 0.200849 0.135072 0.308955 0.096485 0.464623 0.004931 0.005002 0.004102 0.006204 0.003467 0.007608 -0.013063  -0.001276
2.921944 0.178551 0.201047 0.135223 0.309267 0.096593 0.464963 0.004725 0.005014 0.004112 0.006219 0.003475 0.007625 -0.043564  -0.002334
2.925869 0.227141 0.202410 0.136221 0.311597 0.097265 0.467892 0.005340 0.005040 0.004135 0.006254 0.003494 0.007664 0.034728  0.002088
2.929796 0.249363 0.201821 0.135794 0.310579 0.096978 0.466592 0.005605 0.005043 0.004136 0.006255 0.003495 0.007667 0.053686  0.002601
2.933726 0.280855 0.202176 0.136055 0.311181 0.097159 0.467338 0.005960 0.005056 0.004148 0.006273 0.003505 0.007688 0.089545  0.003365
2.937660 0.340205 0.201825 0.135802 0.310569 0.096990 0.466551 0.006571 0.005061 0.004152 0.006279 0.003509 0.007695 0.151959  0.004392
2.941596 0.352452 0.202413 0.136234 0.311566 0.097284 0.467794 0.006701 0.005078 0.004166 0.006300 0.003520 0.007720 0.168004  0.004626
2.945535 0.248950 0.201601 0.135645 0.310163 0.096885 0.466008 0.005642 0.005077 0.004165 0.006298 0.003520 0.007719 0.058529  0.002736
2.949478 0.134265 0.201715 0.135730 0.310350 0.096942 0.466229 0.004151 0.005088 0.004174 0.006311 0.003527 0.007735 -0.129262  -0.004073
2.953423 0.123992 0.201846 0.135827 0.310566 0.097008 0.466493 0.003996 0.005099 0.004183 0.006325 0.003535 0.007751 -0.136677  -0.004196
2.957371 0.197126 0.201924 0.135881 0.310716 0.097045 0.466715 0.005048 0.005109 0.004191 0.006337 0.003542 0.007767 -0.011468  -0.001218
2.961322 0.301307 0.201360 0.135481 0.309718 0.096778 0.465393 0.006252 0.005111 0.004192 0.006338 0.003543 0.007770 0.122927  0.003993
2.965276 0.278369 0.201968 0.135926 0.310750 0.097080 0.466683 0.006020 0.005128 0.004207 0.006360 0.003555 0.007794 0.096130  0.003538
2.969233 0.170099 0.202078 0.136008 0.310929 0.097137 0.466895 0.004714 0.005138 0.004215 0.006373 0.003562 0.007810 -0.054418  -0.002666
2.973194 0.132933 0.201932 0.135904 0.310667 0.097067 0.466544 0.004175 0.005145 0.004221 0.006382 0.003567 0.007821 -0.131946  -0.004159
2.977157 0.192737 0.202877 0.136590 0.312301 0.097535 0.468629 0.005036 0.005166 0.004239 0.006410 0.003582 0.007852 -0.008991  -0.001088
2.981123 0.184934 0.204353 0.137614 0.314718 0.098231 0.472107 0.004941 0.005194 0.004263 0.006446 0.003601 0.007895 -0.024871  -0.001812
2.985092 0.174771 0.207807 0.139577 0.319205 0.099569 0.478636 0.004812 0.005247 0.004300 0.006503 0.003632 0.007964 -0.047103  -0.002498
2.989063 0.184975 0.207080 0.139167 0.318241 0.099295 0.477202 0.004959 0.005247 0.004302 0.006505 0.003634 0.007966 -0.038082  -0.002250
2.993038 0.245566 0.208289 0.139857 0.319819 0.099765 0.479504 0.005724 0.005272 0.004320 0.006533 0.003649 0.007999 0.053155  0.002663
2.997016 0.266866 0.208659 0.140068 0.320293 0.099911 0.480181 0.005978 0.005286 0.004331 0.006549 0.003658 0.008019 0.079812  0.003269
3.000997 0.176905 0.208239 0.139833 0.319732 0.099752 0.479343 0.004876 0.005290 0.004335 0.006556 0.003662 0.008027 -0.038417  -0.002272
3.004981 0.122341 0.207517 0.139427 0.318774 0.099476 0.477918 0.004062 0.005291 0.004337 0.006558 0.003663 0.008029 -0.151670  -0.004523
3.008968 0.115942 0.207594 0.139471 0.318865 0.099509 0.478030 0.003962 0.005302 0.004346 0.006571 0.003671 0.008045 -0.167991  -0.004769
3.012958 0.154866 0.206893 0.139079 0.317937 0.099241 0.476650 0.004588 0.005303 0.004348 0.006573 0.003672 0.008048 -0.067474  -0.003028
3.016951 0.170355 0.206436 0.138823 0.317327 0.099068 0.475733 0.004821 0.005307 0.004352 0.006579 0.003676 0.008056 -0.048212  -0.002565
3.020947 0.163091 0.205154 0.138106 0.315635 0.098581 0.473216 0.004726 0.005300 0.004349 0.006574 0.003674 0.008050 -0.063082  -0.002939
3.024946 0.173748 0.205522 0.138316 0.316105 0.098724 0.473890 0.004887 0.005315 0.004360 0.006592 0.003684 0.008071 -0.042156  -0.002407
3.028947 0.186654 0.205068 0.138049 0.315528 0.098546 0.473077 0.005075 0.005319 0.004364 0.006598 0.003687 0.008079 -0.020053  -0.001663
3.032952 0.158606 0.204288 0.137629 0.314463 0.098262 0.471418 0.004687 0.005319 0.004366 0.006600 0.003689 0.008081 -0.080166  -0.003332
3.036960 0.223647 0.203868 0.137360 0.313818 0.098075 0.470437 0.005577 0.005324 0.004370 0.006606 0.003693 0.008088 0.031561  0.002095
3.040971 0.240580 0.203269 0.136931 0.312783 0.097789 0.468952 0.005795 0.005327 0.004372 0.006608 0.003695 0.008091 0.055838  0.002792
3.044985 0.154920 0.202897 0.136662 0.312132 0.097607 0.468106 0.004660 0.005332 0.004376 0.006614 0.003699 0.008100 -0.086913  -0.003490
3.049002 0.137089 0.202739 0.136551 0.311849 0.097534 0.467731 0.004392 0.005341 0.004383 0.006624 0.003704 0.008112 -0.105521  -0.003853
3.053021 0.128066 0.202585 0.136443 0.311574 0.097463 0.467362 0.004253 0.005349 0.004390 0.006634 0.003710 0.008125 -0.113448  -0.004003
3.057044 0.102292 0.202650 0.136493 0.311674 0.097498 0.467472 0.003809 0.005361 0.004400 0.006648 0.003718 0.008142 -0.185621  -0.005131
3.061070 0.100286 0.202940 0.136709 0.312160 0.097646 0.468070 0.003779 0.005376 0.004412 0.006667 0.003729 0.008164 -0.195835  -0.005281
3.065099 0.140958 0.200985 0.135290 0.308782 0.096684 0.463771 0.004489 0.005360 0.004398 0.006644 0.003718 0.008142 -0.103547  -0.003847
3.069131 0.255454 0.201278 0.135507 0.309276 0.096833 0.464377 0.006055 0.005375 0.004410 0.006663 0.003728 0.008164 0.073282  0.003243
3.121821 0.170844 0.198914 0.133836 0.305204 0.095723 0.458680 0.005079 0.005480 0.004495 0.006789 0.003802 0.008322 -0.050143  -0.002752
3.125895 0.191661 0.198685 0.133665 0.304885 0.095607 0.458198 0.005390 0.005488 0.004501 0.006798 0.003807 0.008333 -0.012384  -0.001370
3.129972 0.212853 0.198292 0.133397 0.304266 0.095433 0.457100 0.005691 0.005492 0.004505 0.006804 0.003810 0.008339 0.022684  0.001858
3.134052 0.209251 0.199753 0.134464 0.306385 0.096156 0.460317 0.005653 0.005523 0.004531 0.006840 0.003832 0.008384 0.017388  0.001629
3.138136 0.187623 0.199391 0.134192 0.305869 0.095967 0.459682 0.005363 0.005528 0.004535 0.006847 0.003835 0.008394 -0.015093  -0.001521
3.142222 0.142669 0.198805 0.133775 0.304995 0.095690 0.458250 0.004685 0.005530 0.004537 0.006850 0.003837 0.008396 -0.087557  -0.003670
3.146311 0.121013 0.199535 0.134311 0.306023 0.096054 0.459831 0.004323 0.005551 0.004554 0.006874 0.003851 0.008427 -0.131530  -0.004507
3.150404 0.121508 0.198493 0.133555 0.304531 0.095544 0.457486 0.004340 0.005547 0.004550 0.006871 0.003848 0.008421 -0.122101  -0.004350
3.154499 0.126671 0.198782 0.133768 0.304933 0.095690 0.458099 0.004440 0.005561 0.004562 0.006888 0.003859 0.008443 -0.110442  -0.004145
3.158598 0.110773 0.199765 0.134485 0.306370 0.096175 0.460253 0.004160 0.005586 0.004583 0.006917 0.003876 0.008479 -0.165935  -0.005091
3.162699 0.128341 0.198490 0.133561 0.304497 0.095554 0.457380 0.004486 0.005579 0.004576 0.006909 0.003871 0.008468 -0.116452  -0.004273
3.166804 0.185615 0.198712 0.133715 0.304820 0.095660 0.457902 0.005405 0.005592 0.004588 0.006926 0.003880 0.008489 -0.010162  -0.001265
3.170912 0.206283 0.198731 0.133747 0.304809 0.095683 0.457799 0.005709 0.005603 0.004597 0.006940 0.003888 0.008505 0.010300  0.001276
3.175022 0.231207 0.198502 0.133583 0.304487 0.095569 0.457310 0.006056 0.005611 0.004603 0.006949 0.003893 0.008517 0.045027  0.002672
3.179136 0.223171 0.198347 0.133474 0.304259 0.095497 0.456932 0.005961 0.005620 0.004610 0.006960 0.003900 0.008530 0.038129  0.002464
3.183253 0.167597 0.198197 0.133368 0.304030 0.095430 0.456557 0.005176 0.005629 0.004617 0.006972 0.003906 0.008543 -0.050435  -0.002839
3.187373 0.178274 0.199869 0.134584 0.306473 0.096255 0.460258 0.005349 0.005664 0.004648 0.007013 0.003930 0.008595 -0.026875  -0.002077
3.191496 0.164555 0.199287 0.134164 0.305568 0.095972 0.458928 0.005149 0.005667 0.004650 0.007017 0.003932 0.008599 -0.042987  -0.002632
3.195622 0.144663 0.198467 0.133572 0.304390 0.095572 0.457068 0.004838 0.005666 0.004649 0.007017 0.003932 0.008599 -0.083074  -0.003666
3.199751 0.123830 0.197638 0.132974 0.303195 0.095167 0.455172 0.004485 0.005666 0.004648 0.007018 0.003932 0.008599 -0.118347  -0.004384
3.203883 0.141382 0.197729 0.133042 0.303318 0.095217 0.455348 0.004802 0.005679 0.004658 0.007033 0.003941 0.008618 -0.084603  -0.003715
3.208018 0.166355 0.198278 0.133446 0.304094 0.095488 0.456555 0.005219 0.005698 0.004675 0.007057 0.003954 0.008647 -0.045086  -0.002717
3.212156 0.190580 0.198525 0.133620 0.304453 0.095608 0.457138 0.005598 0.005714 0.004687 0.007076 0.003965 0.008670 -0.011591  -0.001381
3.216297 0.236503 0.197778 0.133088 0.303364 0.095250 0.455374 0.006249 0.005715 0.004688 0.007077 0.003966 0.008671 0.051798  0.002924
3.220441 0.251103 0.196244 0.131976 0.301160 0.094503 0.451871 0.006452 0.005704 0.004678 0.007066 0.003958 0.008655 0.071062  0.003432
3.224589 0.225603 0.194450 0.130674 0.298583 0.093627 0.447940 0.006128 0.005690 0.004664 0.007050 0.003948 0.008636 0.043706  0.002697
3.228739 0.161331 0.191047 0.128201 0.293687 0.091966 0.441309 0.005193 0.005651 0.004629 0.007007 0.003921 0.008589 -0.048518  -0.002848
3.232893 0.117478 0.191649 0.128643 0.294544 0.092264 0.442454 0.004441 0.005672 0.004647 0.007031 0.003935 0.008618 -0.133092  -0.004726
3.237049 0.175916 0.189466 0.127043 0.291425 0.091192 0.438275 0.005445 0.005651 0.004627 0.007008 0.003920 0.008594 -0.019240  -0.001801
3.241209 0.244324 0.187909 0.125930 0.289132 0.090449 0.435071 0.006430 0.005639 0.004616 0.006995 0.003912 0.008580 0.072610  0.003505
3.245371 0.241294 0.188309 0.126224 0.289701 0.090649 0.435830 0.006403 0.005656 0.004631 0.007015 0.003924 0.008605 0.065306  0.003331
3.249537 0.177222 0.190824 0.128055 0.293329 0.091879 0.440749 0.005498 0.005705 0.004673 0.007073 0.003959 0.008670 -0.028397  -0.002201
3.253706 0.196930 0.191312 0.128412 0.294000 0.092120 0.441613 0.005807 0.005723 0.004689 0.007095 0.003972 0.008696 0.012179  0.001444
3.257878 0.195989 0.190138 0.127566 0.292296 0.091552 0.439281 0.005804 0.005717 0.004683 0.007088 0.003967 0.008689 0.008087  0.001179
3.262052 0.182972 0.189382 0.127007 0.291254 0.091177 0.437947 0.005619 0.005716 0.004681 0.007089 0.003966 0.008693 -0.016782  -0.001702
3.266230 0.234043 0.189211 0.126896 0.290959 0.091105 0.437469 0.006367 0.005724 0.004688 0.007099 0.003972 0.008704 0.056118  0.003117
3.270411 0.276411 0.189866 0.127375 0.291896 0.091424 0.438728 0.006932 0.005745 0.004706 0.007123 0.003987 0.008733 0.098179  0.004131
3.274596 0.273388 0.191540 0.128593 0.294301 0.092244 0.441982 0.006907 0.005781 0.004737 0.007166 0.004012 0.008782 0.094325  0.004057
3.278783 0.266235 0.191631 0.128664 0.294420 0.092292 0.442125 0.006828 0.005793 0.004747 0.007181 0.004020 0.008799 0.092429  0.004023
3.282973 0.244158 0.190979 0.128193 0.293471 0.091980 0.440821 0.006551 0.005794 0.004747 0.007182 0.004021 0.008803 0.059722  0.003240
3.287166 0.225792 0.191092 0.128280 0.293626 0.092040 0.441015 0.006312 0.005806 0.004757 0.007198 0.004030 0.008821 0.042866  0.002750
3.291363 0.207624 0.190606 0.127932 0.292879 0.091816 0.439914 0.006064 0.005810 0.004760 0.007202 0.004032 0.008826 0.026241  0.002156
3.295562 0.145546 0.190307 0.127715 0.292474 0.091663 0.439419 0.005086 0.005816 0.004765 0.007210 0.004037 0.008838 -0.071124  -0.003556
3.299764 0.139764 0.190152 0.127603 0.292241 0.091593 0.439089 0.004994 0.005825 0.004772 0.007221 0.004043 0.008851 -0.082531  -0.003837
3.303970 0.182132 0.188331 0.126272 0.289618 0.090704 0.435533 0.005712 0.005808 0.004756 0.007202 0.004031 0.008832 -0.009323  -0.001292
3.308179 0.222235 0.189102 0.126849 0.290708 0.091085 0.436975 0.006321 0.005831 0.004776 0.007230 0.004047 0.008864 0.048256  0.002946
3.312390 0.191642 0.188916 0.126718 0.290425 0.091000 0.436561 0.005882 0.005840 0.004783 0.007241 0.004053 0.008877 0.005440  0.000991
3.316605 0.127309 0.189359 0.127041 0.291062 0.091220 0.437427 0.004803 0.005858 0.004798 0.007263 0.004066 0.008904 -0.100741  -0.004273
3.320823 0.124000 0.188443 0.126375 0.289729 0.090778 0.435597 0.004750 0.005856 0.004795 0.007261 0.004064 0.008903 -0.114419  -0.004563
3.325044 0.174791 0.189910 0.127436 0.291888 0.091485 0.438588 0.005651 0.005890 0.004825 0.007302 0.004088 0.008951 -0.018909  -0.001859
3.329268 0.261576 0.188974 0.126770 0.290482 0.091042 0.436596 0.006927 0.005888 0.004822 0.007300 0.004087 0.008949 0.092274  0.004114
3.333495 0.256971 0.189903 0.127448 0.291822 0.091497 0.438411 0.006880 0.005914 0.004845 0.007332 0.004105 0.008986 0.087953  0.004025
3.337725 0.192084 0.188772 0.126637 0.290161 0.090959 0.436083 0.005961 0.005909 0.004840 0.007326 0.004102 0.008981 0.011893  0.001483
3.341958 0.114063 0.188904 0.126725 0.290360 0.091015 0.436395 0.004603 0.005923 0.004852 0.007344 0.004112 0.009003 -0.140533  -0.005109
3.346195 0.114728 0.188007 0.126077 0.289053 0.090584 0.434600 0.004626 0.005922 0.004849 0.007343 0.004111 0.009004 -0.125152  -0.004832
3.350434 0.135218 0.186561 0.125027 0.286951 0.089885 0.431714 0.005033 0.005912 0.004840 0.007332 0.004104 0.008993 -0.070085  -0.003623
3.354677 0.103581 0.186176 0.124750 0.286387 0.089703 0.430932 0.004415 0.005919 0.004845 0.007341 0.004108 0.009005 -0.133460  -0.005011
3.358922 0.065755 0.187406 0.125648 0.288165 0.090301 0.433355 0.003525 0.005951 0.004873 0.007379 0.004131 0.009050 -0.346353  -0.008090
3.363171 0.104455 0.187594 0.125786 0.288432 0.090394 0.433712 0.004453 0.005967 0.004886 0.007399 0.004142 0.009073 -0.160885  -0.005526
3.367422 0.290177 0.187504 0.125723 0.288295 0.090353 0.433515 0.007438 0.005979 0.004896 0.007414 0.004150 0.009091 0.120223  0.004788
3.371677 0.458687 0.186610 0.125076 0.286994 0.089922 0.431725 0.009372 0.005978 0.004894 0.007413 0.004150 0.009092 0.282477  0.007355
3.375935 0.398323 0.185751 0.124453 0.285745 0.089508 0.430013 0.008753 0.005977 0.004892 0.007413 0.004149 0.009094 0.223132  0.006551
3.380196 0.196273 0.186541 0.125021 0.286893 0.089888 0.431589 0.006157 0.006003 0.004914 0.007444 0.004167 0.009131 -0.003103  -0.000774
3.384460 0.129022 0.185581 0.124329 0.285532 0.089427 0.429641 0.005003 0.006000 0.004911 0.007443 0.004165 0.009130 -0.106665  -0.004549
3.388727 0.221940 0.186063 0.124684 0.286184 0.089661 0.430592 0.006576 0.006021 0.004929 0.007467 0.004180 0.009160 0.045198  0.002968
3.392997 0.297225 0.186822 0.125235 0.287288 0.090033 0.432099 0.007626 0.006046 0.004950 0.007497 0.004197 0.009195 0.125535  0.004956
3.397270 0.355755 0.184559 0.123595 0.284327 0.088939 0.427727 0.008360 0.006022 0.004928 0.007474 0.004180 0.009167 0.184724  0.006024
3.401547 0.233433 0.184779 0.123756 0.284582 0.089048 0.428087 0.006786 0.006037 0.004941 0.007493 0.004191 0.009190 0.059724  0.003432
3.405826 0.171093 0.183619 0.122903 0.283209 0.088482 0.426115 0.005821 0.006030 0.004934 0.007489 0.004186 0.009186 -0.022807  -0.002125
3.410109 0.135628 0.182912 0.122293 0.282101 0.088022 0.424514 0.005193 0.006030 0.004931 0.007489 0.004183 0.009187 -0.078429  -0.003949
3.414394 0.139648 0.183299 0.122593 0.282704 0.088276 0.425379 0.005279 0.006048 0.004946 0.007511 0.004197 0.009214 -0.067478  -0.003670
3.418683 0.177050 0.182698 0.122155 0.281781 0.087886 0.424067 0.005956 0.006050 0.004947 0.007513 0.004196 0.009217 -0.004402  -0.000939
3.422974 0.152106 0.183230 0.122525 0.282592 0.088230 0.425217 0.005531 0.006070 0.004964 0.007538 0.004212 0.009247 -0.049949  -0.003169
3.427269 0.162947 0.183614 0.122890 0.283190 0.088482 0.426071 0.005735 0.006088 0.004981 0.007561 0.004226 0.009274 -0.039626  -0.002828
3.431567 0.214666 0.183567 0.122859 0.283115 0.088451 0.425960 0.006596 0.006099 0.004990 0.007574 0.004234 0.009291 0.042627  0.002939
3.435868 0.217217 0.183761 0.123023 0.283379 0.088565 0.426335 0.006648 0.006114 0.005003 0.007593 0.004245 0.009313 0.037986  0.002780
3.440172 0.235991 0.183719 0.122995 0.283333 0.088541 0.426270 0.006943 0.006126 0.005012 0.007608 0.004253 0.009331 0.063030  0.003588
3.444479 0.236436 0.183020 0.122368 0.282255 0.088104 0.424710 0.006964 0.006127 0.005010 0.007609 0.004251 0.009333 0.063173  0.003600
3.448789 0.207766 0.183619 0.122908 0.283187 0.088490 0.426049 0.006542 0.006150 0.005032 0.007638 0.004269 0.009368 0.032708  0.002596
3.453102 0.207806 0.184376 0.123474 0.284087 0.088856 0.427338 0.006557 0.006177 0.005055 0.007667 0.004288 0.009403 0.025624  0.002303
3.457419 0.205476 0.183745 0.123016 0.283353 0.088557 0.426278 0.006535 0.006180 0.005057 0.007675 0.004290 0.009413 0.031144  0.002544
3.461738 0.190934 0.183326 0.122635 0.282706 0.088308 0.425309 0.006315 0.006188 0.005061 0.007684 0.004295 0.009425 0.010871  0.001507
3.466061 0.136962 0.184166 0.123325 0.283838 0.088766 0.426971 0.005361 0.006216 0.005087 0.007717 0.004316 0.009465 -0.069919  -0.003830
3.470386 0.110123 0.184394 0.123491 0.284101 0.088878 0.427344 0.004818 0.006235 0.005103 0.007739 0.004329 0.009492 -0.127609  -0.005187
3.474715 0.103798 0.184307 0.123430 0.283993 0.088839 0.427182 0.004689 0.006248 0.005113 0.007756 0.004338 0.009512 -0.144620  -0.005535
3.479046 0.178649 0.183740 0.123022 0.283345 0.088566 0.426255 0.006165 0.006253 0.005116 0.007765 0.004341 0.009523 -0.002490  -0.000728
3.483381 0.188889 0.183463 0.122776 0.282904 0.088407 0.425563 0.006353 0.006262 0.005122 0.007775 0.004347 0.009537 0.011778  0.001587
3.487719 0.183086 0.182879 0.122288 0.282003 0.088029 0.424287 0.006268 0.006264 0.005123 0.007779 0.004346 0.009542 0.005635  0.001100
3.492060 0.115404 0.184799 0.123794 0.284552 0.089083 0.427952 0.004986 0.006309 0.005164 0.007829 0.004381 0.009601 -0.126815  -0.005227
3.496404 0.119988 0.185259 0.124129 0.285085 0.089304 0.428737 0.005093 0.006328 0.005180 0.007850 0.004394 0.009627 -0.108327  -0.004839
3.500751 0.153666 0.184347 0.123470 0.284018 0.088870 0.427171 0.005772 0.006322 0.005174 0.007847 0.004390 0.009624 -0.040601  -0.002967
3.505101 0.171189 0.182155 0.121816 0.280881 0.087559 0.422685 0.006100 0.006293 0.005146 0.007814 0.004363 0.009586 -0.011354  -0.001571
3.509454 0.221634 0.181939 0.121683 0.280517 0.087427 0.422114 0.006950 0.006297 0.005149 0.007818 0.004365 0.009591 0.050144  0.003306
3.513810 0.202912 0.182081 0.121776 0.280733 0.087525 0.422416 0.006657 0.006306 0.005157 0.007830 0.004372 0.009605 0.033781  0.002716
3.518170 0.187327 0.181601 0.121472 0.279958 0.087224 0.421237 0.006404 0.006305 0.005157 0.007829 0.004370 0.009603 0.014367  0.001773
3.522532 0.099726 0.181255 0.121244 0.279427 0.086994 0.420499 0.004678 0.006307 0.005159 0.007831 0.004370 0.009607 -0.174330  -0.006186
3.526898 0.109837 0.180538 0.120779 0.278299 0.086531 0.418862 0.004917 0.006304 0.005156 0.007827 0.004365 0.009603 -0.122184  -0.005186
3.531266 0.117027 0.180251 0.120595 0.277845 0.086346 0.418196 0.005085 0.006311 0.005162 0.007835 0.004368 0.009612 -0.100719  -0.004717
3.535638 0.151663 0.179960 0.120409 0.277382 0.086159 0.417515 0.005801 0.006320 0.005169 0.007846 0.004373 0.009626 -0.040879  -0.003012
3.540013 0.197228 0.181413 0.121360 0.279641 0.087115 0.420731 0.006634 0.006362 0.005204 0.007899 0.004409 0.009689 0.020918  0.002160
3.544390 0.233664 0.182466 0.122032 0.281307 0.087786 0.423199 0.007244 0.006401 0.005235 0.007948 0.004440 0.009749 0.063240  0.003769
3.548771 0.272339 0.182618 0.122133 0.281543 0.087886 0.423535 0.007852 0.006430 0.005258 0.007983 0.004460 0.009792 0.103732  0.004846
3.553155 0.266460 0.181699 0.121539 0.280102 0.087293 0.421441 0.007804 0.006444 0.005270 0.008001 0.004466 0.009814 0.094905  0.004657
3.557542 0.235749 0.182075 0.121783 0.280687 0.087535 0.422284 0.007381 0.006486 0.005305 0.008053 0.004497 0.009878 0.058250  0.003669
3.561932 0.201784 0.184005 0.123252 0.283543 0.088736 0.426352 0.006871 0.006561 0.005370 0.008144 0.004556 0.009987 0.019515  0.002137
3.566325 0.202137 0.182203 0.121866 0.280885 0.087613 0.422563 0.006923 0.006573 0.005375 0.008161 0.004558 0.010010 0.027326  0.002545
3.570721 0.176317 0.183009 0.122385 0.282163 0.088134 0.424463 0.006512 0.006635 0.005426 0.008238 0.004604 0.010104 -0.016030  -0.001964
3.575120 0.183316 0.181030 0.121108 0.279041 0.086867 0.419879 0.006690 0.006648 0.005438 0.008254 0.004605 0.010125 0.001047  0.000506
3.579523 0.209132 0.180339 0.120663 0.277950 0.086414 0.418292 0.007201 0.006687 0.005470 0.008302 0.004629 0.010184 0.033934  0.002901
3.583928 0.275992 0.179866 0.120356 0.277207 0.086113 0.417206 0.008337 0.006730 0.005506 0.008356 0.004657 0.010251 0.106246  0.005173
3.588336 0.287052 0.180513 0.120774 0.278221 0.086533 0.418683 0.008568 0.006795 0.005558 0.008436 0.004705 0.010348 0.119485  0.005528
3.592748 0.300320 0.179609 0.120191 0.276800 0.085945 0.416613 0.008830 0.006829 0.005586 0.008478 0.004724 0.010400 0.136915  0.005962
3.597162 0.214623 0.179813 0.120323 0.277122 0.086078 0.417085 0.007518 0.006882 0.005629 0.008543 0.004761 0.010481 0.046152  0.003486
3.601580 0.136887 0.179361 0.120031 0.276410 0.085782 0.416048 0.006044 0.006919 0.005660 0.008589 0.004785 0.010537 -0.066585  -0.004215
3.606000 0.089588 0.179811 0.120320 0.277121 0.086073 0.417088 0.004919 0.006969 0.005701 0.008651 0.004822 0.010614 -0.185861  -0.007085
3.610424 0.110061 0.179825 0.120329 0.277144 0.086080 0.417125 0.005482 0.007007 0.005732 0.008699 0.004848 0.010672 -0.112293  -0.005537
3.614851 0.121668 0.179393 0.120050 0.276466 0.085802 0.416140 0.005792 0.007033 0.005753 0.008730 0.004864 0.010711 -0.097921  -0.005196
3.619280 0.177585 0.179205 0.119927 0.276175 0.085674 0.415725 0.007028 0.007060 0.005775 0.008764 0.004881 0.010753 -0.000570  -0.000398
3.623713 0.185937 0.179067 0.119841 0.275940 0.085590 0.415346 0.007220 0.007085 0.005796 0.008796 0.004899 0.010791 0.014316  0.002003
3.628149 0.174988 0.179715 0.120245 0.277012 0.085994 0.417016 0.007030 0.007124 0.005828 0.008845 0.004928 0.010852 -0.009647  -0.001651
3.632588 0.173460 0.178586 0.119520 0.275230 0.085257 0.414420 0.007023 0.007126 0.005830 0.008847 0.004924 0.010856 -0.012497  -0.001885
3.637030 0.204588 0.178930 0.119744 0.275760 0.085483 0.415153 0.007652 0.007156 0.005854 0.008884 0.004946 0.010900 0.038618  0.003324
3.641475 0.171863 0.178483 0.119445 0.275082 0.085181 0.414221 0.007035 0.007169 0.005865 0.008900 0.004953 0.010922 -0.009076  -0.001617
3.645923 0.126660 0.178845 0.119685 0.275642 0.085424 0.415011 0.006058 0.007198 0.005889 0.008937 0.004975 0.010966 -0.090575  -0.005123
3.650374 0.166925 0.179673 0.120203 0.276993 0.085945 0.417074 0.006976 0.007238 0.005920 0.008986 0.005006 0.011027 -0.019883  -0.002408
3.654828 0.217680 0.179255 0.119944 0.276311 0.085683 0.416025 0.007992 0.007252 0.005932 0.009004 0.005014 0.011049 0.047398  0.003729
3.659285 0.260011 0.180693 0.120869 0.278582 0.086617 0.419346 0.008764 0.007306 0.005975 0.009071 0.005058 0.011129 0.089535  0.005143
3.663745 0.335877 0.180340 0.120640 0.278037 0.086383 0.418569 0.009994 0.007323 0.005990 0.009093 0.005069 0.011157 0.162716  0.006956
3.668209 0.405512 0.179980 0.120405 0.277479 0.086144 0.417776 0.011020 0.007342 0.006005 0.009116 0.005079 0.011185 0.234030  0.008372
3.672675 0.379051 0.179404 0.120030 0.276581 0.085765 0.416483 0.010692 0.007356 0.006017 0.009133 0.005086 0.011208 0.207466  0.007910
3.677144 0.253705 0.178591 0.119502 0.275308 0.085229 0.414643 0.008779 0.007365 0.006025 0.009145 0.005088 0.011223 0.081596  0.004979
3.681617 0.197949 0.178959 0.119740 0.275877 0.085473 0.415441 0.007782 0.007400 0.006053 0.009187 0.005114 0.011274 0.016190  0.002226
3.686092 0.235561 0.178362 0.119348 0.274973 0.085062 0.414200 0.008520 0.007414 0.006065 0.009205 0.005120 0.011298 0.067243  0.004552
3.690570 0.274348 0.178231 0.119259 0.274777 0.084975 0.413934 0.009228 0.007438 0.006084 0.009235 0.005136 0.011335 0.116032  0.006001
3.695052 0.200072 0.178823 0.119636 0.275725 0.085347 0.415343 0.007908 0.007476 0.006115 0.009283 0.005165 0.011394 0.026795  0.002894
3.699536 0.130002 0.178455 0.119398 0.275154 0.085113 0.414529 0.006397 0.007494 0.006130 0.009306 0.005176 0.011422 -0.072360  -0.004772
3.704024 0.096465 0.178575 0.119471 0.275357 0.085185 0.414850 0.005529 0.007522 0.006153 0.009341 0.005196 0.011466 -0.138984  -0.006636
3.708514 0.081484 0.179591 0.120123 0.276968 0.085845 0.417214 0.005098 0.007569 0.006190 0.009399 0.005233 0.011536 -0.193091  -0.007848
3.713008 0.119174 0.179469 0.120042 0.276787 0.085760 0.416972 0.006186 0.007591 0.006208 0.009427 0.005247 0.011570 -0.090048  -0.005377
3.717504 0.161740 0.179344 0.119952 0.276629 0.085657 0.416822 0.007229 0.007612 0.006226 0.009454 0.005261 0.011605 -0.015919  -0.002268
3.722004 0.160349 0.179222 0.119862 0.276449 0.085572 0.416582 0.007221 0.007634 0.006243 0.009481 0.005275 0.011638 -0.021965  -0.002672
3.726506 0.141995 0.177126 0.118524 0.273118 0.084211 0.411669 0.006816 0.007612 0.006227 0.009453 0.005249 0.011605 -0.048726  -0.003993
3.731012 0.136737 0.176962 0.118415 0.272868 0.084095 0.411319 0.006709 0.007632 0.006243 0.009478 0.005261 0.011636 -0.062445  -0.004534
3.735520 0.152518 0.176289 0.117981 0.271808 0.083649 0.409780 0.007107 0.007641 0.006251 0.009488 0.005264 0.011650 -0.031600  -0.003235
3.740032 0.138627 0.176830 0.118326 0.272670 0.084003 0.411054 0.006797 0.007676 0.006279 0.009532 0.005291 0.011704 -0.055426  -0.004298
3.744547 0.145682 0.176870 0.118351 0.272737 0.084029 0.411159 0.006989 0.007701 0.006299 0.009563 0.005308 0.011741 -0.050777  -0.004126
3.749064 0.193471 0.176404 0.118050 0.272003 0.083715 0.410090 0.008079 0.007714 0.006311 0.009579 0.005314 0.011762 0.029188  0.003138
3.753585 0.189827 0.176548 0.118144 0.272224 0.083821 0.410390 0.008027 0.007742 0.006333 0.009613 0.005334 0.011803 0.021679  0.002713
3.758108 0.121922 0.177180 0.118548 0.273238 0.084228 0.411912 0.006454 0.007780 0.006364 0.009661 0.005364 0.011862 -0.082548  -0.005310
3.762635 0.076995 0.177006 0.118409 0.273115 0.084074 0.412166 0.005145 0.007801 0.006380 0.009690 0.005376 0.011903 -0.242677  -0.009134
3.767165 0.104241 0.178211 0.119185 0.275020 0.084867 0.414940 0.006005 0.007852 0.006421 0.009754 0.005419 0.011981 -0.118593  -0.006405
3.771697 0.179632 0.177377 0.118650 0.273692 0.084321 0.412984 0.007908 0.007859 0.006427 0.009762 0.005418 0.011991 0.005186  0.001344
3.776233 0.261281 0.177167 0.118513 0.273368 0.084181 0.412532 0.009568 0.007879 0.006444 0.009787 0.005431 0.012023 0.096738  0.005822
3.780771 0.328176 0.178306 0.119249 0.275163 0.084930 0.415138 0.010757 0.007929 0.006485 0.009850 0.005472 0.012099 0.167483  0.007685
3.785313 0.264939 0.178723 0.119519 0.275817 0.085208 0.416083 0.009696 0.007964 0.006512 0.009893 0.005499 0.012151 0.102998  0.006045
3.789858 0.169851 0.179784 0.120201 0.277504 0.085895 0.418573 0.007788 0.008012 0.006551 0.009954 0.005538 0.012225 -0.014274  -0.002258
3.794405 0.131525 0.178064 0.119097 0.274764 0.084782 0.414529 0.006874 0.007998 0.006541 0.009935 0.005519 0.012203 -0.064763  -0.004824
3.798956 0.102419 0.178188 0.119180 0.274953 0.084867 0.414790 0.006084 0.008025 0.006563 0.009969 0.005538 0.012244 -0.124239  -0.006701
3.803509 0.080881 0.178081 0.119112 0.274775 0.084801 0.414514 0.005423 0.008046 0.006581 0.009995 0.005553 0.012276 -0.180662  -0.008104
3.808066 0.089655 0.176009 0.117780 0.271486 0.083438 0.409697 0.005726 0.008023 0.006563 0.009964 0.005524 0.012240 -0.166515  -0.007803
3.812625 0.144752 0.176129 0.117861 0.271668 0.083517 0.409948 0.007296 0.008048 0.006584 0.009995 0.005542 0.012278 -0.038153  -0.003746
3.817187 0.220141 0.176231 0.117929 0.271822 0.083593 0.410156 0.009023 0.008073 0.006604 0.010026 0.005560 0.012316 0.057810  0.004624
3.821753 0.233313 0.176802 0.118300 0.272713 0.083975 0.411436 0.009315 0.008108 0.006633 0.010070 0.005588 0.012369 0.067119  0.004996
3.826321 0.231818 0.176394 0.118042 0.272054 0.083713 0.410449 0.009310 0.008121 0.006644 0.010086 0.005595 0.012388 0.068726  0.005069
3.830893 0.246603 0.174728 0.116974 0.269390 0.082617 0.406796 0.009629 0.008105 0.006632 0.010064 0.005573 0.012367 0.079661  0.005473
3.835467 0.263056 0.174796 0.117022 0.269483 0.082665 0.406884 0.009972 0.008129 0.006651 0.010093 0.005590 0.012402 0.103350  0.006250
3.840044 0.260494 0.174107 0.116584 0.268366 0.082218 0.405498 0.009950 0.008135 0.006657 0.010099 0.005590 0.012414 0.100574  0.006183
3.844624 0.180373 0.174844 0.117064 0.269517 0.082719 0.406862 0.008302 0.008174 0.006689 0.010149 0.005622 0.012469 0.007304  0.001671
3.849208 0.142571 0.175226 0.117311 0.270118 0.082977 0.407587 0.007402 0.008206 0.006714 0.010188 0.005647 0.012515 -0.041427  -0.003990
3.853794 0.110700 0.174785 0.117032 0.269398 0.082692 0.406683 0.006541 0.008219 0.006725 0.010203 0.005653 0.012536 -0.101840  -0.006273
3.858383 0.102899 0.175099 0.117238 0.269886 0.082907 0.407259 0.006324 0.008249 0.006750 0.010241 0.005676 0.012581 -0.119441  -0.006813
3.862975 0.122110 0.175889 0.117748 0.271131 0.083436 0.408882 0.006909 0.008292 0.006784 0.010295 0.005711 0.012642 -0.075316  -0.005426
3.867570 0.142291 0.175458 0.117477 0.270428 0.083158 0.407878 0.007479 0.008305 0.006796 0.010311 0.005718 0.012663 -0.040145  -0.003973
3.872168 0.123932 0.175759 0.117674 0.270892 0.083361 0.408474 0.007000 0.008337 0.006821 0.010350 0.005741 0.012709 -0.073212  -0.005381
3.876769 0.101995 0.176040 0.117859 0.271325 0.083557 0.409088 0.006369 0.008368 0.006847 0.010388 0.005765 0.012756 -0.129249  -0.007170
3.881372 0.114405 0.175621 0.117594 0.270643 0.083287 0.408074 0.006765 0.008382 0.006859 0.010406 0.005772 0.012777 -0.100433  -0.006339
3.885979 0.168015 0.176117 0.117911 0.271443 0.083611 0.409257 0.008223 0.008419 0.006888 0.010452 0.005801 0.012833 -0.013194  -0.002304
3.890589 0.237869 0.174033 0.116584 0.268073 0.082244 0.404882 0.009813 0.008393 0.006870 0.010417 0.005770 0.012802 0.075061  0.005512
3.895201 0.296509 0.175329 0.117419 0.270136 0.083115 0.407389 0.010987 0.008449 0.006914 0.010487 0.005817 0.012879 0.134405  0.007398
3.899817 0.264897 0.175903 0.117790 0.271039 0.083497 0.408540 0.010415 0.008487 0.006945 0.010535 0.005848 0.012935 0.100709  0.006422
3.904435 0.226661 0.177149 0.118595 0.273008 0.084326 0.411409 0.009662 0.008542 0.006989 0.010604 0.005893 0.013017 0.052650  0.004657
3.909057 0.242152 0.176983 0.118492 0.272732 0.084223 0.410982 0.010015 0.008562 0.007006 0.010629 0.005907 0.013048 0.075909  0.005607
3.913681 0.234083 0.177061 0.118545 0.272842 0.084278 0.411121 0.009875 0.008588 0.007027 0.010661 0.005925 0.013087 0.066322  0.005256
3.918308 0.275220 0.175734 0.117696 0.270719 0.083408 0.408008 0.010738 0.008580 0.007022 0.010649 0.005911 0.013074 0.113426  0.006893
3.922938 0.210161 0.174875 0.117147 0.269336 0.082848 0.406299 0.009409 0.008583 0.007025 0.010652 0.005908 0.013083 0.042857  0.004249
3.927571 0.153500 0.174722 0.117051 0.269079 0.082748 0.405965 0.008064 0.008603 0.007041 0.010676 0.005920 0.013114 -0.041518  -0.004194
3.932207 0.172271 0.173650 0.116368 0.267351 0.082045 0.403840 0.008566 0.008600 0.007040 0.010671 0.005912 0.013115 -0.002407  -0.001013
3.936846 0.187649 0.173925 0.116558 0.267753 0.082252 0.404248 0.008965 0.008631 0.007065 0.010708 0.005935 0.013158 0.016956  0.002695
3.941487 0.208432 0.174540 0.116945 0.268751 0.082648 0.405511 0.009474 0.008669 0.007096 0.010758 0.005966 0.013214 0.037475  0.004017
3.946132 0.257657 0.175139 0.117333 0.269701 0.083045 0.406660 0.010562 0.008708 0.007127 0.010806 0.005996 0.013269 0.096323  0.006458
3.950780 0.279499 0.176398 0.118143 0.271704 0.083885 0.409291 0.011030 0.008763 0.007171 0.010875 0.006043 0.013348 0.117494  0.007152
3.955430 0.243292 0.175341 0.117468 0.270005 0.083192 0.407002 0.010319 0.008760 0.007170 0.010870 0.006034 0.013346 0.080062  0.005919
3.960083 0.183338 0.174383 0.116862 0.268453 0.082572 0.405056 0.008982 0.008760 0.007171 0.010868 0.006028 0.013350 0.012249  0.002322
3.964739 0.133957 0.175332 0.117466 0.269971 0.083189 0.406933 0.007698 0.008807 0.007209 0.010928 0.006066 0.013417 -0.059953  -0.005150
3.969398 0.136896 0.174742 0.117090 0.269018 0.082808 0.405751 0.007803 0.008816 0.007216 0.010938 0.006069 0.013433 -0.054421  -0.004920
3.974060 0.120151 0.174850 0.117163 0.269180 0.082883 0.405935 0.007330 0.008842 0.007238 0.010971 0.006088 0.013473 -0.086163  -0.006207
3.978725 0.124563 0.173539 0.116326 0.267065 0.082020 0.403332 0.007483 0.008833 0.007232 0.010957 0.006072 0.013466 -0.072666  -0.005716
3.983392 0.129665 0.173916 0.116569 0.267666 0.082272 0.404052 0.007656 0.008866 0.007259 0.010999 0.006098 0.013514 -0.067489  -0.005523
3.988063 0.147637 0.173802 0.116499 0.267475 0.082197 0.403808 0.008191 0.008887 0.007276 0.011025 0.006112 0.013547 -0.049329  -0.004735
3.992736 0.228068 0.174172 0.116738 0.268062 0.082451 0.404516 0.010208 0.008921 0.007304 0.011067 0.006138 0.013596 0.066628  0.005518
3.997412 0.242709 0.175005 0.117274 0.269391 0.083005 0.406136 0.010560 0.008967 0.007340 0.011125 0.006176 0.013660 0.081773  0.006130
4.002091 0.195445 0.175241 0.117430 0.269742 0.083166 0.406526 0.009502 0.008998 0.007366 0.011163 0.006199 0.013705 0.023239  0.003277
4.006773 0.179973 0.174250 0.116798 0.268159 0.082520 0.404580 0.009144 0.008998 0.007366 0.011162 0.006192 0.013710 0.003011  0.001183
4.011458 0.197306 0.173716 0.116456 0.267294 0.082167 0.403519 0.009601 0.009009 0.007376 0.011175 0.006196 0.013731 0.031786  0.003854
4.016146 0.179558 0.172705 0.115818 0.265627 0.081564 0.401415 0.009185 0.009008 0.007377 0.011172 0.006191 0.013733 0.011611  0.002336
4.020836 0.131886 0.172789 0.115868 0.265778 0.081592 0.401628 0.007894 0.009036 0.007399 0.011206 0.006209 0.013776 -0.070290  -0.005763
4.025529 0.147429 0.172937 0.115961 0.266009 0.081662 0.401898 0.008370 0.009065 0.007423 0.011243 0.006229 0.013819 -0.050006  -0.004875
4.030225 0.260210 0.173569 0.116371 0.267022 0.082083 0.403136 0.011151 0.009107 0.007457 0.011296 0.006263 0.013880 0.101032  0.006948
4.034924 0.309087 0.172518 0.115703 0.265322 0.081498 0.401042 0.012188 0.009105 0.007457 0.011292 0.006258 0.013883 0.150461  0.008503
4.039626 0.286955 0.172183 0.115491 0.264886 0.081376 0.400363 0.011776 0.009122 0.007471 0.011314 0.006271 0.013910 0.126761  0.007827
4.044330 0.180093 0.171299 0.114931 0.263744 0.081055 0.398562 0.009355 0.009124 0.007473 0.011321 0.006276 0.013917 0.007749  0.001941
4.049038 0.144385 0.171306 0.114933 0.263754 0.081056 0.398590 0.008399 0.009149 0.007494 0.011352 0.006293 0.013955 -0.039961  -0.004419
4.053748 0.118624 0.170472 0.114408 0.262685 0.080752 0.396913 0.007634 0.009151 0.007497 0.011360 0.006298 0.013964 -0.086093  -0.006503
4.058461 0.162398 0.170751 0.114577 0.263046 0.080852 0.397492 0.008956 0.009183 0.007523 0.011398 0.006319 0.014011 -0.003026  -0.001223
4.063176 0.145451 0.170116 0.114181 0.262225 0.080624 0.396188 0.008498 0.009190 0.007529 0.011410 0.006327 0.014025 -0.032244  -0.004001
4.067895 0.138238 0.169290 0.113661 0.261169 0.080325 0.394528 0.008306 0.009192 0.007532 0.011417 0.006332 0.014033 -0.051700  -0.005080
4.072616 0.139126 0.169496 0.113791 0.261428 0.080401 0.394928 0.008355 0.009222 0.007556 0.011453 0.006351 0.014076 -0.038404  -0.004390
4.077340 0.158814 0.168672 0.113269 0.260378 0.080103 0.393278 0.008949 0.009223 0.007558 0.011459 0.006356 0.014083 -0.019197  -0.003111
4.082067 0.175545 0.167669 0.112639 0.259073 0.079747 0.391174 0.009433 0.009219 0.007556 0.011460 0.006358 0.014082 0.011364  0.002400
4.086797 0.223496 0.166729 0.112045 0.257891 0.079406 0.389335 0.010671 0.009217 0.007556 0.011463 0.006361 0.014085 0.071893  0.006052
4.091529 0.160216 0.166104 0.111645 0.257128 0.079180 0.388177 0.009059 0.009224 0.007562 0.011476 0.006368 0.014100 -0.017038  -0.002954
4.096265 0.169503 0.165959 0.111552 0.256923 0.079129 0.387821 0.009342 0.009243 0.007578 0.011501 0.006383 0.014130 -0.006949  -0.001891
4.101003 0.246037 0.165282 0.111133 0.256053 0.078892 0.386650 0.011284 0.009249 0.007584 0.011511 0.006390 0.014146 0.095617  0.007034
4.105743 0.238304 0.164432 0.110600 0.254973 0.078590 0.385230 0.011134 0.009249 0.007585 0.011517 0.006394 0.014157 0.083079  0.006574
4.110487 0.208418 0.163850 0.110234 0.254234 0.078385 0.384262 0.010440 0.009257 0.007593 0.011531 0.006403 0.014176 0.044817  0.004841
4.115233 0.195122 0.164130 0.110410 0.254593 0.078480 0.384735 0.010129 0.009290 0.007619 0.011570 0.006424 0.014223 0.035056  0.004293
4.119982 0.235834 0.165604 0.111333 0.256472 0.079003 0.387215 0.011165 0.009356 0.007671 0.011643 0.006462 0.014307 0.081505  0.006564
4.124734 0.262118 0.165924 0.111531 0.256883 0.079113 0.387763 0.011803 0.009390 0.007699 0.011684 0.006484 0.014355 0.110297  0.007656
4.129488 0.238456 0.166221 0.111718 0.257263 0.079221 0.388374 0.011288 0.009424 0.007726 0.011724 0.006506 0.014406 0.082525  0.006640
4.134245 0.207530 0.166249 0.111736 0.257303 0.079230 0.388443 0.010559 0.009451 0.007748 0.011757 0.006524 0.014446 0.051884  0.005280
4.139005 0.156506 0.165787 0.111437 0.256727 0.079059 0.387590 0.009195 0.009463 0.007759 0.011776 0.006535 0.014470 -0.004016  -0.001473
4.143768 0.091474 0.164903 0.110886 0.255599 0.078749 0.386100 0.007049 0.009464 0.007761 0.011783 0.006540 0.014482 -0.122644  -0.008162
4.148533 0.071351 0.165510 0.111266 0.256376 0.078963 0.387129 0.006243 0.009508 0.007796 0.011833 0.006567 0.014541 -0.173528  -0.009735
4.153301 0.070882 0.165259 0.111104 0.256062 0.078872 0.386724 0.006239 0.009527 0.007812 0.011859 0.006582 0.014574 -0.182107  -0.010001
4.158072 0.087483 0.164152 0.110407 0.254658 0.078479 0.384887 0.006951 0.009522 0.007809 0.011860 0.006584 0.014580 -0.131726  -0.008530
4.162846 0.140772 0.164485 0.110616 0.255087 0.078595 0.385458 0.008842 0.009558 0.007838 0.011903 0.006607 0.014632 -0.030015  -0.004083
4.167622 0.170184 0.164296 0.110502 0.254831 0.078533 0.385084 0.009749 0.009579 0.007856 0.011930 0.006623 0.014665 0.012485  0.002641
4.172401 0.176828 0.164548 0.110660 0.255144 0.078623 0.385487 0.009966 0.009613 0.007884 0.011971 0.006645 0.014714 0.018577  0.003230
4.177182 0.135625 0.162950 0.109576 0.252996 0.078010 0.382729 0.008752 0.009593 0.007867 0.011953 0.006638 0.014702 -0.046417  -0.005120
4.181967 0.176151 0.162099 0.108834 0.251501 0.077591 0.380776 0.010002 0.009595 0.007862 0.011951 0.006638 0.014705 0.023319  0.003639
4.186754 0.151240 0.163240 0.109814 0.253559 0.078138 0.383557 0.009293 0.009655 0.007919 0.012033 0.006680 0.014799 -0.015357  -0.002961
4.191543 0.137578 0.162835 0.109470 0.252812 0.077949 0.382520 0.008888 0.009669 0.007928 0.012048 0.006690 0.014820 -0.052546  -0.005493
4.196335 0.200526 0.162863 0.109490 0.252864 0.077961 0.382596 0.010759 0.009696 0.007950 0.012082 0.006708 0.014861 0.051801  0.005468
4.201130 0.207049 0.162879 0.109504 0.252897 0.077967 0.382644 0.010961 0.009722 0.007972 0.012114 0.006726 0.014902 0.058777  0.005840
4.205928 0.138459 0.162704 0.109348 0.252594 0.077880 0.382255 0.008987 0.009742 0.007987 0.012139 0.006740 0.014933 -0.036510  -0.004615
4.210728 0.101642 0.163164 0.109746 0.253408 0.078102 0.383333 0.007720 0.009782 0.008022 0.012190 0.006767 0.014993 -0.100715  -0.007685
4.215531 0.101737 0.163748 0.110136 0.254202 0.078319 0.384380 0.007744 0.009824 0.008057 0.012240 0.006794 0.015052 -0.090103  -0.007287
4.220337 0.093884 0.163214 0.109787 0.253504 0.078123 0.383474 0.007458 0.009833 0.008065 0.012255 0.006803 0.015072 -0.109270  -0.008046
4.225145 0.077616 0.164418 0.110553 0.255062 0.078553 0.385527 0.006798 0.009894 0.008113 0.012324 0.006839 0.015151 -0.162914  -0.009849
4.229956 0.100891 0.163572 0.110022 0.253992 0.078251 0.384127 0.007770 0.009894 0.008114 0.012329 0.006843 0.015162 -0.107380  -0.008016
4.234769 0.141546 0.163611 0.110044 0.254046 0.078265 0.384210 0.009227 0.009920 0.008136 0.012361 0.006861 0.015202 -0.020351  -0.003499
4.239585 0.153112 0.164146 0.110369 0.254754 0.078445 0.385185 0.009621 0.009962 0.008168 0.012410 0.006887 0.015260 -0.011427  -0.002628
4.244404 0.097840 0.163654 0.110069 0.254108 0.078279 0.384299 0.007711 0.009972 0.008178 0.012426 0.006897 0.015282 -0.128287  -0.008829
4.249225 0.127198 0.163402 0.109909 0.253795 0.078188 0.383897 0.008815 0.009991 0.008194 0.012451 0.006911 0.015313 -0.056366  -0.005868
4.254049 0.189137 0.162290 0.108976 0.251908 0.077665 0.381424 0.010777 0.009983 0.008180 0.012437 0.006906 0.015304 0.026540  0.004037
4.258875 0.304693 0.161843 0.108587 0.251121 0.077450 0.380394 0.013715 0.009996 0.008187 0.012451 0.006915 0.015324 0.155652  0.009803
4.263704 0.295638 0.161410 0.108207 0.250356 0.077237 0.379395 0.013546 0.010009 0.008195 0.012465 0.006924 0.015345 0.144120  0.009458
4.268536 0.214113 0.160522 0.107429 0.248782 0.076804 0.377329 0.011559 0.010009 0.008188 0.012460 0.006923 0.015345 0.055822  0.005902
4.273370 0.187836 0.160306 0.107239 0.248405 0.076696 0.376843 0.010856 0.010029 0.008203 0.012485 0.006937 0.015377 0.029081  0.004272
4.278207 0.225225 0.159639 0.106650 0.247213 0.076375 0.375282 0.011920 0.010036 0.008203 0.012489 0.006942 0.015387 0.076637  0.006954
4.283047 0.214844 0.159435 0.106467 0.246858 0.076273 0.374828 0.011675 0.010057 0.008218 0.012514 0.006956 0.015420 0.058187  0.006076
4.287888 0.225565 0.159472 0.106497 0.246929 0.076290 0.374929 0.011995 0.010086 0.008242 0.012550 0.006976 0.015465 0.078634  0.007082
4.292733 0.197951 0.160904 0.107756 0.249492 0.076983 0.378308 0.011268 0.010159 0.008313 0.012650 0.007027 0.015577 0.045605  0.005408
4.297580 0.156356 0.160642 0.107513 0.249052 0.076848 0.377783 0.010041 0.010178 0.008327 0.012673 0.007040 0.015608 -0.010984  -0.002661
4.302430 0.136798 0.161656 0.108410 0.250833 0.077347 0.380080 0.009418 0.010238 0.008384 0.012753 0.007082 0.015698 -0.035176  -0.004776
4.307282 0.115538 0.163044 0.109614 0.253286 0.078017 0.383315 0.008678 0.010309 0.008453 0.012849 0.007131 0.015807 -0.075274  -0.007005
4.312136 0.108143 0.163629 0.110031 0.254142 0.078249 0.384448 0.008418 0.010355 0.008491 0.012905 0.007161 0.015872 -0.083923  -0.007416
4.316994 0.111590 0.162698 0.109309 0.252693 0.077844 0.382563 0.008574 0.010353 0.008486 0.012902 0.007161 0.015875 -0.092752  -0.007817
4.321853 0.179243 0.163330 0.109842 0.253762 0.078142 0.383944 0.010895 0.010400 0.008529 0.012963 0.007194 0.015945 0.020279  0.003665
4.326715 0.243446 0.163546 0.109971 0.254059 0.078215 0.384376 0.012730 0.010434 0.008556 0.013005 0.007216 0.015996 0.094355  0.007925
4.331580 0.243714 0.163942 0.110218 0.254569 0.078350 0.385057 0.012771 0.010474 0.008588 0.013052 0.007241 0.016053 0.092096  0.007851
4.336447 0.164386 0.164468 0.110540 0.255262 0.078530 0.386007 0.010516 0.010519 0.008623 0.013104 0.007268 0.016115 -0.007486  -0.002244
4.341317 0.165956 0.165022 0.110891 0.255954 0.078727 0.386905 0.010594 0.010564 0.008660 0.013157 0.007297 0.016176 0.000385  0.000510
4.346189 0.174006 0.164207 0.110371 0.254932 0.078436 0.385575 0.010877 0.010566 0.008662 0.013165 0.007303 0.016191 0.000864  0.000766
4.351064 0.220436 0.164946 0.110837 0.255883 0.078693 0.386842 0.012275 0.010618 0.008704 0.013225 0.007334 0.016261 0.068326  0.006834
4.355941 0.219950 0.166220 0.111635 0.257508 0.079144 0.389245 0.012294 0.010688 0.008759 0.013303 0.007375 0.016355 0.059201  0.006378
4.360821 0.203874 0.166909 0.112067 0.258394 0.079387 0.390664 0.011869 0.010739 0.008800 0.013362 0.007406 0.016429 0.040756  0.005307
4.365703 0.231802 0.168157 0.112851 0.259993 0.079833 0.393204 0.012690 0.010808 0.008854 0.013439 0.007447 0.016528 0.079315  0.007423
4.370587 0.174757 0.169310 0.113580 0.261464 0.080249 0.395519 0.011048 0.010875 0.008907 0.013514 0.007487 0.016621 0.002811  0.001401
4.375474 0.151346 0.171737 0.115113 0.264589 0.081126 0.400427 0.010310 0.010982 0.008991 0.013632 0.007548 0.016770 -0.025441  -0.004227
4.380364 0.141708 0.173258 0.116085 0.266848 0.081730 0.403413 0.010003 0.011061 0.009054 0.013727 0.007597 0.016878 -0.039526  -0.005283
4.385256 0.130295 0.171643 0.115051 0.264480 0.081087 0.400276 0.009618 0.011039 0.009038 0.013703 0.007587 0.016858 -0.054387  -0.006214
4.390150 0.110219 0.172784 0.115775 0.266117 0.081504 0.402562 0.008870 0.011105 0.009091 0.013782 0.007627 0.016951 -0.091150  -0.008066
4.395047 0.083068 0.174439 0.116828 0.268788 0.082493 0.405854 0.007721 0.011188 0.009156 0.013888 0.007694 0.017066 -0.153619  -0.010499
4.399946 0.064575 0.174335 0.116758 0.268636 0.082418 0.405690 0.006825 0.011214 0.009177 0.013920 0.007710 0.017107 -0.220075  -0.012600
4.404847 0.075118 0.173994 0.116534 0.268106 0.082184 0.405064 0.007380 0.011232 0.009192 0.013943 0.007719 0.017138 -0.181011  -0.011456
4.409751 0.087106 0.172931 0.115849 0.266418 0.081540 0.403029 0.007967 0.011226 0.009188 0.013934 0.007709 0.017138 -0.145254  -0.010289
4.414658 0.117526 0.171818 0.115135 0.264781 0.081127 0.400888 0.009278 0.011218 0.009183 0.013926 0.007708 0.017135 -0.076797  -0.007500
4.419566 0.149413 0.171468 0.114904 0.264349 0.080994 0.400245 0.010487 0.011235 0.009197 0.013950 0.007721 0.017165 -0.028794  -0.004604
4.424478 0.182824 0.170035 0.113999 0.262507 0.080474 0.397362 0.011630 0.011216 0.009184 0.013936 0.007716 0.017146 0.017741  0.003623
4.429391 0.187804 0.170475 0.114271 0.263082 0.080628 0.398271 0.011817 0.011259 0.009218 0.013986 0.007743 0.017209 0.018111  0.003670
4.434307 0.183235 0.169868 0.113872 0.262353 0.080393 0.397236 0.011702 0.011267 0.009225 0.014002 0.007751 0.017230 0.024304  0.004262
4.439225 0.131336 0.169494 0.113632 0.261892 0.080254 0.396546 0.009933 0.011284 0.009239 0.014026 0.007764 0.017259 -0.080914  -0.007796
4.444146 0.185564 0.168618 0.113075 0.260768 0.079937 0.394769 0.011838 0.011284 0.009241 0.014033 0.007769 0.017266 0.011181  0.002906
4.449068 0.340923 0.168725 0.113134 0.260941 0.079966 0.395115 0.016088 0.011318 0.009268 0.014075 0.007792 0.017320 0.179354  0.011669
4.453994 0.363797 0.168625 0.113065 0.260830 0.079925 0.394972 0.016665 0.011346 0.009290 0.014111 0.007811 0.017364 0.199142  0.012330
4.458921 0.284662 0.169677 0.113727 0.262182 0.080302 0.397106 0.014783 0.011413 0.009344 0.014187 0.007852 0.017460 0.119251  0.009568
4.463851 0.199932 0.169580 0.113662 0.262073 0.080262 0.396961 0.012424 0.011443 0.009368 0.014225 0.007872 0.017507 0.021885  0.004111
4.468783 0.230900 0.170585 0.114296 0.263364 0.080622 0.398989 0.013391 0.011510 0.009421 0.014301 0.007913 0.017603 0.067182  0.007223
4.473718 0.236709 0.169937 0.113879 0.262555 0.080382 0.397763 0.013598 0.011522 0.009432 0.014321 0.007924 0.017627 0.071306  0.007463
4.478655 0.244634 0.168146 0.112734 0.260298 0.079727 0.394289 0.013864 0.011494 0.009412 0.014301 0.007915 0.017601 0.081907  0.008022
4.483594 0.194395 0.169758 0.113759 0.262333 0.080316 0.397417 0.012395 0.011583 0.009482 0.014399 0.007967 0.017723 0.017011  0.003667
4.488535 0.286869 0.169662 0.113687 0.262254 0.080268 0.397388 0.015102 0.011614 0.009507 0.014439 0.007988 0.017774 0.123217  0.009897
4.493479 0.298691 0.169835 0.113793 0.262487 0.080326 0.397774 0.015454 0.011653 0.009539 0.014487 0.008014 0.017834 0.134376  0.010366
4.498425 0.361913 0.169157 0.113356 0.261639 0.080074 0.396487 0.017060 0.011663 0.009548 0.014505 0.008024 0.017856 0.191660  0.012415
4.503373 0.327832 0.169359 0.113480 0.261914 0.080141 0.396948 0.016282 0.011703 0.009579 0.014553 0.008050 0.017916 0.157897  0.011300
4.508323 0.392399 0.170083 0.113934 0.262848 0.080402 0.398419 0.017862 0.011759 0.009625 0.014619 0.008085 0.017998 0.214905  0.013218
4.513276 0.433860 0.169413 0.113502 0.262013 0.080153 0.397156 0.018832 0.011768 0.009632 0.014634 0.008094 0.018017 0.254414  0.014421
4.518231 0.500008 0.168713 0.113053 0.261140 0.079894 0.395831 0.020269 0.011774 0.009638 0.014648 0.008102 0.018035 0.320907  0.016238
4.523188 0.396371 0.169784 0.113729 0.262513 0.080278 0.397988 0.018094 0.011842 0.009692 0.014725 0.008143 0.018131 0.225190  0.013638
4.528148 0.240158 0.169381 0.113467 0.262018 0.080127 0.397250 0.014120 0.011858 0.009706 0.014749 0.008156 0.018161 0.063842  0.007280
4.533109 0.218317 0.168967 0.113199 0.261506 0.079971 0.396485 0.013498 0.011874 0.009719 0.014772 0.008169 0.018190 0.055286  0.006792
4.538073 0.256428 0.170007 0.113856 0.262839 0.080345 0.398570 0.014666 0.011941 0.009772 0.014848 0.008209 0.018284 0.104889  0.009380
4.543039 0.216158 0.169332 0.113421 0.261999 0.080095 0.397303 0.013500 0.011949 0.009779 0.014863 0.008218 0.018302 0.063847  0.007337
4.548007 0.092784 0.170337 0.114058 0.263285 0.080459 0.399306 0.008868 0.012015 0.009832 0.014938 0.008258 0.018396 -0.154804  -0.011454
4.552977 0.090658 0.170490 0.114151 0.263489 0.080508 0.399642 0.008789 0.012052 0.009862 0.014983 0.008282 0.018453 -0.121191  -0.010161
4.557950 0.076055 0.170075 0.113883 0.262975 0.080355 0.398872 0.008071 0.012070 0.009877 0.015009 0.008296 0.018484 -0.170699  -0.012092
4.562925 0.070589 0.169945 0.113795 0.262822 0.080303 0.398658 0.007797 0.012098 0.009900 0.015045 0.008316 0.018529 -0.175935  -0.012309
4.567902 0.072001 0.169829 0.113717 0.262688 0.080254 0.398477 0.007896 0.012127 0.009923 0.015082 0.008336 0.018576 -0.192295  -0.012904
4.572881 0.096069 0.170007 0.113823 0.262928 0.080317 0.398872 0.009146 0.012167 0.009955 0.015131 0.008363 0.018636 -0.104010  -0.009517
4.577862 0.101128 0.170189 0.113935 0.263175 0.080379 0.399284 0.009410 0.012207 0.009988 0.015180 0.008389 0.018698 -0.103485  -0.009519
4.582845 0.090740 0.170073 0.113855 0.263042 0.080331 0.399110 0.008938 0.012237 0.010012 0.015218 0.008410 0.018745 -0.118860  -0.010230
4.587830 0.073452 0.169055 0.113200 0.261768 0.079955 0.397173 0.008064 0.012234 0.010011 0.015223 0.008413 0.018752 -0.187572  -0.012886
4.592818 0.074207 0.169808 0.113679 0.262733 0.080224 0.398678 0.008128 0.012295 0.010060 0.015293 0.008451 0.018839 -0.178599  -0.012609
4.597808 0.100035 0.168499 0.112839 0.261093 0.079744 0.396180 0.009463 0.012281 0.010050 0.015287 0.008449 0.018831 -0.124916  -0.010574
4.602799 0.183230 0.167484 0.112188 0.259833 0.079367 0.394267 0.012841 0.012277 0.010048 0.015292 0.008452 0.018837 0.031273  0.005305
4.607793 0.192232 0.165786 0.111102 0.257706 0.078749 0.390990 0.013188 0.012248 0.010026 0.015270 0.008441 0.018809 0.032999  0.005464
4.612789 0.150711 0.165968 0.111214 0.257950 0.078813 0.391400 0.011709 0.012287 0.010058 0.015318 0.008467 0.018869 -0.022841  -0.004558
4.617787 0.129974 0.165519 0.110923 0.257401 0.078646 0.390576 0.010902 0.012303 0.010072 0.015342 0.008481 0.018899 -0.056306  -0.007176
4.622787 0.133963 0.165057 0.110624 0.256838 0.078473 0.389729 0.011098 0.012318 0.010085 0.015366 0.008494 0.018928 -0.060182  -0.007438
4.627789 0.216887 0.164262 0.110115 0.255855 0.078186 0.388222 0.014158 0.012321 0.010088 0.015377 0.008500 0.018942 0.064361  0.007712
4.632793 0.269696 0.163138 0.109369 0.254399 0.077764 0.386286 0.015829 0.012311 0.010080 0.015373 0.008500 0.018944 0.120490  0.010580
4.637799 0.170091 0.162771 0.109040 0.253775 0.077579 0.385497 0.012604 0.012329 0.010091 0.015395 0.008512 0.018974 -0.000388  -0.000602
4.642808 0.176838 0.161529 0.107948 0.251611 0.076970 0.382693 0.012885 0.012315 0.010067 0.015370 0.008501 0.018955 0.008462  0.002819
4.647818 0.236406 0.160211 0.106778 0.249333 0.076316 0.379808 0.014938 0.012297 0.010039 0.015341 0.008487 0.018934 0.084716  0.008942
4.652830 0.269756 0.159566 0.106202 0.248223 0.075993 0.378409 0.015999 0.012305 0.010039 0.015347 0.008492 0.018949 0.117981  0.010581
4.657844 0.225064 0.160004 0.106582 0.249019 0.076199 0.379477 0.014653 0.012355 0.010084 0.015413 0.008526 0.019027 0.073017  0.008346
4.662860 0.201402 0.158515 0.105251 0.246404 0.075463 0.376131 0.013899 0.012331 0.010048 0.015374 0.008508 0.018995 0.040630  0.006243
4.667879 0.256663 0.157537 0.104370 0.244733 0.074977 0.373953 0.015733 0.012326 0.010033 0.015363 0.008504 0.018991 0.109093  0.010257
4.672899 0.258198 0.156247 0.103202 0.242959 0.074338 0.371033 0.015824 0.012309 0.010004 0.015350 0.008491 0.018969 0.110803  0.010366
4.677921 0.201796 0.155524 0.102543 0.241974 0.073974 0.369430 0.014028 0.012315 0.009999 0.015361 0.008493 0.018980 0.045329  0.006648
4.682945 0.190919 0.155373 0.102398 0.241781 0.073897 0.369139 0.013682 0.012343 0.010020 0.015397 0.008512 0.019025 0.043458  0.006528
4.687971 0.200085 0.153665 0.101303 0.239423 0.073052 0.365592 0.014045 0.012308 0.009994 0.015364 0.008487 0.018985 0.054876  0.007355
4.692999 0.159715 0.152397 0.100598 0.237667 0.072427 0.363170 0.012583 0.012291 0.009986 0.015350 0.008474 0.018974 0.013307  0.003632
4.698029 0.131425 0.152044 0.100395 0.237208 0.072245 0.362594 0.011446 0.012311 0.010004 0.015377 0.008486 0.019012 -0.024775  -0.004970
4.703061 0.081937 0.153534 0.101216 0.239298 0.072966 0.365518 0.009062 0.012405 0.010072 0.015487 0.008552 0.019141 -0.125994  -0.011238
4.708094 0.089754 0.152710 0.100754 0.238172 0.072558 0.363989 0.009511 0.012406 0.010077 0.015493 0.008551 0.019153 -0.109557  -0.010508
4.713130 0.126903 0.153858 0.101389 0.239782 0.073113 0.366239 0.011340 0.012487 0.010136 0.015588 0.008608 0.019265 -0.032144  -0.005707
4.718168 0.161380 0.153565 0.101225 0.239375 0.072967 0.365671 0.012823 0.012509 0.010156 0.015617 0.008622 0.019302 0.006946  0.002660
4.723207 0.213427 0.154820 0.101917 0.241146 0.073572 0.368351 0.014787 0.012594 0.010218 0.015718 0.008682 0.019426 0.071473  0.008557
4.728248 0.225436 0.154334 0.101641 0.240490 0.073327 0.367295 0.015238 0.012608 0.010232 0.015739 0.008691 0.019451 0.087782  0.009509
4.733291 0.147981 0.155032 0.102019 0.241500 0.073653 0.369075 0.012380 0.012671 0.010279 0.015815 0.008734 0.019551 -0.009198  -0.003086
4.738336 0.103675 0.154629 0.101797 0.240928 0.073459 0.368080 0.010390 0.012689 0.010295 0.015839 0.008746 0.019577 -0.080686  -0.009166
4.743383 0.117482 0.154767 0.101870 0.241134 0.073523 0.368451 0.011090 0.012729 0.010327 0.015888 0.008773 0.019640 -0.049821  -0.007222
4.748432 0.133774 0.155223 0.102172 0.241778 0.073740 0.369554 0.011866 0.012782 0.010370 0.015953 0.008810 0.019723 -0.023329  -0.004955
4.753482 0.143577 0.155887 0.102757 0.242743 0.074050 0.371258 0.012326 0.012844 0.010428 0.016028 0.008852 0.019821 -0.011259  -0.003452
4.758535 0.121700 0.155195 0.102132 0.241774 0.073713 0.369621 0.011379 0.012850 0.010424 0.016039 0.008856 0.019831 -0.041208  -0.006621
4.763589 0.108202 0.156269 0.103093 0.243277 0.074235 0.372153 0.010759 0.012929 0.010501 0.016132 0.008911 0.019952 -0.073667  -0.008877
4.768645 0.138994 0.155936 0.102780 0.242853 0.074056 0.371531 0.012227 0.012950 0.010514 0.016161 0.008925 0.019990 -0.010073  -0.003291
4.773702 0.112711 0.155888 0.102740 0.242775 0.074036 0.371371 0.011040 0.012984 0.010540 0.016203 0.008948 0.020040 -0.060871  -0.008113
4.778762 0.091742 0.156302 0.103110 0.243359 0.074235 0.372362 0.009987 0.013036 0.010588 0.016266 0.008984 0.020121 -0.095141  -0.010171
4.783823 0.073163 0.154164 0.101501 0.240412 0.073181 0.367479 0.008943 0.012982 0.010534 0.016212 0.008944 0.020043 -0.139361  -0.012343
4.788886 0.068176 0.153596 0.101183 0.239637 0.072898 0.366407 0.008657 0.012994 0.010546 0.016230 0.008952 0.020069 -0.147185  -0.012720
4.793950 0.088682 0.154041 0.101425 0.240267 0.073111 0.367296 0.009901 0.013049 0.010588 0.016297 0.008990 0.020149 -0.111634  -0.011108
4.799017 0.135092 0.157341 0.104022 0.244849 0.074727 0.374927 0.012254 0.013225 0.010753 0.016497 0.009114 0.020415 -0.024323  -0.005200
4.804085 0.189526 0.156507 0.103267 0.243710 0.074312 0.373075 0.014556 0.013227 0.010744 0.016506 0.009114 0.020422 0.047600  0.007295
4.809155 0.156481 0.156742 0.103465 0.244065 0.074417 0.373728 0.013264 0.013275 0.010785 0.016565 0.009147 0.020498 -0.006754  -0.002756
4.814226 0.168279 0.156940 0.103647 0.244319 0.074518 0.374111 0.013794 0.013321 0.010826 0.016621 0.009179 0.020567 0.018256  0.004543
4.819299 0.167509 0.156853 0.103574 0.244192 0.074477 0.373871 0.013802 0.013356 0.010853 0.016665 0.009203 0.020620 0.013907  0.003977
4.824374 0.150736 0.155649 0.102470 0.242572 0.073871 0.371306 0.013131 0.013343 0.010826 0.016657 0.009192 0.020609 -0.005384  -0.002482
4.829451 0.127574 0.155314 0.102163 0.242105 0.073705 0.370514 0.012115 0.013368 0.010842 0.016690 0.009209 0.020647 -0.032408  -0.006106
4.834529 0.113229 0.156022 0.102803 0.243095 0.074052 0.372172 0.011447 0.013437 0.010907 0.016773 0.009257 0.020753 -0.063247  -0.008555
4.839609 0.124271 0.154464 0.101638 0.240949 0.073281 0.368625 0.012027 0.013409 0.010877 0.016747 0.009236 0.020714 -0.032311  -0.006133
4.844691 0.126989 0.153862 0.101298 0.240121 0.072983 0.367272 0.012193 0.013421 0.010890 0.016767 0.009244 0.020736 -0.042930  -0.007089
4.849774 0.128080 0.152552 0.100565 0.238316 0.072335 0.364805 0.012281 0.013403 0.010882 0.016752 0.009229 0.020726 -0.024949  -0.005420
4.854858 0.131272 0.152617 0.100602 0.238412 0.072365 0.364949 0.012469 0.013444 0.010915 0.016803 0.009257 0.020790 -0.032863  -0.006239
4.859945 0.118345 0.153369 0.101019 0.239457 0.072731 0.366391 0.011872 0.013516 0.010969 0.016888 0.009307 0.020890 -0.047979  -0.007559
4.865033 0.132614 0.153428 0.101047 0.239547 0.072757 0.366527 0.012604 0.013557 0.011002 0.016939 0.009335 0.020953 -0.025444  -0.005521
4.870122 0.139494 0.154616 0.101704 0.241211 0.073331 0.369171 0.012963 0.013647 0.011069 0.017046 0.009399 0.021088 -0.018806  -0.004760
4.875213 0.150523 0.154323 0.101542 0.240809 0.073184 0.368518 0.013503 0.013673 0.011091 0.017080 0.009416 0.021129 -0.003806  -0.002147
4.880306 0.159972 0.152743 0.100666 0.238599 0.072417 0.365217 0.013960 0.013641 0.011074 0.017049 0.009392 0.021093 0.013638  0.004076
4.885400 0.120268 0.151983 0.100236 0.237590 0.072032 0.363906 0.012138 0.013645 0.011081 0.017060 0.009394 0.021114 -0.045229  -0.007444
4.890496 0.109773 0.152769 0.100670 0.238679 0.072414 0.365411 0.011629 0.013718 0.011136 0.017147 0.009445 0.021216 -0.068746  -0.009202
4.895593 0.163659 0.152735 0.100651 0.238634 0.072401 0.365338 0.014238 0.013755 0.011166 0.017193 0.009470 0.021273 0.013897  0.004149
4.900692 0.207902 0.154295 0.101516 0.240808 0.073157 0.368580 0.016093 0.013863 0.011245 0.017319 0.009546 0.021427 0.062176  0.008800
4.905792 0.231831 0.153690 0.101174 0.239980 0.072857 0.367240 0.017041 0.013875 0.011257 0.017338 0.009553 0.021448 0.080386  0.010034
4.910894 0.241811 0.152721 0.100634 0.238647 0.072379 0.365424 0.017452 0.013869 0.011259 0.017338 0.009548 0.021454 0.093713  0.010864
4.915997 0.242992 0.153141 0.100864 0.239237 0.072582 0.366246 0.017543 0.013927 0.011303 0.017407 0.009588 0.021538 0.098404  0.011164
4.921102 0.185714 0.153227 0.100909 0.239365 0.072621 0.366437 0.015380 0.013970 0.011337 0.017461 0.009617 0.021604 0.028829  0.006060
4.926208 0.165522 0.153497 0.101062 0.239731 0.072756 0.366919 0.014560 0.014021 0.011377 0.017523 0.009653 0.021678 0.010914  0.003739
4.931316 0.155433 0.153842 0.101244 0.240246 0.072910 0.367777 0.014149 0.014076 0.011419 0.017591 0.009691 0.021764 -0.005323  -0.002618
4.936425 0.183430 0.155183 0.101997 0.242095 0.073570 0.370843 0.015414 0.014177 0.011494 0.017708 0.009762 0.021916 0.019371  0.005009
4.941535 0.346112 0.156240 0.102925 0.243562 0.074090 0.373279 0.021233 0.014266 0.011579 0.017812 0.009824 0.022050 0.183801  0.015473
4.946647 0.455515 0.156624 0.103270 0.244100 0.074276 0.374173 0.024428 0.014324 0.011631 0.017882 0.009864 0.022139 0.286999  0.019390
4.951761 0.465682 0.157331 0.103904 0.245133 0.074623 0.375793 0.024769 0.014397 0.011700 0.017971 0.009915 0.022251 0.293892  0.019677
4.956875 0.321351 0.157109 0.103699 0.244784 0.074510 0.375325 0.020635 0.014428 0.011722 0.018009 0.009936 0.022300 0.161337  0.014621
4.961992 0.233373 0.155898 0.102601 0.243122 0.073907 0.372617 0.017635 0.014414 0.011693 0.018000 0.009924 0.022284 0.078020  0.010197
4.967109 0.188149 0.156290 0.102952 0.243672 0.074098 0.373538 0.015880 0.014474 0.011747 0.018072 0.009966 0.022376 0.040532  0.007371
4.972228 0.138571 0.156111 0.102775 0.243443 0.074000 0.373201 0.013668 0.014507 0.011771 0.018116 0.009988 0.022430 -0.024449  -0.005741
4.977348 0.127294 0.155764 0.102465 0.242959 0.073833 0.372391 0.013138 0.014533 0.011787 0.018151 0.010006 0.022471 -0.042473  -0.007589
4.982469 0.126635 0.154819 0.101772 0.241663 0.073362 0.370266 0.013142 0.014531 0.011782 0.018155 0.010003 0.022472 -0.030505  -0.006450
4.987592 0.105141 0.155551 0.102270 0.242679 0.073719 0.371957 0.012010 0.014608 0.011845 0.018246 0.010056 0.022589 -0.066053  -0.009519
4.992716 0.076208 0.156259 0.102905 0.243660 0.074069 0.373581 0.010254 0.014684 0.011916 0.018336 0.010109 0.022704 -0.125383  -0.013153
4.997842 0.059562 0.154959 0.101847 0.241874 0.073426 0.370647 0.009092 0.014665 0.011889 0.018322 0.010095 0.022680 -0.213366  -0.017208
5.002969 0.078389 0.156668 0.103275 0.244236 0.074267 0.374543 0.010461 0.014788 0.012007 0.018464 0.010182 0.022865 -0.122530  -0.013078
5.008097 0.103695 0.155389 0.102113 0.242476 0.073632 0.371662 0.012066 0.014770 0.011974 0.018451 0.010168 0.022843 -0.070070  -0.009919
5.013226 0.156761 0.155664 0.102368 0.242846 0.073768 0.372255 0.014878 0.014826 0.012023 0.018518 0.010206 0.022927 0.004574  0.002541
5.018356 0.184599 0.155098 0.101921 0.242081 0.073488 0.371018 0.016192 0.014842 0.012031 0.018542 0.010216 0.022955 0.043173  0.007830
5.023488 0.167275 0.154910 0.101821 0.241799 0.073404 0.370493 0.015457 0.014875 0.012060 0.018584 0.010240 0.023005 0.014831  0.004603
5.028621 0.113413 0.155141 0.101943 0.242145 0.073507 0.371135 0.012764 0.014929 0.012101 0.018651 0.010276 0.023090 -0.066561  -0.009778
5.033755 0.110481 0.155819 0.102498 0.243083 0.073840 0.372684 0.012634 0.015004 0.012169 0.018740 0.010329 0.023204 -0.071364  -0.010154
5.038891 0.127112 0.155829 0.102505 0.243099 0.073844 0.372721 0.013590 0.015047 0.012204 0.018794 0.010358 0.023271 -0.037622  -0.007393
5.044027 0.167955 0.156718 0.103310 0.244315 0.074287 0.374689 0.015665 0.015132 0.012286 0.018893 0.010418 0.023398 0.015227  0.004717
5.049165 0.176576 0.156473 0.103089 0.243986 0.074160 0.374169 0.016107 0.015162 0.012307 0.018933 0.010438 0.023447 0.029126  0.006542
5.054304 0.149873 0.156882 0.103455 0.244565 0.074359 0.375147 0.014880 0.015224 0.012363 0.019009 0.010481 0.023543 -0.004053  -0.002447
5.059444 0.082347 0.157448 0.103966 0.245459 0.074639 0.376391 0.011060 0.015294 0.012428 0.019096 0.010530 0.023647 -0.133848  -0.014101
5.064585 0.086150 0.156795 0.103378 0.244436 0.074319 0.374919 0.011344 0.015304 0.012427 0.019108 0.010536 0.023665 -0.113350  -0.013012
5.069727 0.137340 0.157113 0.103662 0.244877 0.074473 0.375646 0.014362 0.015361 0.012478 0.019178 0.010576 0.023753 -0.029980  -0.006710
5.074871 0.198505 0.156433 0.103049 0.243936 0.074137 0.374104 0.017314 0.015370 0.012475 0.019193 0.010581 0.023769 0.055708  0.009172
5.080015 0.230145 0.156071 0.102720 0.243434 0.073961 0.373273 0.018693 0.015394 0.012489 0.019225 0.010597 0.023807 0.081820  0.011146
5.085161 0.224679 0.155717 0.102403 0.242945 0.073787 0.372465 0.018520 0.015418 0.012503 0.019258 0.010613 0.023846 0.078699  0.010961
5.090308 0.183064 0.156013 0.102669 0.243348 0.073934 0.373115 0.016763 0.015475 0.012553 0.019327 0.010653 0.023931 0.027406  0.006486
5.095455 0.174594 0.155309 0.102037 0.242373 0.073588 0.371500 0.016415 0.015482 0.012549 0.019340 0.010657 0.023944 0.026681  0.006417
5.100604 0.138647 0.153920 0.101256 0.240455 0.072901 0.368321 0.014667 0.015454 0.012535 0.019316 0.010636 0.023906 -0.022832  -0.005952
5.105754 0.130564 0.151765 0.100057 0.237491 0.071838 0.364110 0.014272 0.015387 0.012494 0.019249 0.010587 0.023834 -0.029305  -0.006762
5.110905 0.125691 0.150979 0.099622 0.236402 0.071452 0.362610 0.014042 0.015389 0.012501 0.019257 0.010587 0.023850 -0.035204  -0.007431
5.116057 0.138855 0.149481 0.098795 0.234342 0.070710 0.359794 0.014799 0.015355 0.012483 0.019226 0.010561 0.023822 -0.017341  -0.005230
5.121210 0.175392 0.147800 0.097878 0.232014 0.069889 0.356578 0.016679 0.015311 0.012459 0.019183 0.010528 0.023781 0.038488  0.007813
5.126363 0.135233 0.146955 0.097418 0.230846 0.069469 0.354967 0.014686 0.015309 0.012465 0.019188 0.010526 0.023793 -0.019082  -0.005517
5.131518 0.101253 0.147262 0.097588 0.231257 0.069627 0.355511 0.012743 0.015368 0.012511 0.019259 0.010567 0.023878 -0.079854  -0.011317
5.136674 0.154408 0.147871 0.097924 0.232074 0.069933 0.356591 0.015781 0.015443 0.012567 0.019347 0.010621 0.023982 0.011813  0.004365
5.141831 0.158889 0.148321 0.098168 0.232708 0.070152 0.357493 0.016054 0.015511 0.012619 0.019429 0.010667 0.024081 0.017530  0.005333
5.146989 0.150961 0.149559 0.098843 0.234427 0.070758 0.359875 0.015694 0.015621 0.012699 0.019557 0.010744 0.024231 -0.004139  -0.002599
5.152147 0.130150 0.152389 0.100412 0.238317 0.072157 0.365181 0.014614 0.015814 0.012837 0.019776 0.010882 0.024480 -0.030856  -0.007116
5.157307 0.144821 0.154888 0.101806 0.241775 0.073384 0.370482 0.015462 0.015990 0.012964 0.019978 0.011006 0.024730 -0.003291  -0.002331
5.162467 0.094462 0.155019 0.101885 0.241932 0.073457 0.370691 0.012525 0.016045 0.013007 0.020044 0.011045 0.024811 -0.103433  -0.013106
5.167628 0.097810 0.156277 0.102930 0.243664 0.074080 0.373537 0.012783 0.016158 0.013113 0.020176 0.011125 0.024981 -0.082143  -0.011714
5.172790 0.097084 0.156190 0.102856 0.243538 0.074041 0.373316 0.012774 0.016202 0.013148 0.020231 0.011155 0.025048 -0.093676  -0.012547
5.177953 0.139088 0.155782 0.102489 0.242970 0.073840 0.372371 0.015335 0.016230 0.013164 0.020269 0.011174 0.025092 -0.023233  -0.006268
5.183117 0.186536 0.155369 0.102117 0.242391 0.073639 0.371401 0.017813 0.016257 0.013180 0.020306 0.011192 0.025135 0.038960  0.008141
5.188282 0.200046 0.155938 0.102638 0.243168 0.073924 0.372660 0.018502 0.016336 0.013253 0.020399 0.011247 0.025253 0.052175  0.009449
5.193448 0.172502 0.155443 0.102195 0.242467 0.073683 0.371467 0.017233 0.016359 0.013264 0.020431 0.011263 0.025288 0.018988  0.005717
5.198614 0.166598 0.154628 0.101681 0.241328 0.073291 0.369542 0.016986 0.016364 0.013270 0.020443 0.011266 0.025297 0.006295  0.003302
5.203781 0.178648 0.154964 0.101871 0.241793 0.073453 0.370328 0.017641 0.016430 0.013321 0.020523 0.011312 0.025399 0.024781  0.006570
5.208949 0.226694 0.154522 0.101625 0.241175 0.073239 0.369290 0.019929 0.016454 0.013344 0.020556 0.011328 0.025437 0.083595  0.012102
5.214117 0.218832 0.153737 0.101189 0.240077 0.072855 0.367428 0.019637 0.016459 0.013353 0.020568 0.011331 0.025445 0.076326  0.011597
5.219287 0.177262 0.155288 0.102075 0.242208 0.073621 0.370948 0.017724 0.016589 0.013450 0.020718 0.011422 0.025640 0.024002  0.006522
5.224457 0.154511 0.154732 0.101757 0.241417 0.073362 0.369581 0.016595 0.016606 0.013467 0.020743 0.011435 0.025665 0.004909  0.002958
5.229628 0.135428 0.155043 0.101929 0.241847 0.073513 0.370303 0.015580 0.016670 0.013516 0.020820 0.011479 0.025762 -0.024104  -0.006573
5.234799 0.111735 0.154267 0.101497 0.240766 0.073134 0.368485 0.014191 0.016675 0.013526 0.020832 0.011481 0.025771 -0.051451  -0.009630
5.239971 0.097246 0.153126 0.100864 0.239179 0.072579 0.366088 0.013277 0.016660 0.013521 0.020821 0.011470 0.025760 -0.076108  -0.011745
5.245144 0.062162 0.153672 0.101171 0.239921 0.072851 0.367086 0.010645 0.016737 0.013580 0.020912 0.011524 0.025868 -0.206175  -0.019386
5.250318 0.085216 0.153559 0.101108 0.239756 0.072798 0.366847 0.012499 0.016778 0.013614 0.020964 0.011552 0.025932 -0.113797  -0.014443
5.255492 0.129586 0.154177 0.101457 0.240606 0.073105 0.368152 0.015456 0.016859 0.013676 0.021061 0.011609 0.026052 -0.019007  -0.005920
5.260667 0.108806 0.153284 0.100964 0.239347 0.072675 0.366232 0.014204 0.016859 0.013682 0.021066 0.011608 0.026059 -0.063054  -0.010813
5.265842 0.077617 0.153479 0.101076 0.239604 0.072775 0.366567 0.012031 0.016918 0.013729 0.021138 0.011650 0.026146 -0.119174  -0.014908
5.271018 0.056236 0.153659 0.101180 0.239838 0.072866 0.366863 0.010271 0.016977 0.013776 0.021210 0.011691 0.026232 -0.238839  -0.021166
5.276195 0.087740 0.152858 0.100738 0.238718 0.072480 0.365302 0.012866 0.016983 0.013787 0.021223 0.011694 0.026253 -0.111555  -0.014508
5.281372 0.136842 0.151675 0.100081 0.237066 0.071900 0.363006 0.016116 0.016967 0.013782 0.021212 0.011682 0.026248 -0.022103  -0.006477
5.286550 0.200098 0.151871 0.100199 0.237318 0.072008 0.363319 0.019546 0.017029 0.013832 0.021287 0.011726 0.026338 0.046241  0.009396
5.291729 0.295559 0.152061 0.100308 0.237568 0.072106 0.363641 0.023828 0.017091 0.013881 0.021363 0.011769 0.026430 0.143003  0.016574
5.296907 0.395705 0.150865 0.099650 0.235898 0.071524 0.361318 0.027656 0.017076 0.013878 0.021353 0.011758 0.026427 0.225006  0.020854
5.302087 0.469452 0.151401 0.099950 0.236624 0.071793 0.362289 0.030217 0.017160 0.013942 0.021453 0.011817 0.026545 0.293368  0.023887
5.307267 0.484154 0.151604 0.100065 0.236891 0.071897 0.362631 0.030783 0.017226 0.013995 0.021532 0.011862 0.026641 0.310946  0.024670
5.312447 0.451592 0.149677 0.099010 0.234205 0.070958 0.358898 0.029824 0.017170 0.013965 0.021478 0.011822 0.026588 0.277840  0.023394
5.317628 0.381496 0.149167 0.098735 0.233479 0.070717 0.357861 0.027500 0.017196 0.013990 0.021513 0.011840 0.026634 0.218113  0.020793
5.322810 0.302687 0.149737 0.099050 0.234255 0.071001 0.358906 0.024574 0.017284 0.014057 0.021618 0.011902 0.026759 0.152763  0.017457
5.327991 0.195517 0.150322 0.099375 0.235053 0.071292 0.359992 0.019813 0.017373 0.014125 0.021724 0.011964 0.026884 0.046533  0.009666
5.333174 0.143914 0.150219 0.099321 0.234900 0.071246 0.359766 0.017052 0.017421 0.014166 0.021785 0.011998 0.026961 -0.016062  -0.005697
5.338356 0.120406 0.149662 0.099022 0.234106 0.070981 0.358627 0.015646 0.017443 0.014188 0.021816 0.012013 0.027002 -0.040128  -0.009032
5.343539 0.114632 0.148795 0.098551 0.232889 0.070563 0.356916 0.015312 0.017445 0.014198 0.021825 0.012014 0.027019 -0.043331  -0.009414
5.348723 0.091985 0.147900 0.098067 0.231632 0.070131 0.355145 0.013757 0.017445 0.014205 0.021831 0.012012 0.027032 -0.099154  -0.014283
5.353907 0.130611 0.146230 0.097164 0.229291 0.069320 0.351858 0.016441 0.017396 0.014180 0.021783 0.011977 0.026984 -0.022855  -0.006877
5.359091 0.146725 0.146757 0.097457 0.229998 0.069583 0.352797 0.017474 0.017476 0.014241 0.021878 0.012034 0.027096 0.001387  0.001699
5.364276 0.149444 0.146288 0.097204 0.229342 0.069357 0.351876 0.017684 0.017496 0.014262 0.021906 0.012047 0.027135 0.004396  0.003033
5.369461 0.143174 0.144981 0.096503 0.227514 0.068727 0.349310 0.017355 0.017464 0.014248 0.021878 0.012024 0.027108 -0.002122  -0.002113
5.374646 0.150522 0.144786 0.096404 0.227226 0.068638 0.348868 0.017842 0.017499 0.014279 0.021922 0.012048 0.027163 0.002851  0.002456
5.379831 0.158531 0.143458 0.095695 0.225362 0.067997 0.346376 0.018359 0.017464 0.014264 0.021889 0.012023 0.027137 0.013605  0.005378
5.385017 0.187784 0.143402 0.095667 0.225276 0.067973 0.346273 0.020034 0.017507 0.014299 0.021943 0.012053 0.027204 0.054714  0.010814
5.390203 0.169845 0.143671 0.095815 0.225634 0.068108 0.346654 0.019103 0.017570 0.014348 0.022018 0.012097 0.027292 0.020398  0.006620
5.395390 0.219364 0.142445 0.095070 0.223852 0.067429 0.344388 0.021769 0.017542 0.014331 0.021990 0.012069 0.027276 0.080254  0.013167
5.400576 0.245342 0.142338 0.094992 0.223672 0.067364 0.344093 0.023085 0.017583 0.014364 0.022042 0.012096 0.027339 0.114038  0.015739
5.405763 0.179232 0.142833 0.095375 0.224423 0.067716 0.345186 0.019787 0.017664 0.014434 0.022141 0.012162 0.027460 0.038847  0.009212
5.410950 0.122332 0.143525 0.095752 0.225375 0.068059 0.346278 0.016394 0.017758 0.014504 0.022252 0.012228 0.027582 -0.033878  -0.008627
5.416137 0.129036 0.142422 0.095065 0.223781 0.067431 0.344216 0.016887 0.017741 0.014495 0.022239 0.012207 0.027581 -0.014213  -0.005605
5.421325 0.139416 0.142529 0.095152 0.223922 0.067519 0.344378 0.017606 0.017801 0.014545 0.022312 0.012252 0.027670 0.001162  0.001607
5.426513 0.108421 0.143093 0.095533 0.224725 0.067865 0.345473 0.015573 0.017890 0.014618 0.022420 0.012321 0.027798 -0.047923  -0.010353
5.431700 0.087215 0.144172 0.096113 0.226219 0.068395 0.347202 0.014010 0.018012 0.014707 0.022563 0.012406 0.027953 -0.078199  -0.013266
5.436888 0.072197 0.145205 0.096668 0.227648 0.068900 0.349184 0.012786 0.018132 0.014795 0.022704 0.012490 0.028119 -0.153931  -0.018669
5.442076 0.105411 0.146621 0.097433 0.229615 0.069591 0.351924 0.015497 0.018277 0.014899 0.022872 0.012592 0.028316 -0.047677  -0.010422
5.447265 0.117042 0.146097 0.097155 0.228871 0.069344 0.350861 0.016380 0.018300 0.014924 0.022905 0.012608 0.028360 -0.035361  -0.009003
5.452453 0.117840 0.143614 0.095827 0.225389 0.068144 0.346138 0.016486 0.018200 0.014867 0.022800 0.012537 0.028255 -0.030861  -0.008437
5.457641 0.099530 0.143053 0.095533 0.224591 0.067877 0.345209 0.015197 0.018220 0.014889 0.022829 0.012550 0.028303 -0.054970  -0.011294
5.462830 0.077925 0.141451 0.094353 0.222179 0.066801 0.341636 0.013488 0.018172 0.014842 0.022775 0.012488 0.028242 -0.104653  -0.015631
5.468018 0.066408 0.139525 0.092873 0.219182 0.065441 0.337116 0.012489 0.018103 0.014769 0.022689 0.012398 0.028139 -0.119606  -0.016761
5.473206 0.087865 0.139701 0.093013 0.219444 0.065572 0.337490 0.014409 0.018169 0.014825 0.022771 0.012447 0.028239 -0.085113  -0.014181
5.478395 0.131999 0.139684 0.092997 0.219421 0.065556 0.337470 0.017714 0.018222 0.014868 0.022838 0.012483 0.028323 -0.005682  -0.003675
5.483584 0.172933 0.139759 0.093065 0.219509 0.065624 0.337546 0.020335 0.018281 0.014918 0.022911 0.012527 0.028411 0.045698  0.010454
5.488772 0.117353 0.138690 0.092243 0.217828 0.064868 0.334974 0.016802 0.018265 0.014896 0.022891 0.012492 0.028386 -0.025020  -0.007758
5.493961 0.089863 0.139475 0.092855 0.219037 0.065435 0.336774 0.014746 0.018371 0.014990 0.023022 0.012583 0.028547 -0.079735  -0.013890
5.499149 0.073057 0.139320 0.092741 0.218778 0.065335 0.336350 0.013335 0.018415 0.015025 0.023077 0.012611 0.028614 -0.106890  -0.016130
5.504337 0.076510 0.138842 0.092381 0.218012 0.065005 0.335152 0.013687 0.018438 0.015040 0.023105 0.012616 0.028647 -0.094080  -0.015178
5.509526 0.096374 0.138033 0.091762 0.216727 0.064435 0.333154 0.015407 0.018439 0.015034 0.023105 0.012598 0.028646 -0.061890  -0.012347
5.514714 0.157725 0.137212 0.091134 0.215419 0.063851 0.331121 0.019769 0.018438 0.015027 0.023103 0.012578 0.028643 0.027797  0.008299
5.519902 0.199941 0.138003 0.091753 0.216643 0.064432 0.332958 0.022323 0.018546 0.015122 0.023237 0.012672 0.028808 0.076218  0.013783
5.525090 0.141882 0.139234 0.092716 0.218522 0.065332 0.335738 0.018861 0.018684 0.015247 0.023407 0.012799 0.029013 0.006841  0.004142
5.530278 0.103100 0.138244 0.091954 0.216977 0.064627 0.333385 0.016126 0.018673 0.015229 0.023394 0.012767 0.028998 -0.050653  -0.011303
5.535466 0.090237 0.138972 0.092522 0.218090 0.065157 0.335036 0.015132 0.018778 0.015322 0.023524 0.012858 0.029157 -0.064767  -0.012819
5.540653 0.080819 0.138176 0.091915 0.216824 0.064599 0.333067 0.014363 0.018781 0.015318 0.023526 0.012841 0.029158 -0.081885  -0.014458
5.545840 0.060385 0.138278 0.092001 0.216961 0.064683 0.333234 0.012453 0.018845 0.015371 0.023605 0.012889 0.029254 -0.166819  -0.020698
5.551028 0.078375 0.138063 0.091845 0.216602 0.064543 0.332637 0.014231 0.018887 0.015405 0.023657 0.012914 0.029317 -0.091320  -0.015361
5.556214 0.133516 0.137600 0.091490 0.215860 0.064215 0.331477 0.018631 0.018914 0.015422 0.023689 0.012921 0.029356 -0.000571  -0.001218
5.561401 0.155957 0.137366 0.091318 0.215464 0.064059 0.330820 0.020198 0.018956 0.015456 0.023741 0.012945 0.029418 0.028679  0.008661
5.566588 0.121551 0.137465 0.091404 0.215597 0.064144 0.330979 0.017887 0.019022 0.015511 0.023822 0.012994 0.029516 -0.020419  -0.007331
5.571774 0.071526 0.136930 0.090998 0.214731 0.063771 0.329601 0.013764 0.019044 0.015525 0.023849 0.012997 0.029547 -0.147516  -0.019767
5.576960 0.114797 0.136719 0.090843 0.214373 0.063626 0.329001 0.017492 0.019089 0.015560 0.023903 0.013022 0.029612 -0.037359  -0.009979
5.582145 0.244672 0.136182 0.090436 0.213497 0.063256 0.327595 0.025617 0.019112 0.015574 0.023929 0.013025 0.029642 0.113835  0.017473
5.587331 0.309896 0.136586 0.090756 0.214109 0.063561 0.328489 0.028920 0.019200 0.015651 0.024039 0.013098 0.029775 0.172831  0.021598
5.592516 0.287802 0.136978 0.091068 0.214697 0.063857 0.329346 0.027958 0.019288 0.015727 0.024147 0.013169 0.029908 0.151266  0.020269
5.597700 0.213734 0.136764 0.090912 0.214335 0.063716 0.328732 0.024168 0.019333 0.015762 0.024202 0.013196 0.029973 0.082131  0.014982
5.602885 0.115242 0.136238 0.090513 0.213479 0.063348 0.327363 0.017802 0.019356 0.015777 0.024229 0.013198 0.030004 -0.039703  -0.010449
5.608069 0.109800 0.136934 0.091060 0.214553 0.063863 0.328975 0.017430 0.019465 0.015873 0.024365 0.013293 0.030170 -0.040867  -0.010634
5.613252 0.122051 0.136434 0.090681 0.213740 0.063514 0.327670 0.018433 0.019489 0.015889 0.024394 0.013298 0.030203 -0.022765  -0.007961
5.618435 0.148221 0.136665 0.090876 0.214057 0.063699 0.328063 0.020376 0.019566 0.015955 0.024487 0.013358 0.030314 0.011295  0.005625
5.623618 0.177128 0.137510 0.091527 0.215386 0.064312 0.330115 0.022343 0.019686 0.016061 0.024638 0.013463 0.030502 0.042679  0.010967
5.628800 0.210746 0.138461 0.092270 0.216860 0.065000 0.332341 0.024446 0.019815 0.016175 0.024798 0.013576 0.030698 0.078223  0.014893
5.633982 0.234744 0.138270 0.092130 0.216537 0.064875 0.331798 0.025879 0.019861 0.016212 0.024855 0.013605 0.030767 0.102443  0.017096
5.639163 0.193238 0.137787 0.091766 0.215758 0.064542 0.330561 0.023551 0.019887 0.016230 0.024886 0.013611 0.030803 0.060337  0.013160
5.644344 0.168946 0.137303 0.091399 0.214969 0.064206 0.329297 0.022089 0.019913 0.016247 0.024916 0.013617 0.030838 0.035478  0.010122
5.649524 0.163358 0.137679 0.091698 0.215542 0.064490 0.330136 0.021787 0.020001 0.016323 0.025026 0.013689 0.030972 0.039041  0.010651
5.654704 0.103240 0.136901 0.091106 0.214283 0.063944 0.328132 0.017373 0.020006 0.016320 0.025029 0.013673 0.030972 -0.045716  -0.011561
5.659884 0.060923 0.137877 0.091865 0.215809 0.064652 0.330462 0.013387 0.020138 0.016438 0.025195 0.013790 0.031178 -0.132173  -0.019718
5.665062 0.071047 0.137969 0.091943 0.215926 0.064729 0.330592 0.014501 0.020207 0.016496 0.025279 0.013841 0.031280 -0.120504  -0.018885
5.670240 0.165131 0.138084 0.092037 0.216092 0.064819 0.330817 0.022175 0.020278 0.016555 0.025367 0.013893 0.031387 0.032819  0.009886
5.675418 0.230539 0.139591 0.093198 0.218453 0.065890 0.334436 0.026283 0.020451 0.016711 0.025584 0.014051 0.031656 0.103823  0.017638
5.680595 0.221000 0.139153 0.092868 0.217746 0.065590 0.333311 0.025813 0.020483 0.016733 0.025622 0.014062 0.031700 0.087566  0.016248
5.685771 0.158172 0.139263 0.092959 0.217899 0.065677 0.333510 0.021905 0.020554 0.016793 0.025711 0.014115 0.031808 0.020332  0.007854
5.690947 0.145247 0.139768 0.093357 0.218656 0.066044 0.334595 0.021057 0.020656 0.016882 0.025836 0.014199 0.031959 0.007150  0.004672
5.696122 0.125149 0.141353 0.094566 0.221151 0.067154 0.338444 0.019607 0.020837 0.017044 0.026064 0.014362 0.032243 -0.022490  -0.008312
5.701297 0.117857 0.141180 0.094441 0.220863 0.067043 0.337964 0.019087 0.020890 0.017086 0.026128 0.014395 0.032321 -0.033849  -0.010229
5.706470 0.130231 0.141369 0.094588 0.221155 0.067177 0.338400 0.020126 0.020969 0.017153 0.026228 0.014455 0.032443 -0.017022  -0.007276
5.711643 0.144169 0.141647 0.094809 0.221555 0.067381 0.338952 0.021243 0.021056 0.017226 0.026334 0.014522 0.032572 0.001218  0.001953
5.716816 0.181824 0.141021 0.094336 0.220568 0.066953 0.337422 0.023931 0.021075 0.017237 0.026358 0.014522 0.032600 0.052244  0.012828
5.721987 0.145756 0.140543 0.093978 0.219786 0.066630 0.336163 0.021494 0.021106 0.017259 0.026393 0.014532 0.032642 0.009419  0.005464
5.727158 0.098254 0.141024 0.094347 0.220541 0.066971 0.337323 0.017703 0.021208 0.017347 0.026522 0.014615 0.032801 -0.073712  -0.015333
5.732328 0.088003 0.141910 0.095027 0.221919 0.067592 0.339408 0.016806 0.021342 0.017464 0.026688 0.014729 0.033005 -0.081867  -0.016210
5.737497 0.092114 0.141796 0.094943 0.221725 0.067517 0.339088 0.017248 0.021400 0.017511 0.026760 0.014767 0.033093 -0.079366  -0.016010
5.742666 0.113137 0.140946 0.094299 0.220383 0.066933 0.337015 0.019175 0.021402 0.017506 0.026762 0.014749 0.033095 -0.037585  -0.011052
5.747833 0.106098 0.141592 0.094795 0.221385 0.067385 0.338529 0.018627 0.021518 0.017607 0.026907 0.014845 0.033272 -0.048890  -0.012644
5.753000 0.112356 0.140245 0.093769 0.219260 0.066453 0.335251 0.019228 0.021482 0.017566 0.026860 0.014787 0.033214 -0.049361  -0.012745
5.758166 0.146471 0.139239 0.093009 0.217643 0.065758 0.332686 0.022022 0.021471 0.017548 0.026844 0.014755 0.033189 0.014026  0.006815
5.763331 0.146900 0.139932 0.093544 0.218730 0.066250 0.334349 0.022122 0.021591 0.017653 0.026994 0.014856 0.033374 0.007419  0.004971
5.768495 0.158860 0.140204 0.093749 0.219162 0.066440 0.335029 0.023076 0.021678 0.017727 0.027104 0.014923 0.033511 0.022249  0.008636
5.773659 0.171019 0.140116 0.093685 0.219011 0.066383 0.334776 0.024016 0.021738 0.017775 0.027177 0.014962 0.033601 0.039284  0.011510
5.778821 0.176391 0.140275 0.093811 0.219250 0.066500 0.335119 0.024465 0.021817 0.017841 0.027276 0.015022 0.033721 0.041621  0.011884
5.783983 0.152193 0.139236 0.093029 0.217576 0.065787 0.332452 0.022794 0.021803 0.017821 0.027254 0.014987 0.033690 0.013338  0.006748
5.789143 0.150054 0.138092 0.092155 0.215755 0.064984 0.329605 0.022703 0.021779 0.017792 0.027223 0.014940 0.033648 0.012690  0.006602
5.794303 0.120459 0.137944 0.092036 0.215543 0.064872 0.329320 0.020404 0.021834 0.017835 0.027293 0.014973 0.033736 -0.023354  -0.008984
5.799461 0.114902 0.138653 0.092580 0.216652 0.065380 0.331025 0.019989 0.021958 0.017942 0.027447 0.015078 0.033927 -0.032180  -0.010578
5.804619 0.105352 0.138334 0.092339 0.216142 0.065155 0.330223 0.019199 0.022000 0.017974 0.027499 0.015098 0.033990 -0.058005  -0.014246
5.809775 0.123007 0.138267 0.092291 0.216027 0.065114 0.330026 0.020809 0.022062 0.018025 0.027577 0.015140 0.034085 -0.019065  -0.008192
5.814931 0.147059 0.138622 0.092571 0.216570 0.065373 0.330821 0.022823 0.022159 0.018108 0.027697 0.015217 0.034231 0.005989  0.004606
5.820085 0.145244 0.139482 0.093225 0.217939 0.065969 0.332976 0.022752 0.022296 0.018228 0.027870 0.015333 0.034449 -0.003676  -0.003620
5.825238 0.301365 0.139329 0.093114 0.217675 0.065876 0.332524 0.032874 0.022353 0.018273 0.027939 0.015370 0.034532 0.163940  0.024247
5.830391 0.306386 0.138503 0.092482 0.216367 0.065295 0.330487 0.033250 0.022356 0.018268 0.027942 0.015350 0.034533 0.170107  0.024775
5.835542 0.251359 0.138187 0.092241 0.215858 0.065075 0.329679 0.030210 0.022399 0.018300 0.027995 0.015371 0.034598 0.105743  0.019594
5.840692 0.205109 0.139444 0.093204 0.217848 0.065960 0.332777 0.027374 0.022571 0.018453 0.028211 0.015523 0.034868 0.069805  0.015969
5.845841 0.254742 0.139905 0.093557 0.218574 0.066285 0.333895 0.030601 0.022678 0.018545 0.028346 0.015610 0.035034 0.123759  0.021329
5.850989 0.191774 0.140099 0.093708 0.218872 0.066423 0.334342 0.026634 0.022764 0.018618 0.028453 0.015674 0.035166 0.057487  0.014582
5.856135 0.121328 0.140317 0.093876 0.219211 0.066572 0.334859 0.021250 0.022852 0.018692 0.028563 0.015741 0.035303 -0.032122  -0.010934
5.861280 0.101697 0.140515 0.094028 0.219519 0.066714 0.335324 0.019515 0.022939 0.018765 0.028672 0.015806 0.035437 -0.054254  -0.014254
5.866425 0.109814 0.140220 0.093805 0.219048 0.066514 0.334584 0.020342 0.022986 0.018801 0.028730 0.015832 0.035507 -0.039186  -0.012152
5.871568 0.110387 0.139677 0.093392 0.218187 0.066137 0.333245 0.020458 0.023013 0.018818 0.028763 0.015836 0.035546 -0.041823  -0.012593
5.876709 0.132285 0.139769 0.093458 0.218346 0.066190 0.333518 0.022466 0.023093 0.018883 0.028863 0.015891 0.035672 -0.007341  -0.005292
5.881850 0.134831 0.139995 0.093633 0.218699 0.066351 0.334059 0.022752 0.023184 0.018960 0.028977 0.015961 0.035812 -0.006494  -0.004993
5.886989 0.139316 0.139610 0.093343 0.218071 0.066091 0.333045 0.023200 0.023224 0.018990 0.029026 0.015979 0.035871 -0.001768  -0.002614
5.892127 0.134449 0.139594 0.093332 0.218045 0.066079 0.332998 0.022863 0.023296 0.019049 0.029116 0.016028 0.035981 -0.003394  -0.003633
5.897263 0.133813 0.139162 0.093000 0.217367 0.065774 0.331967 0.022881 0.023334 0.019075 0.029163 0.016042 0.036040 -0.009461  -0.006084
5.902399 0.129362 0.138505 0.092503 0.216307 0.065325 0.330269 0.022570 0.023354 0.019085 0.029185 0.016038 0.036062 -0.002483  -0.003127
5.907533 0.078672 0.139718 0.093431 0.218222 0.066176 0.333236 0.017657 0.023531 0.019243 0.029408 0.016195 0.036341 -0.124516  -0.022214
5.912665 0.076085 0.139193 0.093031 0.217385 0.065810 0.331925 0.017421 0.023563 0.019264 0.029447 0.016202 0.036387 -0.115281  -0.021444
5.917796 0.116620 0.138683 0.092641 0.216576 0.065450 0.330661 0.021638 0.023596 0.019286 0.029487 0.016210 0.036435 -0.024985  -0.010015
5.922926 0.128674 0.139530 0.093285 0.217930 0.066043 0.332795 0.022803 0.023745 0.019415 0.029676 0.016336 0.036671 -0.012060  -0.006981
5.928054 0.116695 0.138927 0.092831 0.216962 0.065627 0.331259 0.021786 0.023771 0.019431 0.029706 0.016338 0.036705 -0.025636  -0.010211
5.933181 0.098061 0.138934 0.092837 0.216975 0.065632 0.331280 0.020035 0.023848 0.019495 0.029803 0.016391 0.036826 -0.055033  -0.015009
5.938307 0.084767 0.138159 0.092242 0.215746 0.065085 0.329363 0.018688 0.023858 0.019495 0.029814 0.016375 0.036837 -0.087419  -0.018978
5.943431 0.105315 0.139201 0.093036 0.217398 0.065815 0.331943 0.020897 0.024025 0.019641 0.030024 0.016520 0.037100 -0.048913  -0.014241
5.948553 0.148976 0.138699 0.092655 0.216602 0.065461 0.330701 0.024933 0.024057 0.019663 0.030064 0.016527 0.037147 0.017972  0.008660
5.953675 0.159297 0.139219 0.093052 0.217427 0.065828 0.331989 0.025863 0.024178 0.019767 0.030215 0.016626 0.037336 0.022034  0.009619
5.958794 0.161323 0.138980 0.092869 0.217049 0.065661 0.331396 0.026107 0.024232 0.019808 0.030283 0.016656 0.037419 0.028008  0.010878
5.963912 0.146666 0.139106 0.092971 0.217227 0.065753 0.331628 0.024970 0.024318 0.019880 0.030388 0.016719 0.037547 0.010618  0.006718
5.969028 0.106972 0.139541 0.093296 0.217942 0.066052 0.332796 0.021390 0.024430 0.019976 0.030531 0.016808 0.037728 -0.049146  -0.014498
5.974143 0.101159 0.139565 0.093314 0.217980 0.066069 0.332857 0.020864 0.024507 0.020039 0.030627 0.016862 0.037847 -0.058507  -0.015867
5.979257 0.119920 0.139341 0.093141 0.217629 0.065908 0.332312 0.022786 0.024562 0.020081 0.030696 0.016893 0.037931 -0.035659  -0.012425
5.984368 0.203982 0.137842 0.091991 0.215259 0.064851 0.328632 0.029809 0.024504 0.020018 0.030622 0.016808 0.037836 0.070668  0.017545
5.989478 0.274408 0.138940 0.092831 0.217009 0.065621 0.331378 0.034681 0.024678 0.020171 0.030841 0.016959 0.038111 0.136638  0.024472
5.994587 0.340382 0.138711 0.092655 0.216648 0.065458 0.330821 0.038745 0.024734 0.020215 0.030911 0.016991 0.038197 0.199466  0.029660
5.999694 0.303502 0.137458 0.091693 0.214663 0.064568 0.327725 0.036701 0.024699 0.020173 0.030866 0.016928 0.038138 0.164957  0.027057
6.004799 0.233512 0.136152 0.090687 0.212585 0.063640 0.324883 0.032295 0.024660 0.020126 0.030814 0.016860 0.038093 0.100942  0.021233
6.009902 0.163094 0.136203 0.090726 0.212669 0.063674 0.324996 0.027077 0.024744 0.020195 0.030920 0.016919 0.038223 0.030842  0.011775
6.015004 0.126852 0.136887 0.091245 0.213778 0.064152 0.326415 0.023958 0.024887 0.020319 0.031101 0.017037 0.038431 -0.014111  -0.007991
6.020104 0.116693 0.136629 0.091049 0.213366 0.063971 0.325895 0.023054 0.024946 0.020364 0.031174 0.017069 0.038527 -0.029487  -0.011589
6.025202 0.119356 0.137267 0.091535 0.214393 0.064417 0.327368 0.023393 0.025087 0.020486 0.031352 0.017185 0.038741 -0.022316  -0.010115
6.030298 0.123072 0.138216 0.092254 0.215920 0.065081 0.329796 0.023833 0.025257 0.020634 0.031568 0.017331 0.039014 -0.014625  -0.008216
6.035393 0.101986 0.137155 0.091443 0.214232 0.064331 0.327145 0.021767 0.025243 0.020612 0.031548 0.017288 0.038986 -0.042281  -0.014015
6.040486 0.076523 0.137533 0.091730 0.214847 0.064593 0.328135 0.018918 0.025362 0.020712 0.031698 0.017381 0.039174 -0.096402  -0.021233
6.045577 0.065168 0.137905 0.092011 0.215448 0.064850 0.329098 0.017515 0.025480 0.020812 0.031847 0.017473 0.039361 -0.128228  -0.024569
6.050666 0.092817 0.137468 0.091673 0.214761 0.064532 0.328038 0.020972 0.025523 0.020842 0.031901 0.017487 0.039426 -0.070415  -0.018267
6.055754 0.122317 0.137030 0.091330 0.214079 0.064218 0.326995 0.024153 0.025565 0.020871 0.031954 0.017501 0.039491 -0.020060  -0.009781
6.060839 0.163661 0.137142 0.091415 0.214268 0.064290 0.327310 0.028029 0.025658 0.020948 0.032071 0.017567 0.039638 0.037474  0.013412
6.065923 0.136565 0.137862 0.091960 0.215429 0.064795 0.329165 0.025686 0.025807 0.021077 0.032261 0.017693 0.039877 -0.010876  -0.007249
6.071005 0.164794 0.137100 0.091375 0.214220 0.064252 0.327273 0.028306 0.025818 0.021077 0.032272 0.017674 0.039889 0.034147  0.012885
6.076085 0.158867 0.137243 0.091480 0.214468 0.064346 0.327694 0.027880 0.025913 0.021156 0.032394 0.017744 0.040042 0.025631  0.011199
6.081163 0.159715 0.137109 0.091372 0.214268 0.064242 0.327407 0.028043 0.025983 0.021211 0.032481 0.017785 0.040151 0.024987  0.011092
6.086239 0.141297 0.137537 0.091696 0.214962 0.064537 0.328523 0.026460 0.026106 0.021316 0.032637 0.017883 0.040347 -0.000117  -0.000761
6.091313 0.176796 0.137392 0.091579 0.214741 0.064428 0.328201 0.029692 0.026175 0.021370 0.032723 0.017924 0.040455 0.047549  0.015398
6.096385 0.145084 0.137420 0.091603 0.214786 0.064447 0.328256 0.026983 0.026261 0.021441 0.032831 0.017984 0.040587 0.007754  0.006238
6.101455 0.151879 0.138189 0.092181 0.216034 0.064982 0.330262 0.027696 0.026418 0.021577 0.033031 0.018116 0.040841 0.015029  0.008712
6.106523 0.159692 0.137883 0.091939 0.215573 0.064751 0.329596 0.028491 0.026474 0.021618 0.033102 0.018142 0.040931 0.028694  0.012077
6.111589 0.174809 0.138064 0.092071 0.215883 0.064866 0.330126 0.029905 0.026577 0.021703 0.033233 0.018217 0.041096 0.042716  0.014783
6.116653 0.168862 0.137397 0.091552 0.214841 0.064387 0.328535 0.029487 0.026598 0.021712 0.033260 0.018208 0.041129 0.043927  0.015039
6.121715 0.119708 0.137854 0.091898 0.215588 0.064703 0.329732 0.024908 0.026729 0.021823 0.033426 0.018312 0.041338 -0.028970  -0.012253
6.126774 0.092454 0.137747 0.091809 0.215435 0.064617 0.329529 0.021961 0.026805 0.021884 0.033523 0.018359 0.041460 -0.081710  -0.020645
6.131832 0.155369 0.137640 0.091721 0.215285 0.064527 0.329326 0.028561 0.026882 0.021944 0.033620 0.018406 0.041582 0.017837  0.009677
6.136887 0.192677 0.137559 0.091651 0.215175 0.064463 0.329196 0.031909 0.026962 0.022008 0.033721 0.018457 0.041709 0.067427  0.018876
6.141941 0.197673 0.137179 0.091352 0.214595 0.064178 0.328338 0.032425 0.027012 0.022043 0.033785 0.018476 0.041790 0.071861  0.019551
6.146992 0.091862 0.136507 0.090826 0.213554 0.063685 0.326762 0.022176 0.027033 0.022051 0.033812 0.018465 0.041825 -0.089273  -0.021862
6.152041 0.078988 0.135812 0.090281 0.212475 0.063176 0.325408 0.020630 0.027052 0.022056 0.033836 0.018450 0.041873 -0.087865  -0.021759
6.157088 0.078293 0.136926 0.091131 0.214274 0.063961 0.327990 0.020606 0.027250 0.022231 0.034088 0.018624 0.042175 -0.091079  -0.022224
6.162133 0.107267 0.136851 0.091065 0.214177 0.063896 0.327884 0.024196 0.027330 0.022294 0.034190 0.018675 0.042303 -0.048722  -0.016307
6.167175 0.175797 0.135831 0.090271 0.212577 0.063153 0.325649 0.031075 0.027315 0.022268 0.034171 0.018625 0.042294 0.048759  0.016366
6.172215 0.210373 0.136635 0.090885 0.213877 0.063717 0.327496 0.034103 0.027484 0.022415 0.034385 0.018768 0.042550 0.080862  0.021143
6.177253 0.211277 0.136519 0.090789 0.213714 0.063623 0.327282 0.034285 0.027559 0.022474 0.034482 0.018814 0.042671 0.086335  0.021916
6.182289 0.181874 0.136733 0.090945 0.214076 0.063767 0.327890 0.031911 0.027669 0.022565 0.034621 0.018895 0.042847 0.049910  0.016717
6.187322 0.157301 0.136611 0.090845 0.213904 0.063669 0.327662 0.029771 0.027744 0.022624 0.034717 0.018941 0.042968 0.023820  0.011585
6.192353 0.171875 0.136788 0.090976 0.214204 0.063784 0.328163 0.031218 0.027850 0.022712 0.034851 0.019018 0.043137 0.048343  0.016556
6.197382 0.119622 0.137266 0.091337 0.214974 0.064118 0.329387 0.026126 0.027987 0.022829 0.035024 0.019128 0.043354 -0.023318  -0.011535
6.202408 0.094148 0.137432 0.091460 0.215255 0.064231 0.329853 0.023251 0.028092 0.022917 0.035158 0.019205 0.043521 -0.064829  -0.019294
6.207432 0.086170 0.139072 0.092714 0.217859 0.065386 0.333906 0.022315 0.028349 0.023146 0.035481 0.019438 0.043926 -0.077976  -0.021227
6.212453 0.098654 0.138675 0.092401 0.217256 0.065094 0.333022 0.023952 0.028398 0.023180 0.035544 0.019456 0.044007 -0.050677  -0.017167
6.217473 0.095361 0.138814 0.092504 0.217489 0.065187 0.333402 0.023623 0.028502 0.023267 0.035676 0.019532 0.044171 -0.058073  -0.018435
6.222489 0.091234 0.138677 0.092394 0.217289 0.065081 0.333127 0.023180 0.028578 0.023327 0.035773 0.019578 0.044294 -0.076843  -0.021273
6.227504 0.112374 0.138236 0.092048 0.216613 0.064758 0.332122 0.025808 0.028624 0.023358 0.035832 0.019592 0.044368 -0.028708  -0.013044
6.232516 0.108562 0.139537 0.093043 0.218671 0.065675 0.335301 0.025449 0.028852 0.023559 0.036118 0.019794 0.044724 -0.044013  -0.016204
6.237525 0.103749 0.138187 0.092001 0.216563 0.064709 0.332093 0.024959 0.028805 0.023503 0.036060 0.019711 0.044655 -0.045295  -0.016492
6.242532 0.110721 0.139197 0.092775 0.218162 0.065422 0.334571 0.025869 0.029005 0.023680 0.036312 0.019885 0.044968 -0.039571  -0.015465
6.247536 0.134910 0.137900 0.091767 0.216149 0.064480 0.331536 0.028650 0.028966 0.023629 0.036265 0.019807 0.044913 -0.004892  -0.005456
6.252538 0.154555 0.137899 0.091768 0.216141 0.064487 0.331504 0.030769 0.029064 0.023709 0.036386 0.019875 0.045062 0.022829  0.011825
6.257537 0.159465 0.137999 0.091841 0.216311 0.064549 0.331795 0.031361 0.029174 0.023800 0.036525 0.019953 0.045237 0.025898  0.012638
6.262534 0.137309 0.139443 0.092736 0.219583 0.065295 0.339828 0.029201 0.029427 0.023998 0.036928 0.020137 0.045939 0.002960  0.004287
6.267528 0.122985 0.139585 0.092839 0.219824 0.065381 0.340235 0.027733 0.029545 0.024095 0.037077 0.020220 0.046127 -0.019444  -0.011027
6.272520 0.093976 0.140510 0.093548 0.221263 0.066037 0.342383 0.024327 0.029747 0.024272 0.037328 0.020393 0.046434 -0.062835  -0.019892
6.277509 0.092128 0.140841 0.093802 0.221778 0.066270 0.343150 0.024171 0.029886 0.024390 0.037503 0.020500 0.046649 -0.075455  -0.021875
6.282495 0.096170 0.141427 0.094252 0.222688 0.066680 0.344499 0.024782 0.030053 0.024534 0.037711 0.020636 0.046905 -0.068416  -0.020903
6.287479 0.128939 0.141360 0.094192 0.222616 0.066620 0.344462 0.028796 0.030151 0.024612 0.037837 0.020699 0.047066 -0.009383  -0.007768
6.292460 0.124817 0.140059 0.093194 0.220575 0.065709 0.341378 0.028430 0.030116 0.024566 0.037794 0.020628 0.047018 -0.027462  -0.013335
6.297438 0.166165 0.140922 0.093860 0.221911 0.066321 0.343360 0.032916 0.030312 0.024738 0.038038 0.020795 0.047316 0.026111  0.013048
6.302414 0.237400 0.141192 0.094071 0.222327 0.066514 0.343969 0.039477 0.030444 0.024850 0.038203 0.020896 0.047518 0.105970  0.026375
6.307387 0.214857 0.141169 0.094055 0.222285 0.066501 0.343894 0.037681 0.030544 0.024931 0.038327 0.020964 0.047672 0.084173  0.023585
6.312357 0.120528 0.141427 0.094253 0.222678 0.066681 0.344467 0.028315 0.030672 0.025040 0.038487 0.021061 0.047869 -0.034443  -0.015137
6.317325 0.098837 0.140251 0.093352 0.220854 0.065856 0.341758 0.025725 0.030644 0.025001 0.038454 0.020999 0.047836 -0.072555  -0.022041
6.322290 0.122032 0.141072 0.093985 0.222121 0.066438 0.343627 0.028677 0.030833 0.025166 0.038689 0.021159 0.048121 -0.017351  -0.010813
6.327251 0.133613 0.140317 0.093401 0.220976 0.065901 0.341968 0.030103 0.030849 0.025168 0.038713 0.021141 0.048158 -0.008023  -0.007376
6.332211 0.110651 0.139257 0.092592 0.219293 0.065157 0.339402 0.027481 0.030829 0.025139 0.038687 0.021088 0.048130 -0.043225  -0.017176
6.337167 0.116327 0.139479 0.092766 0.219628 0.065321 0.339879 0.028266 0.030951 0.025242 0.038839 0.021181 0.048316 -0.031059  -0.014606
6.342120 0.116618 0.137911 0.091557 0.217178 0.064201 0.336208 0.028391 0.030874 0.025156 0.038744 0.021065 0.048206 -0.028722  -0.014090
6.347071 0.124872 0.138448 0.091974 0.218012 0.064592 0.337444 0.029471 0.031031 0.025292 0.038940 0.021196 0.048446 -0.026123  -0.013479
6.352019 0.212628 0.138045 0.091669 0.217363 0.064309 0.336439 0.038577 0.031084 0.025330 0.039004 0.021216 0.048526 0.082745  0.024065
6.356964 0.237921 0.137336 0.091125 0.216242 0.063802 0.334733 0.040936 0.031101 0.025334 0.039026 0.021198 0.048555 0.107247  0.027484
6.361906 0.185073 0.137241 0.091056 0.216080 0.063742 0.334462 0.036218 0.031189 0.025405 0.039135 0.021255 0.048689 0.049142  0.018663
6.366845 0.120400 0.137762 0.091461 0.216881 0.064124 0.335643 0.029305 0.031347 0.025542 0.039332 0.021387 0.048929 -0.032407  -0.015204
6.371781 0.138969 0.137820 0.091506 0.216982 0.064163 0.335824 0.031584 0.031453 0.025629 0.039466 0.021461 0.049098 -0.005125  -0.006065
6.376714 0.164726 0.137550 0.091308 0.216522 0.063983 0.335052 0.034497 0.031523 0.025684 0.039550 0.021500 0.049199 0.033125  0.015470
6.381644 0.157477 0.137742 0.091462 0.216810 0.064131 0.335457 0.033838 0.031647 0.025788 0.039704 0.021594 0.049387 0.021707  0.012563
6.386572 0.125155 0.137630 0.091377 0.216624 0.064059 0.335152 0.030264 0.031737 0.025860 0.039816 0.021652 0.049525 -0.026804  -0.014006
6.391496 0.127865 0.137354 0.091162 0.216194 0.063857 0.334523 0.030690 0.031808 0.025914 0.039907 0.021688 0.049640 -0.007715  -0.007539
6.396417 0.123008 0.136757 0.090712 0.215214 0.063440 0.332958 0.030201 0.031844 0.025935 0.039947 0.021689 0.049687 -0.034043  -0.015888
6.401335 0.151065 0.135841 0.090018 0.213733 0.062798 0.330630 0.033580 0.031843 0.025922 0.039942 0.021651 0.049678 0.005781  0.006569
6.406250 0.260829 0.136834 0.090784 0.215309 0.063513 0.333055 0.044272 0.032066 0.026119 0.040224 0.021847 0.050028 0.125687  0.030733
6.411162 0.312382 0.137021 0.090932 0.215593 0.063649 0.333463 0.048614 0.032197 0.026229 0.040387 0.021944 0.050228 0.168572  0.035712
6.416071 0.342675 0.136877 0.090828 0.215346 0.063559 0.333052 0.051091 0.032290 0.026303 0.040501 0.022003 0.050368 0.197939  0.038830
6.420977 0.291374 0.136135 0.090259 0.214162 0.063031 0.331226 0.047272 0.032312 0.026310 0.040528 0.021987 0.050401 0.149863  0.033902
6.425880 0.234720 0.136635 0.090649 0.214933 0.063400 0.332366 0.042573 0.032482 0.026457 0.040739 0.022126 0.050660 0.099400  0.027705
6.430780 0.179361 0.137430 0.091271 0.216165 0.063981 0.334198 0.037342 0.032687 0.026638 0.040995 0.022303 0.050973 0.048410  0.019400
6.435676 0.143224 0.137854 0.091604 0.216811 0.064295 0.335133 0.033483 0.032849 0.026777 0.041196 0.022434 0.051218 0.003730  0.005403
6.440569 0.109374 0.138672 0.092235 0.218085 0.064881 0.337048 0.029358 0.033057 0.026960 0.041456 0.022612 0.051537 -0.046709  -0.019186
6.445459 0.136577 0.137830 0.091597 0.216732 0.064296 0.334933 0.032916 0.033067 0.026957 0.041465 0.022585 0.051547 0.008231  0.008081
6.450346 0.120871 0.137896 0.091646 0.216851 0.064337 0.335155 0.031068 0.033184 0.027053 0.041614 0.022667 0.051734 -0.019705  -0.012544
6.455230 0.086542 0.136534 0.090601 0.214689 0.063369 0.331837 0.026374 0.033127 0.026986 0.041541 0.022569 0.051645 -0.081686  -0.025624
6.460110 0.090431 0.137324 0.091215 0.215918 0.063943 0.333678 0.027047 0.033330 0.027164 0.041794 0.022744 0.051955 -0.062306  -0.022451
6.464988 0.095321 0.137480 0.091341 0.216146 0.064062 0.333989 0.027858 0.033456 0.027270 0.041949 0.022838 0.052146 -0.065239  -0.023046
6.469861 0.116732 0.137061 0.091022 0.215472 0.063771 0.332938 0.030926 0.033511 0.027309 0.042017 0.022858 0.052229 -0.016410  -0.011595
6.474732 0.110745 0.136951 0.090944 0.215284 0.063699 0.332624 0.030219 0.033605 0.027384 0.042133 0.022918 0.052371 -0.033908  -0.016721
6.479599 0.082200 0.137131 0.091087 0.215554 0.063831 0.333009 0.026118 0.033734 0.027494 0.042294 0.023016 0.052569 -0.078444  -0.025514
6.484463 0.081060 0.137299 0.091220 0.215801 0.063961 0.333355 0.026020 0.033864 0.027603 0.042455 0.023113 0.052766 -0.082087  -0.026184
6.489324 0.102096 0.137189 0.091140 0.215611 0.063891 0.333035 0.029297 0.033961 0.027681 0.042575 0.023176 0.052914 -0.036388  -0.017491
6.494181 0.091485 0.136768 0.090822 0.214931 0.063594 0.331968 0.027825 0.034022 0.027724 0.042649 0.023199 0.053004 -0.054222  -0.021422
6.499035 0.053225 0.136327 0.090488 0.214222 0.063288 0.330858 0.021296 0.034082 0.027767 0.042723 0.023222 0.053095 -0.199222  -0.041201
6.503886 0.061699 0.135648 0.089963 0.213139 0.062798 0.329189 0.023008 0.034115 0.027783 0.042763 0.023212 0.053145 -0.121651  -0.032307
6.508733 0.099903 0.135863 0.090134 0.213469 0.062961 0.329677 0.029381 0.034263 0.027908 0.042948 0.023325 0.053373 -0.044535  -0.019617
6.513577 0.135240 0.135630 0.089965 0.213064 0.062809 0.328985 0.034308 0.034357 0.027982 0.043062 0.023380 0.053509 0.005374  0.006839
6.518417 0.132846 0.136021 0.090263 0.213700 0.063085 0.330000 0.034126 0.034532 0.028130 0.043283 0.023517 0.053786 -0.004420  -0.006225
6.523254 0.124685 0.135346 0.089743 0.212623 0.062601 0.328339 0.033183 0.034572 0.028152 0.043332 0.023512 0.053847 -0.008932  -0.008881
6.528087 0.116566 0.134834 0.089356 0.211785 0.062242 0.326996 0.032202 0.034633 0.028194 0.043405 0.023531 0.053934 -0.022248  -0.014068
6.532917 0.083295 0.135660 0.089998 0.213078 0.062847 0.328950 0.027320 0.034866 0.028398 0.043696 0.023731 0.054292 -0.073308  -0.025630
6.537744 0.074052 0.134309 0.088958 0.210919 0.061873 0.325790 0.025853 0.034817 0.028336 0.043631 0.023632 0.054226 -0.127171  -0.033879
6.542567 0.110244 0.134851 0.089382 0.211767 0.062275 0.326884 0.031656 0.035012 0.028504 0.043875 0.023793 0.054511 -0.034514  -0.017713
6.547386 0.186729 0.135046 0.089538 0.212062 0.062419 0.327306 0.041343 0.035159 0.028629 0.044058 0.023903 0.054736 0.060202  0.023475
6.552202 0.216567 0.133402 0.088268 0.209433 0.061231 0.323899 0.044675 0.035063 0.028521 0.043933 0.023755 0.054635 0.090826  0.028932
6.557014 0.175809 0.132331 0.087439 0.207709 0.060869 0.321761 0.040385 0.035037 0.028481 0.043896 0.023763 0.054634 0.045713  0.020593
6.561823 0.126054 0.130571 0.086072 0.204869 0.060288 0.318260 0.034306 0.034915 0.028348 0.043735 0.023725 0.054511 -0.022728  -0.014567
6.566628 0.127515 0.129229 0.085018 0.203067 0.059845 0.315653 0.034613 0.034845 0.028263 0.043680 0.023712 0.054459 -0.013300  -0.011179
6.571429 0.210869 0.128637 0.084567 0.202334 0.059659 0.314385 0.044649 0.034873 0.028275 0.043736 0.023749 0.054518 0.083206  0.028047
6.576227 0.249133 0.129643 0.085356 0.203534 0.059987 0.316355 0.048681 0.035117 0.028494 0.044001 0.023887 0.054857 0.115771  0.033185
6.581021 0.281927 0.129929 0.085581 0.203874 0.060083 0.316906 0.051944 0.035263 0.028619 0.044172 0.023980 0.055072 0.148536  0.037704
6.585812 0.232203 0.131246 0.086608 0.205916 0.060517 0.319484 0.047286 0.035550 0.028879 0.044529 0.024140 0.055466 0.101441  0.031254
6.590598 0.214582 0.129448 0.085213 0.203283 0.059931 0.315901 0.045597 0.035415 0.028734 0.044381 0.024097 0.055325 0.084091  0.028544
6.595382 0.188493 0.129386 0.085168 0.203200 0.059912 0.315751 0.042870 0.035518 0.028817 0.044511 0.024169 0.055485 0.062433  0.024672
6.600161 0.182270 0.129657 0.085383 0.203514 0.060003 0.316248 0.042291 0.035669 0.028945 0.044688 0.024265 0.055706 0.057287  0.023709
6.604937 0.149059 0.129597 0.085338 0.203435 0.059984 0.316102 0.038370 0.035778 0.029033 0.044826 0.024341 0.055876 0.022762  0.014994
6.609709 0.125358 0.129987 0.085641 0.203913 0.060112 0.316905 0.035305 0.035951 0.029181 0.045028 0.024448 0.056134 -0.014133  -0.011854
6.614477 0.129900 0.129223 0.085047 0.202984 0.059864 0.315358 0.036061 0.035967 0.029179 0.045079 0.024481 0.056188 -0.003685  -0.006074
6.619241 0.166444 0.129041 0.084916 0.202747 0.059810 0.314916 0.040961 0.036066 0.029257 0.045208 0.024554 0.056342 0.044511  0.021182
6.624002 0.161798 0.128617 0.084584 0.202225 0.059676 0.314029 0.040526 0.036132 0.029301 0.045307 0.024612 0.056458 0.041329  0.020482
6.628759 0.135972 0.128301 0.084356 0.201807 0.059583 0.313239 0.037281 0.036214 0.029364 0.045418 0.024679 0.056585 0.011295  0.010745
6.633512 0.081983 0.129911 0.085602 0.203765 0.060102 0.316549 0.029050 0.036568 0.029684 0.045798 0.024873 0.057082 -0.071621  -0.027152
6.638261 0.081529 0.129159 0.085019 0.202854 0.059856 0.315029 0.029071 0.036590 0.029686 0.045855 0.024909 0.057144 -0.095209  -0.031415
6.643007 0.115151 0.129779 0.085508 0.203589 0.060063 0.316224 0.034669 0.036805 0.029875 0.046098 0.025038 0.057451 -0.023180  -0.015555
6.647748 0.185621 0.130397 0.085991 0.204409 0.060267 0.317420 0.044168 0.037019 0.030062 0.046349 0.025167 0.057758 0.065323  0.026202
6.652486 0.168558 0.130687 0.086222 0.204868 0.060365 0.317972 0.042232 0.037186 0.030205 0.046559 0.025273 0.058004 0.046285  0.022130
6.657220 0.155027 0.130645 0.086188 0.204795 0.060352 0.317874 0.040636 0.037304 0.030299 0.046706 0.025354 0.058188 0.029673  0.017778
6.661949 0.118568 0.131325 0.086718 0.205897 0.060572 0.319238 0.035655 0.037524 0.030492 0.046985 0.025484 0.058504 -0.014222  -0.012348
6.666675 0.105931 0.131545 0.086895 0.206234 0.060650 0.319624 0.033810 0.037677 0.030622 0.047176 0.025583 0.058730 -0.032608  -0.018759
6.671397 0.114055 0.131497 0.086857 0.206148 0.060638 0.319504 0.035195 0.037791 0.030714 0.047317 0.025663 0.058907 -0.015991  -0.013179
6.676115 0.092681 0.132104 0.087333 0.207119 0.060840 0.320692 0.031828 0.037998 0.030896 0.047579 0.025787 0.059204 -0.050879  -0.023582
6.680829 0.074976 0.132991 0.088025 0.208533 0.061140 0.322417 0.028717 0.038246 0.031116 0.047892 0.025932 0.059551 -0.096221  -0.032532
6.685539 0.077865 0.134499 0.089192 0.210944 0.062139 0.325392 0.029357 0.038583 0.031420 0.048320 0.026225 0.060013 -0.075049  -0.028821
6.690245 0.074415 0.134128 0.088909 0.210340 0.061875 0.324626 0.028789 0.038651 0.031468 0.048402 0.026252 0.060130 -0.086885  -0.031108
6.694947 0.058249 0.133156 0.088159 0.208778 0.061197 0.322689 0.025551 0.038632 0.031434 0.048373 0.026190 0.060139 -0.124175  -0.037306
6.699645 0.058784 0.133104 0.088120 0.208688 0.061183 0.322569 0.025749 0.038746 0.031526 0.048515 0.026269 0.060317 -0.123348  -0.037299
6.704339 0.072105 0.133662 0.088556 0.209572 0.061546 0.323644 0.028608 0.038950 0.031704 0.048772 0.026430 0.060608 -0.094431  -0.032738
6.709029 0.110121 0.133903 0.088745 0.209947 0.061725 0.324089 0.035466 0.039109 0.031838 0.048970 0.026553 0.060843 -0.031859  -0.019076
6.713715 0.161442 0.132601 0.087738 0.207852 0.061021 0.321490 0.043080 0.039043 0.031759 0.048882 0.026485 0.060793 0.031930  0.019159
6.718397 0.245994 0.131551 0.086929 0.206146 0.060674 0.319365 0.053349 0.039013 0.031714 0.048837 0.026495 0.060786 0.122514  0.037649
6.723074 0.223952 0.130862 0.086397 0.205028 0.060447 0.317976 0.051067 0.039037 0.031719 0.048862 0.026531 0.060850 0.099831  0.034095
6.727748 0.163483 0.130143 0.085838 0.203913 0.060213 0.316523 0.043773 0.039056 0.031719 0.048887 0.026566 0.060908 0.039434  0.021499
6.732417 0.112923 0.130750 0.086314 0.204830 0.060412 0.317710 0.036499 0.039275 0.031911 0.049158 0.026697 0.061222 -0.026931  -0.017825
6.737082 0.103712 0.129668 0.085475 0.203325 0.060061 0.315518 0.035094 0.039241 0.031860 0.049138 0.026707 0.061211 -0.033562  -0.019964
6.741743 0.109054 0.128544 0.084602 0.201962 0.059698 0.313225 0.036106 0.039199 0.031801 0.049135 0.026714 0.061190 -0.021914  -0.016185
6.746400 0.114935 0.127764 0.083995 0.201019 0.059448 0.311631 0.037190 0.039211 0.031793 0.049183 0.026747 0.061238 -0.018417  -0.014887
6.751053 0.112609 0.129137 0.085070 0.202663 0.059894 0.314371 0.036935 0.039553 0.032102 0.049549 0.026936 0.061712 -0.017319  -0.014485
6.755701 0.109817 0.129758 0.085557 0.203404 0.060098 0.315589 0.036597 0.039781 0.032303 0.049807 0.027073 0.062040 -0.023480  -0.016922
6.760345 0.083191 0.129004 0.084972 0.202488 0.059854 0.314050 0.031961 0.039799 0.032301 0.049863 0.027110 0.062098 -0.067266  -0.028739
6.764985 0.095186 0.129299 0.085204 0.202841 0.059950 0.314631 0.034303 0.039980 0.032455 0.050075 0.027223 0.062366 -0.057653  -0.026697
6.769621 0.139841 0.128180 0.084336 0.201484 0.059591 0.312342 0.041720 0.039942 0.032399 0.050078 0.027234 0.062350 0.019115  0.015424
6.774253 0.159809 0.128463 0.084560 0.201816 0.059685 0.312882 0.044751 0.040122 0.032552 0.050289 0.027348 0.062617 0.039832  0.022342
6.778880 0.116956 0.130450 0.086106 0.204247 0.060334 0.316842 0.038414 0.040569 0.032960 0.050764 0.027590 0.063226 -0.021563  -0.016494
6.783503 0.116281 0.130711 0.086312 0.204663 0.060422 0.317341 0.038433 0.040748 0.033112 0.050988 0.027704 0.063491 -0.023585  -0.017309
6.788121 0.143349 0.129495 0.085380 0.203016 0.060028 0.314788 0.042817 0.040696 0.033045 0.050955 0.027708 0.063450 0.015929  0.014273
6.792735 0.168169 0.129268 0.085198 0.202759 0.059952 0.314401 0.046533 0.040797 0.033121 0.051095 0.027783 0.063625 0.040475  0.022829
6.797345 0.209582 0.129548 0.085419 0.203091 0.060046 0.314943 0.052122 0.040979 0.033275 0.051308 0.027899 0.063894 0.081771  0.032557
6.801951 0.232722 0.129840 0.085648 0.203438 0.060141 0.315508 0.055108 0.041162 0.033431 0.051524 0.028014 0.064165 0.104404  0.036911
6.806552 0.235418 0.129761 0.085591 0.203332 0.060120 0.315309 0.055610 0.041286 0.033531 0.051681 0.028102 0.064357 0.104347  0.037023
6.811149 0.216872 0.128331 0.084481 0.201599 0.059658 0.312395 0.053550 0.041193 0.033423 0.051630 0.028086 0.064271 0.087022  0.033922
6.815741 0.245600 0.128263 0.084431 0.201510 0.059638 0.312232 0.057174 0.041318 0.033523 0.051789 0.028174 0.064465 0.114649  0.039064
6.820329 0.263606 0.128532 0.084645 0.201824 0.059727 0.312736 0.059428 0.041497 0.033675 0.051999 0.028288 0.064729 0.134593  0.042464
6.824913 0.233977 0.129178 0.085151 0.202596 0.059938 0.314017 0.056173 0.041738 0.033887 0.052270 0.028431 0.065075 0.111761  0.038823
6.829492 0.170133 0.128413 0.084560 0.201663 0.059694 0.312429 0.048057 0.041751 0.033880 0.052321 0.028466 0.065124 0.038307  0.022804
6.834067 0.141680 0.129553 0.085456 0.203009 0.060070 0.314615 0.044000 0.042075 0.034172 0.052669 0.028650 0.065567 0.013574  0.013619
6.838637 0.131130 0.130206 0.085965 0.203799 0.060285 0.315931 0.042471 0.042321 0.034388 0.052947 0.028797 0.065923 0.006089  0.009152
6.843203 0.111319 0.130917 0.086515 0.204863 0.060516 0.317386 0.039263 0.042579 0.034613 0.053263 0.028949 0.066296 -0.025371  -0.018744
6.847764 0.082578 0.131505 0.086973 0.205812 0.060711 0.318551 0.033931 0.042819 0.034822 0.053567 0.029093 0.066642 -0.070790  -0.031416
6.852321 0.076370 0.132084 0.087424 0.206740 0.060903 0.319687 0.032742 0.043060 0.035032 0.053872 0.029239 0.066990 -0.084410  -0.034423
6.856873 0.075382 0.130430 0.086142 0.204059 0.060360 0.316350 0.032642 0.042937 0.034894 0.053706 0.029209 0.066870 -0.092474  -0.036154
6.861420 0.105876 0.130049 0.085852 0.203589 0.060238 0.315551 0.038820 0.043024 0.034957 0.053832 0.029282 0.067019 -0.025476  -0.019043
6.865964 0.126070 0.129932 0.085765 0.203437 0.060203 0.315271 0.042510 0.043156 0.035062 0.054001 0.029376 0.067225 0.003835  0.007414
6.870502 0.099387 0.131241 0.086779 0.205342 0.060632 0.317908 0.037878 0.043527 0.035394 0.054445 0.029585 0.067744 -0.035872  -0.022756
6.875036 0.070010 0.131175 0.086731 0.205225 0.060613 0.317750 0.031904 0.043670 0.035510 0.054623 0.029686 0.067968 -0.105927  -0.039243
6.879565 0.063646 0.130442 0.086168 0.204036 0.060374 0.316234 0.030527 0.043703 0.035520 0.054659 0.029732 0.068047 -0.148205  -0.046584
6.884090 0.122450 0.130541 0.086240 0.204199 0.060405 0.316482 0.042494 0.043875 0.035661 0.054874 0.029846 0.068315 -0.006853  -0.010053
6.888610 0.187279 0.129979 0.085817 0.203455 0.060228 0.315225 0.052738 0.043936 0.035700 0.054968 0.029907 0.068421 0.070269  0.032304
6.893126 0.189323 0.129579 0.085510 0.202963 0.060099 0.314384 0.053212 0.044023 0.035762 0.055096 0.029981 0.068571 0.064710  0.031110
6.897637 0.153949 0.129164 0.085190 0.202451 0.059968 0.313502 0.048152 0.044106 0.035820 0.055219 0.030053 0.068714 0.025338  0.019535
6.902143 0.130614 0.129991 0.085842 0.203430 0.060243 0.315097 0.044507 0.044400 0.036081 0.055544 0.030226 0.069128 0.003704  0.007495
6.906645 0.099973 0.130036 0.085875 0.203492 0.060256 0.315219 0.039072 0.044561 0.036212 0.055743 0.030333 0.069379 -0.066533  -0.031874
6.911142 0.146545 0.129303 0.085310 0.202594 0.060018 0.313695 0.047465 0.044586 0.036215 0.055809 0.030376 0.069445 0.019060  0.017118
6.915634 0.193925 0.128542 0.084721 0.201664 0.059775 0.312108 0.054786 0.044604 0.036211 0.055868 0.030417 0.069503 0.075139  0.034102
6.920121 0.147291 0.128811 0.084938 0.201980 0.059865 0.312617 0.047906 0.044800 0.036379 0.056099 0.030541 0.069792 0.018546  0.016999
6.924604 0.111893 0.128756 0.084897 0.201905 0.059850 0.312476 0.041893 0.044939 0.036491 0.056275 0.030639 0.070008 -0.033687  -0.022986
6.929082 0.150025 0.128346 0.084584 0.201402 0.059720 0.311612 0.048669 0.045016 0.036544 0.056390 0.030707 0.070142 0.027101  0.020685
6.933555 0.177162 0.126507 0.083154 0.199179 0.059137 0.307809 0.053062 0.044839 0.036353 0.056263 0.030657 0.069942 0.058848  0.030582
6.938024 0.144165 0.126472 0.083131 0.199133 0.059127 0.307722 0.048023 0.044980 0.036467 0.056440 0.030755 0.070161 0.025048  0.020017
6.942488 0.082809 0.125303 0.082225 0.197725 0.058761 0.305463 0.036515 0.044918 0.036386 0.056424 0.030760 0.070132 -0.072091  -0.034070
6.946947 0.074083 0.125255 0.082186 0.197659 0.058745 0.305361 0.034651 0.045056 0.036497 0.056599 0.030856 0.070349 -0.088119  -0.037791
6.951401 0.099050 0.125230 0.082171 0.197627 0.058740 0.305313 0.040198 0.045199 0.036613 0.056780 0.030956 0.070574 -0.029411  -0.021904
6.955850 0.103780 0.124413 0.081578 0.196644 0.058485 0.303968 0.041281 0.045199 0.036600 0.056824 0.030989 0.070649 -0.029939  -0.022172
6.960295 0.118256 0.122293 0.080639 0.194038 0.057801 0.300467 0.044211 0.044959 0.036508 0.056632 0.030909 0.070472 -0.006866  -0.010653
6.964735 0.138196 0.121759 0.080305 0.193011 0.057563 0.298960 0.047950 0.045008 0.036552 0.056667 0.030947 0.070526 0.010888  0.013459
6.969169 0.195621 0.121269 0.079988 0.192121 0.057333 0.297768 0.057237 0.045065 0.036600 0.056723 0.030986 0.070617 0.077881  0.036115
6.973599 0.229229 0.120422 0.079443 0.190556 0.056938 0.295626 0.062164 0.045056 0.036596 0.056678 0.030982 0.070595 0.107124  0.042496
6.978025 0.236305 0.121245 0.079974 0.192073 0.057323 0.297694 0.063326 0.045360 0.036840 0.057092 0.031189 0.071077 0.114831  0.044144
6.982445 0.206751 0.122315 0.080664 0.194029 0.057824 0.300359 0.059430 0.045711 0.037121 0.057573 0.031430 0.071632 0.090348  0.039287
6.986860 0.155133 0.123030 0.080995 0.194960 0.058067 0.301619 0.051652 0.045998 0.037322 0.057904 0.031601 0.072021 0.033658  0.024059
6.991271 0.121694 0.123631 0.081248 0.195703 0.058246 0.302681 0.045901 0.046265 0.037506 0.058209 0.031756 0.072391 -0.010760  -0.013649
6.995676 0.122726 0.123557 0.081218 0.195600 0.058226 0.302519 0.046251 0.046407 0.037625 0.058389 0.031857 0.072615 -0.008495  -0.012168
7.000077 0.179425 0.130844 0.086607 0.204429 0.060616 0.316476 0.056113 0.047918 0.038985 0.059895 0.032615 0.074523 0.060310  0.032532
7.004819 0.178893 0.131129 0.086828 0.204892 0.060710 0.317050 0.056236 0.048146 0.039178 0.060183 0.032760 0.074865 0.059652  0.032473
7.009557 0.139293 0.131657 0.087239 0.205740 0.060885 0.318075 0.049806 0.048422 0.039416 0.060531 0.032929 0.075263 0.013038  0.015238
7.014290 0.078946 0.130743 0.086530 0.204260 0.060584 0.316260 0.037635 0.048432 0.039401 0.060536 0.032969 0.075326 -0.086584  -0.039413
7.019018 0.075211 0.131031 0.086755 0.204724 0.060678 0.316826 0.036870 0.048666 0.039599 0.060830 0.033117 0.075674 -0.083857  -0.038932
7.023742 0.080068 0.131964 0.087478 0.206235 0.060986 0.318695 0.038184 0.049020 0.039911 0.061281 0.033324 0.076179 -0.068366  -0.035283
7.028461 0.072471 0.131301 0.086964 0.205156 0.060769 0.317350 0.036462 0.049079 0.039942 0.061348 0.033389 0.076300 -0.101604  -0.043173
7.033175 0.091439 0.130636 0.086450 0.204078 0.060549 0.316022 0.041108 0.049136 0.039971 0.061413 0.033452 0.076423 -0.056951  -0.032443
7.037885 0.119305 0.131710 0.087274 0.205843 0.060899 0.318247 0.047130 0.049519 0.040309 0.061906 0.033672 0.076974 -0.005784  -0.010377
7.042590 0.104387 0.130952 0.086693 0.204596 0.060653 0.316671 0.044246 0.049558 0.040322 0.061945 0.033727 0.077065 -0.032312  -0.024617
7.047290 0.076090 0.131255 0.086928 0.205089 0.060753 0.317280 0.037914 0.049796 0.040524 0.062245 0.033878 0.077421 -0.096343  -0.042663
7.051985 0.096535 0.130919 0.086667 0.204540 0.060642 0.316595 0.042859 0.049912 0.040610 0.062386 0.033969 0.077616 -0.043276  -0.028696
7.056676 0.100882 0.130262 0.086158 0.203629 0.060427 0.315276 0.043970 0.049964 0.040635 0.062470 0.034030 0.077732 -0.029763  -0.023883
7.061363 0.089526 0.129909 0.085884 0.203199 0.060311 0.314555 0.041568 0.050074 0.040714 0.062625 0.034118 0.077918 -0.060843  -0.034268
7.066044 0.080588 0.129552 0.085608 0.202763 0.060197 0.313816 0.039578 0.050181 0.040792 0.062779 0.034206 0.078101 -0.077511  -0.038815
7.070721 0.102799 0.129550 0.085606 0.202763 0.060195 0.313818 0.044857 0.050357 0.040935 0.062999 0.034326 0.078375 -0.030333  -0.024367
7.075393 0.111732 0.129562 0.085615 0.202783 0.060198 0.313866 0.046930 0.050536 0.041080 0.063223 0.034447 0.078656 -0.024142  -0.021815
7.080061 0.136546 0.129220 0.085344 0.202372 0.060087 0.313179 0.052061 0.050645 0.041159 0.063380 0.034535 0.078845 0.015078  0.017300
7.084724 0.107476 0.130231 0.086130 0.203595 0.060414 0.315228 0.046349 0.051021 0.041492 0.063793 0.034750 0.079378 -0.030434  -0.024664
7.089383 0.074172 0.130536 0.086368 0.203961 0.060516 0.315833 0.038639 0.051259 0.041695 0.064074 0.034902 0.079733 -0.087869  -0.042056
7.094036 0.051328 0.131183 0.086867 0.204980 0.060727 0.317157 0.032256 0.051567 0.041963 0.064460 0.035085 0.080181 -0.184800  -0.061205
7.098686 0.061291 0.131497 0.087113 0.205488 0.060829 0.317783 0.035373 0.051812 0.042171 0.064769 0.035239 0.080545 -0.119927  -0.049480
7.103330 0.104033 0.131831 0.087370 0.206035 0.060941 0.318467 0.046249 0.052063 0.042384 0.065086 0.035397 0.080919 -0.043568  -0.029930
7.107970 0.203001 0.131169 0.086860 0.204951 0.060723 0.317113 0.064837 0.052118 0.042412 0.065148 0.035461 0.081037 0.078941  0.040432
7.112605 0.273395 0.130159 0.086076 0.203507 0.060392 0.315076 0.075516 0.052105 0.042373 0.065153 0.035492 0.081069 0.145358  0.055064
7.117236 0.246836 0.129845 0.085833 0.203127 0.060289 0.314444 0.072017 0.052233 0.042467 0.065330 0.035592 0.081283 0.116504  0.049476
7.121862 0.180958 0.128804 0.085025 0.201868 0.059952 0.312327 0.061889 0.052214 0.042422 0.065367 0.035622 0.081307 0.047186  0.031603
7.126484 0.159765 0.127387 0.083925 0.200159 0.059497 0.309429 0.058367 0.052118 0.042303 0.065330 0.035618 0.081228 0.031778  0.026031
7.131101 0.185728 0.126634 0.083339 0.199252 0.059258 0.307876 0.063164 0.052156 0.042311 0.065423 0.035678 0.081324 0.061042  0.036211
7.135713 0.192967 0.126237 0.083030 0.198773 0.059134 0.307047 0.064624 0.052269 0.042390 0.065589 0.035774 0.081518 0.067460  0.038210
7.140321 0.194089 0.125105 0.082149 0.197420 0.058777 0.305024 0.065054 0.052229 0.042323 0.065610 0.035800 0.081553 0.070370  0.039171
7.144924 0.204916 0.125489 0.082446 0.197886 0.058896 0.305667 0.067094 0.052505 0.042558 0.065934 0.035970 0.081945 0.083709  0.042883
7.149523 0.188136 0.125497 0.082449 0.197898 0.058897 0.305687 0.064532 0.052705 0.042720 0.066185 0.036106 0.082257 0.068281  0.038876
7.154117 0.119922 0.126223 0.083018 0.198763 0.059127 0.307051 0.051716 0.053057 0.043029 0.066579 0.036313 0.082752 -0.016376  -0.019111
7.158706 0.104970 0.126211 0.083010 0.198747 0.059124 0.307011 0.048568 0.053255 0.043190 0.066829 0.036450 0.083060 -0.036677  -0.028709
7.163291 0.139086 0.125060 0.082114 0.197365 0.058762 0.304947 0.056117 0.053213 0.043119 0.066848 0.036476 0.083094 0.015581  0.018783
7.167872 0.186837 0.124608 0.081765 0.196816 0.058624 0.304185 0.065289 0.053319 0.043191 0.067010 0.036572 0.083306 0.064575  0.038383
7.172448 0.191027 0.126140 0.082959 0.198650 0.059105 0.306825 0.066269 0.053850 0.043671 0.067578 0.036861 0.083986 0.067578  0.039415
7.177019 0.184572 0.125387 0.082370 0.197754 0.058864 0.305470 0.065388 0.053894 0.043682 0.067683 0.036927 0.084120 0.065902  0.039072
7.181586 0.173130 0.124991 0.082060 0.197280 0.058743 0.304825 0.063571 0.054015 0.043766 0.067860 0.037030 0.084353 0.049463  0.033979
7.186148 0.139226 0.125963 0.082827 0.198425 0.059049 0.306399 0.057227 0.054433 0.044139 0.068318 0.037269 0.084895 0.014364  0.018381
7.190706 0.129647 0.125232 0.082255 0.197551 0.058822 0.305160 0.055435 0.054483 0.044156 0.068430 0.037340 0.085049 0.004326  0.010126
7.195259 0.113619 0.125307 0.082311 0.197652 0.058842 0.305318 0.052095 0.054709 0.044341 0.068711 0.037490 0.085399 -0.015656  -0.019338
7.199808 0.088658 0.126061 0.082899 0.198555 0.059080 0.306658 0.046197 0.055086 0.044671 0.069134 0.037711 0.085917 -0.057293  -0.037137
7.204352 0.090907 0.127861 0.084299 0.200717 0.059652 0.310345 0.046960 0.055692 0.045221 0.069778 0.038040 0.086766 -0.068776  -0.040845
7.208892 0.147704 0.127870 0.084304 0.200732 0.059654 0.310377 0.060090 0.055910 0.045397 0.070051 0.038188 0.087107 0.027083  0.025731
7.213427 0.205322 0.127842 0.084283 0.200693 0.059645 0.310307 0.071122 0.056121 0.045567 0.070316 0.038333 0.087434 0.086181  0.046078
7.217958 0.180656 0.126757 0.083439 0.199392 0.059300 0.308093 0.066971 0.056098 0.045514 0.070358 0.038370 0.087458 0.056066  0.037309
7.222484 0.191645 0.126724 0.083414 0.199349 0.059289 0.308013 0.069243 0.056306 0.045682 0.070621 0.038514 0.087783 0.069423  0.041675
7.227005 0.183537 0.126711 0.083405 0.199330 0.059286 0.307976 0.068023 0.056519 0.045855 0.070889 0.038660 0.088115 0.064699  0.040387
7.231523 0.178110 0.128832 0.085053 0.201886 0.059965 0.312318 0.067264 0.057207 0.046482 0.071613 0.039029 0.089071 0.060730  0.039277
7.236035 0.137807 0.129368 0.085475 0.202519 0.060141 0.313341 0.059390 0.057543 0.046773 0.071996 0.039234 0.089554 0.013523  0.018604
7.240544 0.095532 0.129816 0.085818 0.203073 0.060285 0.314308 0.049634 0.057858 0.047043 0.072365 0.039428 0.090028 -0.040262  -0.032222
7.245047 0.073931 0.128425 0.084741 0.201387 0.059836 0.311460 0.043824 0.057760 0.046919 0.072330 0.039426 0.089951 -0.100796  -0.051171
7.249547 0.076150 0.125885 0.082764 0.198333 0.059026 0.306254 0.044639 0.057394 0.046538 0.072041 0.039301 0.089521 -0.064842  -0.041192
7.254041 0.072592 0.125118 0.082167 0.197416 0.058785 0.304982 0.043741 0.057426 0.046537 0.072133 0.039362 0.089657 -0.070380  -0.043070
7.258532 0.058226 0.125085 0.082141 0.197374 0.058776 0.304920 0.039313 0.057621 0.046694 0.072381 0.039498 0.089965 -0.108418  -0.053645
7.263018 0.055963 0.124307 0.081579 0.196445 0.058533 0.303660 0.038677 0.057643 0.046697 0.072464 0.039555 0.090094 -0.110202  -0.054274
7.267499 0.056506 0.124691 0.081833 0.196907 0.058652 0.304291 0.038999 0.057933 0.046932 0.072801 0.039733 0.090501 -0.110585  -0.054558
7.271976 0.065263 0.124669 0.081817 0.196878 0.058646 0.304248 0.042057 0.058128 0.047090 0.073047 0.039868 0.090807 -0.099278  -0.051872
7.276449 0.114855 0.124057 0.081467 0.196168 0.058449 0.303326 0.055985 0.058185 0.047151 0.073167 0.039938 0.090982 -0.010104  -0.016605
7.280917 0.170944 0.124289 0.081570 0.196432 0.058526 0.303654 0.068536 0.058440 0.047343 0.073468 0.040102 0.091344 0.059642  0.040482
7.285381 0.134663 0.123786 0.081354 0.195822 0.058370 0.302806 0.061040 0.058523 0.047444 0.073607 0.040187 0.091531 0.010938  0.017396
7.289840 0.105199 0.125449 0.082420 0.197823 0.058884 0.305555 0.054137 0.059118 0.047919 0.074238 0.040503 0.092264 -0.026244  -0.027040
7.294295 0.083191 0.125058 0.082117 0.197352 0.058764 0.304908 0.048311 0.059233 0.047998 0.074409 0.040603 0.092489 -0.058156  -0.040393
7.298745 0.066702 0.124250 0.081553 0.196385 0.058512 0.303592 0.043412 0.059250 0.048002 0.074490 0.040660 0.092616 -0.128333  -0.060216
7.303191 0.094793 0.125415 0.082395 0.197780 0.058877 0.305491 0.051938 0.059741 0.048423 0.075022 0.040933 0.093239 -0.039744  -0.033631
7.307633 0.129273 0.125162 0.082205 0.197450 0.058804 0.304986 0.060874 0.059898 0.048543 0.075232 0.041056 0.093501 0.010502  0.017350
7.312070 0.138394 0.124517 0.081697 0.196697 0.058594 0.304003 0.063217 0.059964 0.048571 0.075366 0.041134 0.093694 0.014090  0.020171
7.316503 0.137536 0.123876 0.081391 0.195950 0.058394 0.303019 0.063256 0.060032 0.048661 0.075503 0.041217 0.093891 0.015448  0.021200
7.320931 0.121062 0.122770 0.080917 0.194643 0.058049 0.301272 0.059570 0.059988 0.048701 0.075534 0.041249 0.093972 -0.002940  -0.009283
7.325355 0.095419 0.122291 0.080682 0.193957 0.057881 0.300299 0.053086 0.060098 0.048815 0.075686 0.041346 0.094176 -0.061461  -0.042605
7.329775 0.138335 0.122305 0.080692 0.193985 0.057885 0.300341 0.064162 0.060330 0.049003 0.075979 0.041504 0.094541 0.013831  0.020288
7.334190 0.217238 0.122615 0.080855 0.194445 0.058006 0.300966 0.080712 0.060638 0.049241 0.076361 0.041707 0.095001 0.099260  0.054558
7.338601 0.228242 0.122600 0.080850 0.194422 0.058003 0.300926 0.083049 0.060867 0.049429 0.076650 0.041866 0.095360 0.108487  0.057257
7.343007 0.203532 0.122626 0.080860 0.194459 0.058009 0.300986 0.078727 0.061108 0.049622 0.076952 0.042029 0.095737 0.083638  0.050467
7.347409 0.136791 0.123321 0.081156 0.195277 0.058223 0.302079 0.064789 0.061516 0.049904 0.077410 0.042269 0.096279 0.013612  0.020438
7.351807 0.101853 0.123890 0.081393 0.195975 0.058396 0.303068 0.056121 0.061895 0.050168 0.077846 0.042494 0.096807 -0.033417  -0.032146
7.356200 0.096666 0.123497 0.081226 0.195511 0.058274 0.302447 0.054882 0.062033 0.050309 0.078051 0.042612 0.097078 -0.045017  -0.037453
7.360589 0.156285 0.122664 0.080873 0.194520 0.058017 0.301093 0.070050 0.062060 0.050391 0.078151 0.042681 0.097230 0.039501  0.035217
7.364974 0.178784 0.122080 0.080541 0.193600 0.057776 0.299861 0.075209 0.062148 0.050480 0.078264 0.042755 0.097402 0.067416  0.046184
7.369354 0.163020 0.122080 0.080541 0.193600 0.057775 0.299860 0.072090 0.062385 0.050672 0.078561 0.042917 0.097772 0.047572  0.038943
7.373730 0.098684 0.121822 0.080372 0.193135 0.057653 0.299239 0.056302 0.062556 0.050811 0.078765 0.043034 0.098042 -0.026551  -0.029204
7.378101 0.068262 0.122731 0.080898 0.194609 0.058034 0.301235 0.047004 0.063027 0.051170 0.079365 0.043340 0.098742 -0.088866  -0.053631
7.382469 0.054959 0.123549 0.081244 0.195584 0.058286 0.302563 0.042336 0.063476 0.051474 0.079866 0.043599 0.099335 -0.112233  -0.060500
7.386832 0.070331 0.123158 0.081078 0.195122 0.058165 0.301940 0.048074 0.063616 0.051616 0.080073 0.043719 0.099608 -0.077438  -0.050444
7.391190 0.092466 0.124378 0.081599 0.196575 0.058542 0.303912 0.055332 0.064173 0.051979 0.080676 0.044027 0.100313 -0.045689  -0.038894
7.395544 0.127451 0.124665 0.081801 0.196903 0.058635 0.304328 0.065207 0.064490 0.052240 0.081049 0.044228 0.100761 0.003880  0.011377
7.399894 0.144902 0.124736 0.081854 0.196993 0.058655 0.304463 0.069792 0.064754 0.052456 0.081376 0.044404 0.101167 0.023962  0.028381
7.404240 0.143213 0.124742 0.081860 0.196996 0.058657 0.304459 0.069648 0.065002 0.052657 0.081686 0.044574 0.101551 0.017232  0.024159
7.408581 0.166777 0.125131 0.082163 0.197462 0.058780 0.305094 0.075446 0.065350 0.052955 0.082093 0.044790 0.102043 0.041259  0.037525
7.412918 0.207433 0.125161 0.082181 0.197509 0.058787 0.305173 0.084461 0.065607 0.053162 0.082416 0.044963 0.102445 0.087619  0.054893
7.417251 0.219323 0.124407 0.081612 0.196605 0.058552 0.303948 0.087178 0.065658 0.053179 0.082540 0.045044 0.102628 0.098713  0.058486
7.421579 0.163398 0.124024 0.081447 0.196153 0.058433 0.303335 0.075534 0.065807 0.053328 0.082760 0.045170 0.102916 0.043996  0.039195
7.425903 0.129289 0.123770 0.081335 0.195864 0.058350 0.302975 0.067446 0.065990 0.053495 0.083014 0.045310 0.103247 -0.004528  -0.012622
7.430223 0.129485 0.124334 0.081582 0.196509 0.058532 0.303788 0.067753 0.066392 0.053780 0.083467 0.045553 0.103778 0.001641  0.007627
7.434539 0.152563 0.125570 0.082503 0.197989 0.058916 0.305811 0.073823 0.066975 0.054288 0.084098 0.045876 0.104519 0.033703  0.034698
7.438850 0.174923 0.124432 0.081623 0.196635 0.058560 0.303980 0.079348 0.066923 0.054202 0.084128 0.045910 0.104600 0.059848  0.046413
7.443157 0.130312 0.124226 0.081540 0.196363 0.058501 0.303565 0.068746 0.067122 0.054381 0.084389 0.046062 0.104926 0.011085  0.020051
7.447459 0.075785 0.124457 0.081632 0.196667 0.058566 0.304028 0.052624 0.067438 0.054617 0.084773 0.046261 0.105403 -0.083272  -0.055162
7.451758 0.056489 0.123661 0.081292 0.195719 0.058320 0.302745 0.045605 0.067475 0.054708 0.084887 0.046338 0.105576 -0.148806  -0.074018
7.456052 0.081580 0.124462 0.081637 0.196671 0.058569 0.304031 0.055011 0.067948 0.055030 0.085413 0.046611 0.106198 -0.055006  -0.045171
7.460342 0.112216 0.124870 0.081950 0.197163 0.058694 0.304708 0.064760 0.068314 0.055342 0.085841 0.046836 0.106714 -0.014125  -0.022976
7.464627 0.117026 0.123706 0.081311 0.195776 0.058331 0.302827 0.066381 0.068249 0.055332 0.085858 0.046865 0.106782 -0.014542  -0.023400
7.468909 0.161098 0.122919 0.080974 0.194846 0.058087 0.301574 0.078173 0.068284 0.055422 0.085972 0.046941 0.106957 0.036821  0.037373
7.473186 0.220901 0.122937 0.080980 0.194874 0.058092 0.301625 0.091880 0.068543 0.055630 0.086298 0.047117 0.107364 0.100703  0.062036
7.477459 0.256994 0.122223 0.080627 0.193881 0.057835 0.300274 0.099470 0.068597 0.055715 0.086397 0.047187 0.107520 0.135477  0.072221
7.481727 0.206272 0.123775 0.081336 0.195873 0.058349 0.302983 0.089444 0.069287 0.056166 0.087161 0.047572 0.108403 0.086254  0.057839
7.485992 0.126635 0.125096 0.082115 0.197467 0.058756 0.305184 0.070341 0.069912 0.056642 0.087837 0.047913 0.109197 -0.003288  -0.011334
7.490252 0.103973 0.124973 0.082025 0.197304 0.058720 0.304931 0.063972 0.070136 0.056820 0.088125 0.048076 0.109555 -0.031711  -0.035329
7.494508 0.113054 0.124757 0.081846 0.197073 0.058643 0.304668 0.066952 0.070332 0.056966 0.088396 0.048220 0.109909 -0.011128  -0.021005
7.498760 0.121351 0.123970 0.081413 0.196133 0.058402 0.303389 0.069619 0.070367 0.057024 0.088508 0.048297 0.110080 -0.002686  -0.010358
7.503007 0.123713 0.123412 0.081179 0.195450 0.058233 0.302427 0.070551 0.070465 0.057150 0.088677 0.048404 0.110307 0.001583  0.007981
7.507250 0.120937 0.124462 0.081622 0.196727 0.058554 0.304215 0.070010 0.071023 0.057515 0.089292 0.048715 0.111038 -0.006212  -0.015867
7.511489 0.142614 0.124609 0.081742 0.196872 0.058607 0.304345 0.076303 0.071324 0.057768 0.089651 0.048914 0.111466 0.023571  0.031021
7.515724 0.145991 0.125000 0.082046 0.197338 0.058728 0.304978 0.077482 0.071695 0.058085 0.090083 0.049143 0.111988 0.027304  0.033508
7.519955 0.141971 0.125008 0.082053 0.197346 0.058733 0.304985 0.076685 0.071959 0.058299 0.090412 0.049324 0.112396 0.025047  0.032210
7.524181 0.083884 0.125001 0.082048 0.197336 0.058730 0.304970 0.059161 0.072219 0.058510 0.090739 0.049502 0.112803 -0.064159  -0.051739
7.528404 0.066564 0.124619 0.081746 0.196883 0.058610 0.304362 0.052892 0.072370 0.058614 0.090964 0.049631 0.113100 -0.097780  -0.064105
7.532622 0.089239 0.124220 0.081524 0.196404 0.058486 0.303707 0.061464 0.072517 0.058747 0.091184 0.049759 0.113389 -0.045356  -0.043819
7.536836 0.129518 0.124060 0.081461 0.196196 0.058441 0.303385 0.074315 0.072732 0.058937 0.091465 0.049919 0.113738 0.011099  0.021755
7.541045 0.134944 0.123032 0.081018 0.194996 0.058116 0.301807 0.076130 0.072692 0.058989 0.091515 0.049961 0.113853 0.019413  0.028875
7.545251 0.098543 0.123051 0.081024 0.195022 0.058122 0.301846 0.065293 0.072962 0.059205 0.091853 0.050145 0.114274 -0.037689  -0.040379
7.549452 0.088263 0.121756 0.080322 0.193048 0.057611 0.299168 0.062018 0.072840 0.059162 0.091719 0.050105 0.114179 -0.043259  -0.043418
7.553649 0.074958 0.123467 0.081200 0.195522 0.058249 0.302535 0.057359 0.073616 0.059700 0.092639 0.050564 0.115234 -0.071731  -0.056111
7.557842 0.081727 0.123446 0.081191 0.195492 0.058243 0.302485 0.060111 0.073877 0.059914 0.092969 0.050745 0.115644 -0.058510  -0.050861
7.562031 0.109300 0.123221 0.081091 0.195254 0.058167 0.302215 0.069768 0.074077 0.060094 0.093249 0.050896 0.116012 -0.012620  -0.023707
7.566216 0.127684 0.121676 0.080272 0.192892 0.057575 0.298937 0.075680 0.073879 0.060006 0.093019 0.050820 0.115799 0.007071  0.017810
7.570396 0.121116 0.121211 0.079969 0.192054 0.057353 0.297826 0.073978 0.074007 0.060112 0.093156 0.050907 0.116006 -0.000150  -0.002603
7.574573 0.121387 0.121200 0.079963 0.192027 0.057349 0.297782 0.074329 0.074272 0.060328 0.093488 0.051090 0.116419 -0.001287  -0.007654
7.578745 0.105543 0.121447 0.080122 0.192472 0.057468 0.298365 0.069563 0.074620 0.060609 0.093939 0.051330 0.116960 -0.025664  -0.034302
7.582913 0.120314 0.122094 0.080540 0.193676 0.057768 0.300039 0.074543 0.075093 0.060990 0.094578 0.051653 0.117717 -0.008919  -0.020296
7.587077 0.140772 0.121434 0.080117 0.192444 0.057463 0.298320 0.080930 0.075166 0.061054 0.094625 0.051707 0.117813 0.023761  0.033249
7.591237 0.148247 0.121148 0.079932 0.191920 0.057328 0.297607 0.083358 0.075355 0.061209 0.094845 0.051837 0.118107 0.023743  0.033360
7.595392 0.150445 0.121127 0.079920 0.191875 0.057320 0.297534 0.084286 0.075629 0.061432 0.095187 0.052026 0.118532 0.025396  0.034630
7.599544 0.175669 0.120857 0.079745 0.191383 0.057194 0.296874 0.091418 0.075826 0.061594 0.095419 0.052163 0.118842 0.055654  0.051456
7.603692 0.208813 0.119715 0.079007 0.189284 0.056654 0.294035 0.100044 0.075751 0.061538 0.095251 0.052111 0.118717 0.088132  0.064995
7.607835 0.244043 0.120015 0.079200 0.189845 0.056794 0.294810 0.108564 0.076132 0.061846 0.095753 0.052372 0.119323 0.124305  0.077481
7.611974 0.228336 0.120316 0.079392 0.190408 0.056934 0.295584 0.105410 0.076517 0.062156 0.096258 0.052636 0.119932 0.108598  0.072695
7.616109 0.216609 0.120889 0.079761 0.191461 0.057204 0.297015 0.103057 0.076990 0.062536 0.096890 0.052960 0.120678 0.099090  0.069703
7.620240 0.157354 0.120307 0.079387 0.190388 0.056931 0.295551 0.088173 0.077097 0.062628 0.096987 0.053036 0.120840 0.044934  0.047118
7.624367 0.117431 0.120106 0.079254 0.190031 0.056832 0.295100 0.076462 0.077328 0.062815 0.097267 0.053192 0.121210 -0.005611  -0.016714
7.628490 0.072108 0.120301 0.079382 0.190378 0.056928 0.295539 0.060144 0.077685 0.063105 0.097726 0.053440 0.121762 -0.070628  -0.059524
7.632609 0.075923 0.120890 0.079760 0.191470 0.057202 0.297037 0.061951 0.078174 0.063498 0.098382 0.053774 0.122538 -0.064345  -0.057032
7.636723 0.078077 0.120019 0.079199 0.189862 0.056794 0.294852 0.063064 0.078188 0.063515 0.098341 0.053786 0.122552 -0.064070  -0.057127
7.640834 0.111509 0.120448 0.079470 0.190679 0.056988 0.296011 0.075653 0.078627 0.063867 0.098929 0.054083 0.123261 -0.008555  -0.020955
7.644940 0.118991 0.119473 0.078846 0.188858 0.056535 0.293497 0.078447 0.078605 0.063857 0.098829 0.054072 0.123202 -0.001314  -0.008244
7.649043 0.115215 0.119853 0.079088 0.189576 0.056709 0.294510 0.077485 0.079029 0.064197 0.099393 0.054361 0.123883 -0.007208  -0.019381
7.653141 0.108721 0.119801 0.079057 0.189466 0.056687 0.294330 0.075554 0.079310 0.064427 0.099739 0.054556 0.124313 -0.011309  -0.024367
7.657235 0.081771 0.119998 0.079189 0.189812 0.056787 0.294762 0.065769 0.079673 0.064723 0.100204 0.054808 0.124870 -0.062847  -0.057659
7.661325 0.109188 0.119092 0.078606 0.188124 0.056363 0.292456 0.076282 0.079667 0.064724 0.100129 0.054807 0.124844 -0.018261  -0.031196
7.665412 0.137245 0.119122 0.078622 0.188192 0.056373 0.292569 0.085842 0.079974 0.064972 0.100520 0.055016 0.125333 0.023469  0.035498
7.669494 0.141829 0.119713 0.079002 0.189292 0.056651 0.294066 0.087589 0.080471 0.065371 0.101189 0.055357 0.126122 0.026139  0.037602
7.673572 0.156649 0.120312 0.079387 0.190403 0.056931 0.295584 0.092394 0.080972 0.065774 0.101864 0.055700 0.126918 0.039509  0.046401
7.677646 0.161797 0.120295 0.079378 0.190367 0.056925 0.295526 0.094250 0.081268 0.066016 0.102233 0.055905 0.127378 0.053513  0.054203
7.681716 0.140164 0.120589 0.079566 0.190911 0.057063 0.296268 0.088048 0.081669 0.066338 0.102758 0.056180 0.128010 0.024763  0.037009
7.685782 0.091208 0.120002 0.079190 0.189824 0.056787 0.294786 0.071291 0.081773 0.066428 0.102847 0.056252 0.128165 -0.031338  -0.041788
7.689843 0.057634 0.120883 0.079756 0.191455 0.057198 0.297015 0.056883 0.082381 0.066915 0.103676 0.056668 0.129132 -0.124051  -0.083453
7.693901 0.053921 0.120882 0.079753 0.191456 0.057197 0.297021 0.055227 0.082690 0.067165 0.104065 0.056880 0.129618 -0.105420  -0.077221
7.697955 0.059889 0.120883 0.079756 0.191457 0.057199 0.297021 0.058423 0.083003 0.067421 0.104459 0.057096 0.130108 -0.094736  -0.073480
7.702005 0.081587 0.121459 0.080127 0.192517 0.057469 0.298466 0.068448 0.083515 0.067833 0.105144 0.057447 0.130918 -0.051031  -0.054134
7.706051 0.088993 0.121460 0.080127 0.192518 0.057469 0.298466 0.071762 0.083836 0.068093 0.105548 0.057668 0.131420 -0.040527  -0.048427
7.710092 0.080807 0.120903 0.079768 0.191496 0.057207 0.297084 0.068642 0.083963 0.068200 0.105669 0.057755 0.131616 -0.057070  -0.057686
7.714130 0.084947 0.120603 0.079575 0.190938 0.057067 0.296309 0.070651 0.084183 0.068381 0.105923 0.057908 0.131953 -0.049820  -0.054106
7.718164 0.091457 0.120314 0.079389 0.190406 0.056930 0.295587 0.073592 0.084408 0.068565 0.106185 0.058062 0.132302 -0.052500  -0.055758
7.722193 0.140141 0.120042 0.079213 0.189909 0.056802 0.294920 0.091450 0.084639 0.068754 0.106457 0.058222 0.132664 0.023617  0.037542
7.726219 0.165127 0.120032 0.079208 0.189885 0.056799 0.294878 0.099656 0.084965 0.069020 0.106866 0.058447 0.133172 0.045447  0.052281
7.730241 0.216287 0.120049 0.079215 0.189929 0.056804 0.294958 0.114495 0.085300 0.069291 0.107292 0.058676 0.133706 0.097533  0.076886
7.734259 0.201477 0.120077 0.079231 0.189992 0.056814 0.295064 0.110933 0.085640 0.069566 0.107725 0.058908 0.134248 0.087241  0.072998
7.738272 0.151385 0.119790 0.079047 0.189458 0.056681 0.294333 0.096534 0.085872 0.069756 0.107993 0.059069 0.134605 0.031532  0.044057
7.742282 0.087984 0.120113 0.079252 0.190068 0.056828 0.295187 0.073876 0.086318 0.070115 0.108582 0.059372 0.135317 -0.057263  -0.059599
7.746288 0.102858 0.120111 0.079251 0.190065 0.056828 0.295181 0.080186 0.086651 0.070385 0.109001 0.059602 0.135839 -0.026566  -0.040752
7.750290 0.163668 0.120403 0.079439 0.190601 0.056964 0.295906 0.101534 0.087086 0.070737 0.109570 0.059900 0.136523 0.055279  0.059008
7.754288 0.160308 0.120987 0.079816 0.191680 0.057239 0.297378 0.100868 0.087629 0.071174 0.110297 0.060273 0.137383 0.048335  0.055387
7.758281 0.131890 0.121516 0.080160 0.192644 0.057490 0.298673 0.091839 0.088154 0.071598 0.110994 0.060634 0.138204 0.009947  0.025221
7.762271 0.095656 0.120702 0.079632 0.191152 0.057106 0.296655 0.078507 0.088188 0.071630 0.110980 0.060659 0.138255 -0.031725  -0.045212
7.766257 0.088239 0.121280 0.080005 0.192217 0.057376 0.298107 0.075686 0.088732 0.072068 0.111707 0.061031 0.139114 -0.050607  -0.057318
7.770239 0.084356 0.121567 0.080190 0.192744 0.057511 0.298825 0.074279 0.089170 0.072422 0.112280 0.061332 0.139804 -0.046098  -0.054910
7.774217 0.080919 0.121583 0.080199 0.192774 0.057518 0.298872 0.073021 0.089507 0.072695 0.112706 0.061563 0.140334 -0.055711  -0.060589
7.778191 0.079279 0.121294 0.080013 0.192240 0.057383 0.298136 0.072548 0.089735 0.072883 0.112971 0.061721 0.140686 -0.063218  -0.064784
7.782162 0.104310 0.121299 0.080018 0.192250 0.057385 0.298149 0.083527 0.090073 0.073157 0.113396 0.061953 0.141215 -0.027448  -0.042847
7.786128 0.153283 0.120448 0.079469 0.190683 0.056986 0.296016 0.101635 0.090094 0.073181 0.113358 0.061970 0.141239 0.039697  0.051722
7.790090 0.167442 0.120747 0.079662 0.191243 0.057127 0.296788 0.106625 0.090545 0.073545 0.113952 0.062280 0.141955 0.052600  0.059761
7.794048 0.151010 0.121608 0.080216 0.192820 0.057529 0.298931 0.101642 0.091212 0.074080 0.114854 0.062736 0.143007 0.032621  0.047241
7.798003 0.120870 0.120316 0.079376 0.190477 0.056916 0.295803 0.091282 0.091073 0.073973 0.114590 0.062639 0.142800 -0.005399  -0.019292
7.801953 0.119920 0.119936 0.079136 0.189758 0.056742 0.294788 0.091269 0.091275 0.074142 0.114810 0.062781 0.143098 -0.002334  -0.012733
7.805900 0.164423 0.118702 0.078343 0.187451 0.056166 0.291632 0.107286 0.091157 0.074056 0.114552 0.062704 0.142882 0.047753  0.057818
7.809843 0.197858 0.118690 0.078337 0.187418 0.056162 0.291567 0.118149 0.091508 0.074343 0.114990 0.062947 0.143424 0.084385  0.077159
7.813781 0.191268 0.118371 0.078135 0.186812 0.056015 0.290723 0.116618 0.091742 0.074536 0.115252 0.063110 0.143776 0.073499  0.072291
7.817716 0.156947 0.118693 0.078342 0.187412 0.056167 0.291538 0.106054 0.092228 0.074929 0.115891 0.063444 0.144543 0.039287  0.053061
7.821647 0.140173 0.119318 0.078743 0.188581 0.056459 0.293135 0.100624 0.092837 0.075418 0.116713 0.063861 0.145513 0.026209  0.043511
7.825574 0.118335 0.118528 0.078230 0.187126 0.056083 0.291195 0.092820 0.092896 0.075470 0.116722 0.063900 0.145605 -0.005197  -0.019452
7.829497 0.094836 0.118406 0.078159 0.186866 0.056034 0.290779 0.083423 0.093215 0.075734 0.117102 0.064125 0.146077 -0.035343  -0.050927
7.833416 0.084794 0.118421 0.078168 0.186897 0.056040 0.290824 0.079194 0.093589 0.076037 0.117574 0.064381 0.146665 -0.065872  -0.069801
7.837332 0.109236 0.118747 0.078378 0.187513 0.056192 0.291663 0.090244 0.094091 0.076442 0.118237 0.064725 0.147461 -0.016942  -0.035540
7.841243 0.146934 0.118147 0.077990 0.186389 0.055910 0.290143 0.105076 0.094223 0.076553 0.118346 0.064817 0.147656 0.027518  0.045473
7.845151 0.177621 0.118803 0.078409 0.187629 0.056214 0.291854 0.115987 0.094859 0.077063 0.119210 0.065251 0.148678 0.055736  0.064973
7.849054 0.246998 0.117575 0.077619 0.185329 0.055637 0.288724 0.137313 0.094737 0.076975 0.118942 0.065170 0.148459 0.126946  0.098441
7.852954 0.223681 0.118259 0.078055 0.186631 0.055954 0.290528 0.131183 0.095385 0.077493 0.119827 0.065611 0.149505 0.103114  0.089068
7.856850 0.256442 0.117978 0.077874 0.186109 0.055820 0.289824 0.141005 0.095640 0.077703 0.120122 0.065786 0.149902 0.133219  0.101630
7.860742 0.205951 0.118632 0.078293 0.187339 0.056127 0.291508 0.126851 0.096275 0.078212 0.120983 0.066221 0.150917 0.092496  0.085011
7.864630 0.168527 0.119276 0.078707 0.188545 0.056427 0.293156 0.115190 0.096908 0.078720 0.121840 0.066654 0.151925 0.050020  0.062756
7.868515 0.130878 0.119241 0.078684 0.188477 0.056410 0.293054 0.101901 0.097265 0.079011 0.122286 0.066900 0.152482 0.009692  0.027730
7.872395 0.155545 0.118111 0.077953 0.186387 0.055876 0.290251 0.111515 0.097174 0.078945 0.122071 0.066837 0.152333 0.046351  0.060875
7.876272 0.130695 0.118762 0.078370 0.187608 0.056178 0.291920 0.102606 0.097810 0.079455 0.122933 0.067271 0.153347 0.015651  0.035507
7.880145 0.098632 0.118796 0.078391 0.187680 0.056194 0.292030 0.089475 0.098196 0.079768 0.123425 0.067537 0.153960 -0.042813  -0.058950
7.884014 0.134730 0.118824 0.078407 0.187730 0.056207 0.292093 0.104972 0.098581 0.080079 0.123910 0.067801 0.154561 0.023567  0.043903
7.887879 0.144764 0.118850 0.078425 0.187782 0.056219 0.292172 0.109222 0.098965 0.080391 0.124396 0.068065 0.155167 0.037587  0.055654
7.891740 0.100266 0.120103 0.079230 0.190117 0.056804 0.295362 0.091241 0.099860 0.081107 0.125639 0.068676 0.156600 -0.023026  -0.043724
7.895598 0.060589 0.119811 0.079041 0.189579 0.056667 0.294632 0.071193 0.100113 0.081315 0.125933 0.068851 0.156994 -0.112310  -0.096929
7.899451 0.068620 0.120432 0.079441 0.190725 0.056959 0.296188 0.076052 0.100752 0.081829 0.126791 0.069289 0.158004 -0.073242  -0.078571
7.903301 0.088975 0.119585 0.078893 0.189168 0.056557 0.294087 0.086927 0.100776 0.081854 0.126749 0.069305 0.158037 -0.037454  -0.056399
7.907147 0.119145 0.118608 0.078268 0.187338 0.056103 0.291570 0.100973 0.100745 0.081839 0.126613 0.069288 0.157957 0.012029  0.032084
7.910989 0.106043 0.119503 0.078831 0.189062 0.056507 0.294028 0.095620 0.101507 0.082444 0.127676 0.069801 0.159222 -0.006580  -0.023819
7.914827 0.067141 0.119688 0.078955 0.189378 0.056602 0.294407 0.076373 0.101969 0.082820 0.128265 0.070123 0.159925 -0.075964  -0.081236
7.918662 0.050993 0.119419 0.078780 0.188885 0.056474 0.293745 0.066811 0.102242 0.083042 0.128585 0.070310 0.160353 0.000000  0.000000
7.922493 0.046570 0.119464 0.078807 0.188975 0.056491 0.293881 0.064092 0.102652 0.083375 0.129108 0.070590 0.161004 0.000000  0.000000
7.926320 0.047907 0.118256 0.078030 0.186727 0.055925 0.290830 0.065254 0.102522 0.083279 0.128827 0.070503 0.160777 0.000000  0.000000
7.930143 0.051582 0.118275 0.078042 0.186767 0.055932 0.290888 0.067970 0.102924 0.083605 0.129336 0.070778 0.161411 -0.133682  -0.109423
7.933962 0.085109 0.118312 0.078063 0.186841 0.055947 0.291000 0.087643 0.103334 0.083937 0.129857 0.071059 0.162060 -0.034445  -0.055756
7.937778 0.090047 0.117386 0.077467 0.185109 0.055511 0.288653 0.090498 0.103326 0.083938 0.129753 0.071055 0.162028 -0.030296  -0.052492
7.941589 0.068117 0.118074 0.077907 0.186410 0.055833 0.290440 0.079012 0.104027 0.084500 0.130708 0.071534 0.163153 -0.078344  -0.084737
7.945397 0.072743 0.117785 0.077721 0.185869 0.055696 0.289706 0.081967 0.104302 0.084726 0.131024 0.071723 0.163578 -0.069399  -0.080061
7.949202 0.095580 0.118129 0.077942 0.186514 0.055858 0.290577 0.094324 0.104861 0.085177 0.131763 0.072107 0.164463 -0.026904  -0.050043
7.953002 0.108424 0.119112 0.078572 0.188363 0.056317 0.293110 0.100857 0.105711 0.085857 0.132935 0.072688 0.165828 -0.016434  -0.039266
7.956799 0.120563 0.118869 0.078413 0.187918 0.056199 0.292529 0.106769 0.106017 0.086106 0.133298 0.072896 0.166312 -0.001263  -0.010928
7.960591 0.167563 0.118873 0.078416 0.187926 0.056203 0.292533 0.126369 0.106437 0.086448 0.133827 0.073186 0.166970 0.052074  0.070447
7.964381 0.178554 0.118285 0.078036 0.186836 0.055924 0.291067 0.130960 0.106591 0.086577 0.133963 0.073291 0.167205 0.058459  0.074934
7.968166 0.216601 0.118328 0.078059 0.186934 0.055939 0.291231 0.144811 0.107032 0.086933 0.134529 0.073592 0.167915 0.098774  0.097789
7.971948 0.200777 0.118371 0.078085 0.187017 0.055958 0.291350 0.139978 0.107479 0.087294 0.135096 0.073898 0.168620 0.082006  0.089459
7.975725 0.216577 0.117783 0.077704 0.185934 0.055677 0.289910 0.145959 0.107638 0.087427 0.135240 0.074005 0.168872 0.098359  0.098363
7.979499 0.171316 0.118791 0.078351 0.187824 0.056150 0.292486 0.130329 0.108526 0.088138 0.136463 0.074613 0.170292 0.057719  0.075648
7.983270 0.146278 0.119446 0.078772 0.189049 0.056456 0.294160 0.120909 0.109259 0.088727 0.137454 0.075115 0.171460 0.030859  0.055534
7.987036 0.111011 0.118546 0.078190 0.187385 0.056029 0.291912 0.105748 0.109278 0.088750 0.137391 0.075127 0.171481 -0.017590  -0.042094
7.990799 0.119170 0.119216 0.078620 0.188638 0.056342 0.293632 0.110004 0.110025 0.089350 0.138401 0.075638 0.172674 0.000548  0.007460
7.994558 0.122740 0.119783 0.078988 0.189671 0.056612 0.295004 0.112085 0.110726 0.089915 0.139333 0.076121 0.173767 0.008382  0.029290
7.998314 0.105625 0.118968 0.078458 0.188190 0.056224 0.293038 0.104389 0.110786 0.089968 0.139338 0.076161 0.173873 -0.023840  -0.049593
8.002065 0.133986 0.118376 0.078074 0.187092 0.055941 0.291563 0.118041 0.110952 0.090106 0.139486 0.076272 0.174128 0.015217  0.039780
8.005813 0.153616 0.118736 0.078305 0.187775 0.056109 0.292507 0.126895 0.111562 0.090598 0.140296 0.076691 0.175103 0.044782  0.068514
8.009558 0.140539 0.119383 0.078721 0.188974 0.056415 0.294128 0.121854 0.112308 0.091198 0.141300 0.077203 0.176282 0.023858  0.050206
8.013298 0.101983 0.118776 0.078330 0.187847 0.056129 0.292603 0.104210 0.112463 0.091329 0.141432 0.077310 0.176516 -0.024071  -0.050628
8.017035 0.099799 0.119430 0.078751 0.189059 0.056436 0.294241 0.103496 0.113219 0.091937 0.142449 0.077829 0.177711 -0.027823  -0.054647
8.020768 0.127625 0.119341 0.078698 0.188882 0.056398 0.293971 0.117494 0.113616 0.092263 0.142936 0.078105 0.178319 0.010232  0.033268
8.024497 0.141042 0.119836 0.079007 0.189839 0.056619 0.295348 0.123999 0.114298 0.092806 0.143859 0.078564 0.179437 0.029605  0.056810
8.028223 0.133123 0.120780 0.079616 0.191577 0.057062 0.297702 0.120937 0.115194 0.093526 0.145079 0.079178 0.180852 0.016927  0.043124
8.031945 0.096034 0.121682 0.080201 0.193225 0.057489 0.299927 0.103120 0.116077 0.094237 0.146273 0.079786 0.182238 -0.029837  -0.057479
8.035663 0.076568 0.122264 0.080576 0.194272 0.057763 0.301340 0.092432 0.116801 0.094820 0.147232 0.080283 0.183369 -0.073820  -0.090758
8.039378 0.076779 0.123487 0.081136 0.195836 0.058170 0.303445 0.092917 0.117838 0.095517 0.148396 0.080877 0.184721 -0.072753  -0.090448
8.043089 0.094623 0.123922 0.081324 0.196348 0.058306 0.304129 0.103548 0.118500 0.095996 0.149161 0.081283 0.185640 -0.034893  -0.062880
8.046796 0.092091 0.123952 0.081336 0.196386 0.058316 0.304184 0.102543 0.118966 0.096369 0.149745 0.081600 0.186366 -0.048613  -0.074503
8.050500 0.108650 0.123590 0.081181 0.195961 0.058201 0.303618 0.111810 0.119250 0.096648 0.150159 0.081833 0.186908 -0.018697  -0.046382
8.054200 0.117270 0.124575 0.081599 0.197145 0.058505 0.305244 0.116597 0.120174 0.097261 0.151178 0.082355 0.188113 -0.005047  -0.024189
8.057896 0.084186 0.125670 0.082438 0.198434 0.058854 0.307172 0.099165 0.121158 0.098130 0.152246 0.082914 0.189421 -0.071459  -0.091362
8.061588 0.092401 0.126113 0.082783 0.198964 0.058991 0.308078 0.104281 0.121828 0.098705 0.153022 0.083322 0.190413 -0.061147  -0.084831
8.065277 0.159738 0.126532 0.083110 0.199468 0.059125 0.308938 0.137622 0.122485 0.099268 0.153787 0.083728 0.191390 0.043322  0.071670
8.068962 0.155781 0.125764 0.082509 0.198549 0.058882 0.307375 0.136417 0.122571 0.099280 0.154009 0.083869 0.191622 0.031926  0.061757
8.072644 0.120486 0.124184 0.081434 0.196671 0.058385 0.304583 0.120419 0.122253 0.098998 0.153849 0.083826 0.191460 -0.021534  -0.050908
8.076322 0.139950 0.124945 0.081871 0.197567 0.058624 0.305773 0.130268 0.123087 0.099636 0.154778 0.084312 0.192554 0.011537  0.037402
8.079996 0.208809 0.123396 0.081095 0.195744 0.058138 0.303343 0.159722 0.122784 0.099538 0.154645 0.084279 0.192512 0.089097  0.104333
8.083667 0.232383 0.123429 0.081109 0.195784 0.058147 0.303398 0.169129 0.123260 0.099919 0.155240 0.084602 0.193251 0.104266  0.113289
8.087334 0.244870 0.123475 0.081128 0.195845 0.058162 0.303489 0.174269 0.123749 0.100308 0.155850 0.084932 0.194010 0.119637  0.121810
8.090997 0.221178 0.124355 0.081503 0.196895 0.058433 0.304921 0.166254 0.124662 0.100922 0.156862 0.085453 0.195207 0.101678  0.112723
8.094657 0.174785 0.124836 0.081769 0.197476 0.058581 0.305721 0.148350 0.125373 0.101468 0.157686 0.085884 0.196199 0.052382  0.081213
8.098313 0.131295 0.124771 0.081724 0.197389 0.058563 0.305579 0.129072 0.125825 0.101832 0.158260 0.086203 0.196912 0.002339  0.017228
8.101965 0.133953 0.124868 0.081794 0.197513 0.058590 0.305778 0.130871 0.126356 0.102266 0.158916 0.086553 0.197730 0.014777  0.043467
8.105614 0.108992 0.123649 0.081198 0.196069 0.058210 0.303827 0.118505 0.126222 0.102285 0.158945 0.086604 0.197858 -0.022410  -0.053736
8.109259 0.082079 0.124491 0.081559 0.197069 0.058473 0.305174 0.103239 0.127144 0.102911 0.159969 0.087137 0.199067 -0.067104  -0.093347
8.112901 0.100717 0.124524 0.081571 0.197106 0.058482 0.305225 0.114817 0.127667 0.103329 0.160621 0.087491 0.199877 -0.035451  -0.068119
8.116539 0.118978 0.123308 0.081048 0.195672 0.058101 0.303303 0.125285 0.127544 0.103404 0.160668 0.087550 0.200034 0.000139  0.004282
8.120173 0.110647 0.124572 0.081592 0.197173 0.058496 0.305330 0.121292 0.128698 0.104156 0.161915 0.088191 0.201487 -0.020107  -0.051705
8.123804 0.095863 0.124176 0.081421 0.196700 0.058372 0.304688 0.113351 0.129009 0.104465 0.162369 0.088451 0.202083 -0.046013  -0.078531
8.127431 0.132377 0.125278 0.082117 0.198002 0.058722 0.306491 0.133731 0.130096 0.105328 0.163554 0.089069 0.203486 0.007498  0.031827
8.131054 0.193891 0.125834 0.082547 0.198677 0.058893 0.307681 0.162496 0.130907 0.106026 0.164489 0.089556 0.204698 0.075950  0.101701
8.134674 0.219888 0.124663 0.081629 0.197286 0.058522 0.305494 0.173734 0.130814 0.105854 0.164563 0.089628 0.204780 0.099415  0.116818
8.138291 0.217789 0.124671 0.081634 0.197298 0.058525 0.305510 0.173608 0.131351 0.106289 0.165239 0.089996 0.205619 0.096468  0.115543
8.141903 0.177096 0.125114 0.081979 0.197825 0.058664 0.306249 0.157172 0.132106 0.106936 0.166116 0.090460 0.206685 0.056932  0.089115
8.145513 0.139678 0.125510 0.082288 0.198294 0.058787 0.307041 0.140142 0.132844 0.107565 0.166978 0.090917 0.207779 0.018751  0.051347
8.149118 0.105580 0.125517 0.082298 0.198298 0.058791 0.307039 0.122333 0.133384 0.108006 0.167653 0.091287 0.208616 -0.020529  -0.053943
8.152720 0.083087 0.125549 0.082320 0.198339 0.058801 0.307117 0.108955 0.133933 0.108451 0.168340 0.091659 0.209476 -0.066832  -0.097718
8.156319 0.090477 0.125143 0.082003 0.197853 0.058674 0.306285 0.114155 0.134255 0.108678 0.168810 0.091928 0.210034 -0.044499  -0.080057
8.159913 0.098899 0.126381 0.082972 0.199336 0.059065 0.308813 0.119826 0.135455 0.109754 0.170116 0.092602 0.211739 -0.037156  -0.073446
8.163505 0.122177 0.125204 0.082050 0.197936 0.058691 0.306443 0.133708 0.135354 0.109573 0.170186 0.092672 0.211757 -0.001821  -0.016324
8.167092 0.152172 0.125995 0.082671 0.198870 0.058943 0.308021 0.149814 0.136321 0.110424 0.171265 0.093240 0.213145 0.036994  0.073867
8.170677 0.132203 0.126173 0.082821 0.199054 0.059005 0.308255 0.140188 0.136953 0.110958 0.172018 0.093656 0.214064 0.008742  0.036049
8.174257 0.100188 0.124817 0.081747 0.197470 0.058569 0.305740 0.122531 0.136765 0.110682 0.172024 0.093686 0.214050 -0.029045  -0.065974
8.177834 0.062937 0.125242 0.082078 0.197977 0.058703 0.306505 0.097497 0.137535 0.111340 0.172920 0.094160 0.215158 -0.122832  -0.136205
8.181408 0.066105 0.125519 0.082306 0.198283 0.058796 0.306979 0.100315 0.138231 0.111935 0.173737 0.094607 0.216175 -0.095835  -0.120785
8.184978 0.088487 0.125268 0.082098 0.198008 0.058712 0.306557 0.116524 0.138642 0.112239 0.174308 0.094916 0.216886 -0.041992  -0.080271
8.188544 0.079668 0.124061 0.081366 0.196583 0.058331 0.304563 0.111009 0.138527 0.112186 0.174377 0.094987 0.217047 -0.091002  -0.118643
8.192107 0.112942 0.124077 0.081374 0.196598 0.058337 0.304575 0.132698 0.139085 0.112636 0.175075 0.095369 0.217913 -0.018003  -0.052980
8.195666 0.196289 0.124107 0.081385 0.196642 0.058345 0.304650 0.175637 0.139658 0.113094 0.175795 0.095757 0.218811 0.077416  0.110302
8.199222 0.238527 0.123734 0.081224 0.196209 0.058226 0.304082 0.194380 0.140000 0.113429 0.176296 0.096037 0.219471 0.119701  0.137699
8.202774 0.221869 0.123317 0.081046 0.195718 0.058096 0.303427 0.188216 0.140320 0.113756 0.176776 0.096312 0.220108 0.103683  0.128666
8.206323 0.119325 0.123333 0.081054 0.195736 0.058102 0.303444 0.138585 0.140893 0.114219 0.177494 0.096704 0.220998 -0.016063  -0.050847
8.209868 0.096078 0.122498 0.080697 0.194757 0.057841 0.302141 0.124858 0.140984 0.114428 0.177767 0.096877 0.221416 -0.034113  -0.074398
8.213410 0.079023 0.123403 0.081081 0.195828 0.058120 0.303592 0.113688 0.142069 0.115159 0.178968 0.097499 0.222835 -0.083079  -0.116569
8.216948 0.099395 0.124684 0.081631 0.197348 0.058520 0.305641 0.128017 0.143380 0.116014 0.180385 0.098228 0.224487 -0.032176  -0.072837
8.220483 0.124876 0.125519 0.082284 0.198337 0.058783 0.307190 0.144074 0.144444 0.116951 0.181572 0.098849 0.225969 0.000556  0.009614
8.224014 0.140365 0.124309 0.081468 0.196908 0.058401 0.305051 0.153374 0.144336 0.116846 0.181658 0.098931 0.226104 0.022273  0.061096
8.227542 0.145334 0.124334 0.081480 0.196938 0.058409 0.305092 0.156697 0.144934 0.117328 0.182407 0.099338 0.227034 0.024783  0.064707
8.231066 0.140838 0.125573 0.082325 0.198406 0.058798 0.307312 0.154883 0.146249 0.118416 0.183832 0.100075 0.228788 0.017164  0.054070
8.234587 0.158452 0.125188 0.082023 0.197946 0.058678 0.306527 0.164945 0.146612 0.118674 0.184358 0.100375 0.229416 0.043728  0.086650
8.238104 0.128135 0.124361 0.081489 0.196968 0.058418 0.305133 0.148943 0.146733 0.118778 0.184665 0.100568 0.229843 0.004209  0.026995
8.241617 0.104296 0.124026 0.081344 0.196581 0.058310 0.304631 0.134926 0.147135 0.119158 0.185239 0.100886 0.230594 -0.030193  -0.072596
8.245128 0.114324 0.124340 0.081470 0.196996 0.058397 0.305270 0.141834 0.147916 0.119732 0.186183 0.101369 0.231768 -0.009705  -0.041325
8.248634 0.112086 0.125083 0.081923 0.197864 0.058632 0.306490 0.141023 0.148975 0.120564 0.187369 0.101996 0.233197 -0.013481  -0.048908
8.252138 0.084207 0.125377 0.082159 0.198201 0.058730 0.307029 0.122735 0.149762 0.121233 0.188299 0.102500 0.234360 -0.059069  -0.102795
8.255637 0.088408 0.125018 0.081874 0.197781 0.058613 0.306330 0.126268 0.150154 0.121513 0.188861 0.102813 0.235041 -0.055541  -0.100082
8.259134 0.093023 0.126247 0.082838 0.199241 0.059004 0.308800 0.130063 0.151520 0.122736 0.190348 0.103585 0.236972 -0.042030  -0.087425
8.262626 0.113249 0.127174 0.083359 0.201082 0.059181 0.314411 0.144099 0.152701 0.123629 0.192012 0.104168 0.240100 -0.020303  -0.061013
8.266116 0.121510 0.126751 0.083028 0.200573 0.059046 0.313560 0.149881 0.153080 0.123895 0.192565 0.104481 0.240770 0.001387  0.016013
8.269602 0.111951 0.126827 0.083083 0.200668 0.059068 0.313734 0.144454 0.153752 0.124443 0.193399 0.104928 0.241822 -0.026909  -0.070821
8.273084 0.102857 0.127662 0.083735 0.201670 0.059334 0.315398 0.139034 0.154894 0.125446 0.194681 0.105598 0.243463 -0.025206  -0.068826
8.276563 0.098143 0.127687 0.083755 0.201705 0.059342 0.315463 0.136363 0.155539 0.125971 0.195490 0.106034 0.244478 -0.039659  -0.086683
8.280039 0.084427 0.126941 0.083168 0.200819 0.059101 0.314014 0.127006 0.155734 0.126055 0.195878 0.106263 0.244939 -0.066505  -0.112722
8.283511 0.105009 0.127731 0.083788 0.201755 0.059356 0.315545 0.142215 0.156849 0.127035 0.197126 0.106921 0.246526 -0.022852  -0.066343
8.286979 0.099213 0.128138 0.084110 0.202236 0.059488 0.316320 0.138811 0.157753 0.127809 0.198184 0.107486 0.247857 -0.037239  -0.085043
8.290444 0.119162 0.126770 0.083027 0.200635 0.059043 0.313759 0.152752 0.157553 0.127505 0.198208 0.107523 0.247865 -0.011919  -0.048310
8.293906 0.109349 0.128574 0.084448 0.202759 0.059627 0.317182 0.146918 0.159310 0.129111 0.200059 0.108490 0.250220 -0.024641  -0.069742
8.297364 0.125866 0.129146 0.084888 0.203464 0.059806 0.318402 0.158265 0.160314 0.129974 0.201222 0.109095 0.251721 -0.007265  -0.038023
8.300819 0.130182 0.130827 0.086208 0.205931 0.060362 0.321587 0.161601 0.162000 0.131505 0.203249 0.110040 0.253990 0.000920  0.013585
8.304271 0.153703 0.129451 0.085126 0.203829 0.059908 0.318968 0.176302 0.161797 0.131204 0.203025 0.110068 0.253975 0.030365  0.078362
8.307719 0.134919 0.128550 0.084433 0.202737 0.059619 0.317136 0.165851 0.161889 0.131201 0.203305 0.110249 0.254275 0.004922  0.031678
8.311163 0.120319 0.128759 0.084582 0.203001 0.059682 0.317622 0.157247 0.162668 0.131842 0.204250 0.110748 0.255487 -0.021944  -0.067154
8.314605 0.160222 0.129169 0.084906 0.203497 0.059813 0.318438 0.182189 0.163584 0.132627 0.205324 0.111316 0.256847 0.037106  0.087677
8.318042 0.181271 0.129553 0.085208 0.203952 0.059941 0.319168 0.194555 0.164476 0.133388 0.206368 0.111877 0.258159 0.058713  0.110725
8.321477 0.179225 0.128443 0.084336 0.202627 0.059580 0.317012 0.194226 0.164423 0.133234 0.206517 0.111984 0.258312 0.055311  0.107898
8.324908 0.133366 0.128373 0.084289 0.202537 0.059559 0.316838 0.168219 0.165040 0.133732 0.207302 0.112415 0.259281 0.003636  0.027776
8.328335 0.113972 0.128133 0.084093 0.202263 0.059478 0.316435 0.156121 0.165536 0.134104 0.207980 0.112782 0.260139 -0.028855  -0.078555
8.331759 0.109314 0.128156 0.084111 0.202291 0.059483 0.316479 0.153506 0.166210 0.134652 0.208822 0.113236 0.261192 -0.024194  -0.072217
8.335180 0.110406 0.127794 0.083827 0.201859 0.059369 0.315771 0.154890 0.166641 0.134964 0.209436 0.113581 0.261947 -0.024888  -0.073540
8.338597 0.095330 0.127031 0.083227 0.200956 0.059123 0.314301 0.144509 0.166815 0.135024 0.209812 0.113804 0.262393 -0.059788  -0.114442
8.342011 0.158933 0.126648 0.082926 0.200501 0.059001 0.313550 0.187350 0.167242 0.135329 0.210429 0.114150 0.263148 0.032869  0.085200
8.345422 0.224342 0.126251 0.082615 0.200028 0.058875 0.312767 0.223478 0.167648 0.135616 0.211021 0.114484 0.263870 0.097166  0.147074
8.348829 0.279577 0.126251 0.082616 0.200027 0.058875 0.312761 0.250483 0.168324 0.136163 0.211871 0.114946 0.264932 0.149290  0.183039
8.352233 0.235358 0.125468 0.081999 0.199102 0.058626 0.311238 0.230756 0.168483 0.136205 0.212240 0.115169 0.265360 0.107793  0.156165
8.355633 0.183521 0.126737 0.082996 0.200613 0.059029 0.313743 0.204624 0.170046 0.137608 0.213941 0.116050 0.267548 0.055850  0.112882
8.359030 0.174616 0.127928 0.083929 0.202025 0.059411 0.316059 0.200423 0.171549 0.138951 0.215580 0.116906 0.269643 0.052261  0.109646
8.362424 0.151030 0.128747 0.084568 0.203008 0.059674 0.317676 0.187151 0.172794 0.140044 0.216979 0.117640 0.271427 0.025016  0.076167
8.365814 0.138119 0.128062 0.084046 0.202148 0.059460 0.316167 0.179725 0.173058 0.140197 0.217428 0.117922 0.271919 0.011064  0.050867
8.369201 0.124391 0.126598 0.082869 0.200475 0.058975 0.313591 0.171282 0.172795 0.139802 0.217444 0.117937 0.271956 -0.010676  -0.050179
8.372585 0.178233 0.126786 0.083035 0.200664 0.059046 0.313818 0.205879 0.173641 0.140523 0.218450 0.118498 0.273184 0.055386  0.114767
8.375965 0.191735 0.127204 0.083362 0.201165 0.059179 0.314651 0.214429 0.174656 0.141389 0.219638 0.119129 0.274692 0.074460  0.133627
8.379342 0.151232 0.127604 0.083675 0.201640 0.059305 0.315432 0.191242 0.175669 0.142253 0.220826 0.119759 0.276195 0.028376  0.082840
8.382715 0.090544 0.128779 0.084597 0.203041 0.059687 0.317719 0.148588 0.177206 0.143626 0.222509 0.120641 0.278341 -0.063124  -0.124066
8.386085 0.083844 0.128788 0.084604 0.203054 0.059689 0.317744 0.143582 0.177951 0.144231 0.223444 0.121146 0.279513 -0.062805  -0.124268
8.389452 0.083600 0.127639 0.083704 0.201680 0.059319 0.315494 0.143976 0.177901 0.144065 0.223623 0.121278 0.279693 -0.072778  -0.134334
8.392816 0.108056 0.127618 0.083690 0.201650 0.059314 0.315435 0.164359 0.178618 0.144646 0.224527 0.121772 0.280818 -0.038342  -0.097906
8.396176 0.191611 0.127217 0.083374 0.201173 0.059185 0.314653 0.219803 0.179100 0.144990 0.225221 0.122160 0.281669 0.070615  0.133436
8.399533 0.242484 0.126812 0.083060 0.200688 0.059057 0.313847 0.248270 0.179541 0.145304 0.225862 0.122523 0.282450 0.115266  0.171172
8.402886 0.269288 0.126390 0.082727 0.200189 0.058921 0.313026 0.262703 0.179975 0.145606 0.226504 0.122883 0.283235 0.144359  0.192344
8.406236 0.216592 0.124728 0.081517 0.198221 0.058397 0.309766 0.236573 0.179526 0.145134 0.226318 0.122840 0.282919 0.094894  0.156590
8.409583 0.133011 0.125085 0.081700 0.198632 0.058509 0.310424 0.186162 0.180530 0.145901 0.227495 0.123469 0.284397 0.002691  0.026479
8.412926 0.092238 0.124701 0.081507 0.198180 0.058391 0.309681 0.155655 0.180985 0.146321 0.228159 0.123846 0.285211 -0.049117  -0.113586
8.416267 0.092822 0.124722 0.081515 0.198212 0.058395 0.309750 0.156766 0.181718 0.146908 0.229082 0.124341 0.286373 -0.034360  -0.095379
8.419603 0.072569 0.124709 0.081509 0.198199 0.058390 0.309733 0.139185 0.182459 0.147509 0.230021 0.124849 0.287548 -0.081606  -0.147597
8.422937 0.075417 0.123861 0.081143 0.197201 0.058126 0.308079 0.142461 0.182570 0.147770 0.230365 0.125068 0.287934 -0.076193  -0.143192
8.426267 0.098641 0.122508 0.080566 0.195609 0.057705 0.305555 0.163588 0.182308 0.147842 0.230365 0.125121 0.287917 -0.023701  -0.080187
8.429594 0.103832 0.123388 0.080942 0.196640 0.057980 0.307128 0.168501 0.183685 0.148773 0.231885 0.125915 0.289799 -0.016941  -0.068062
8.432918 0.081532 0.123384 0.080940 0.196632 0.057979 0.307109 0.149910 0.184415 0.149365 0.232806 0.126416 0.290946 -0.057488  -0.125879
8.436238 0.079310 0.122927 0.080746 0.196096 0.057838 0.306213 0.148448 0.184813 0.149785 0.233423 0.126770 0.291690 -0.065005  -0.134395
8.439555 0.082374 0.124227 0.081302 0.197622 0.058244 0.308761 0.151901 0.186541 0.150909 0.235279 0.127730 0.294088 -0.054634  -0.123708
8.442869 0.077749 0.125100 0.081719 0.198657 0.058518 0.310489 0.148178 0.187960 0.151914 0.236858 0.128553 0.296115 -0.072095  -0.142689
8.446179 0.073703 0.125091 0.081711 0.198646 0.058513 0.310473 0.144866 0.188728 0.152533 0.237828 0.129077 0.297327 -0.081766  -0.152584
8.449487 0.096976 0.124229 0.081303 0.197631 0.058244 0.308793 0.166837 0.188831 0.152762 0.238171 0.129296 0.297711 -0.036662  -0.102581
8.452790 0.163380 0.122455 0.080544 0.195551 0.057690 0.305490 0.217427 0.188235 0.152662 0.237872 0.129200 0.297311 0.044492  0.113463
8.456091 0.211661 0.122458 0.080546 0.195556 0.057692 0.305497 0.248485 0.189005 0.153286 0.238844 0.129729 0.298527 0.094315  0.165871
8.459388 0.221381 0.122151 0.080348 0.195010 0.057548 0.304774 0.255171 0.189544 0.153726 0.239491 0.130100 0.299398 0.103587  0.174547
8.462682 0.148870 0.122913 0.080738 0.196092 0.057832 0.306242 0.210116 0.190922 0.154737 0.241149 0.130960 0.301362 0.031837  0.097168
8.465973 0.079385 0.122906 0.080735 0.196085 0.057830 0.306233 0.154076 0.191714 0.155381 0.242153 0.131505 0.302617 -0.079815  -0.154493
8.469261 0.061080 0.125075 0.081697 0.198636 0.058509 0.310478 0.135720 0.194213 0.156962 0.244749 0.132832 0.305991 -0.101315  -0.174795
8.472545 0.096904 0.124634 0.081476 0.198113 0.058371 0.309608 0.171648 0.194664 0.157392 0.245428 0.133219 0.306813 -0.035960  -0.104563
8.475826 0.138434 0.123349 0.080924 0.196613 0.057967 0.307126 0.206037 0.194488 0.157530 0.245545 0.133326 0.306890 0.022719  0.083468
8.479104 0.174123 0.123363 0.080929 0.196627 0.057971 0.307152 0.232037 0.195309 0.158191 0.246576 0.133886 0.308182 0.057925  0.133833
8.482378 0.153701 0.123795 0.081115 0.197130 0.058107 0.307984 0.218922 0.196473 0.159038 0.247929 0.134606 0.309895 0.039680  0.111234
8.485649 0.117581 0.123896 0.081152 0.197262 0.058134 0.308239 0.192289 0.197385 0.159748 0.249062 0.135208 0.311337 -0.004343  -0.036956
8.488917 0.065923 0.124187 0.081285 0.197586 0.058231 0.308732 0.144596 0.198461 0.160562 0.250332 0.135899 0.312917 -0.091871  -0.170698
8.492182 0.067914 0.124155 0.081274 0.197541 0.058223 0.308640 0.147372 0.199259 0.161217 0.251342 0.136453 0.314168 -0.076572  -0.156484
8.495444 0.073625 0.122126 0.080334 0.194959 0.057539 0.304705 0.154085 0.198451 0.160953 0.250738 0.136217 0.313465 -0.065684  -0.145539
8.498702 0.077810 0.122147 0.080346 0.195004 0.057548 0.304776 0.159073 0.199305 0.161644 0.251825 0.136802 0.314824 -0.057412  -0.136640
8.501957 0.074792 0.119998 0.078952 0.191127 0.056528 0.299655 0.156621 0.198385 0.160917 0.250370 0.136161 0.313496 -0.059799  -0.140045
8.505209 0.065571 0.120950 0.079566 0.192864 0.056976 0.301968 0.147278 0.200025 0.162235 0.252584 0.137286 0.316054 -0.103344  -0.184894
8.508457 0.085643 0.121583 0.079977 0.194006 0.057277 0.303479 0.169017 0.201382 0.163330 0.254385 0.138221 0.318162 -0.043926  -0.121044
8.511703 0.118960 0.122055 0.080276 0.194887 0.057491 0.304711 0.200067 0.202653 0.164350 0.256075 0.139083 0.320199 -0.005750  -0.043985
8.514945 0.153669 0.120974 0.079582 0.192908 0.056987 0.302027 0.228351 0.202608 0.164330 0.255850 0.139059 0.320135 0.040377  0.117051
8.518184 0.133641 0.120977 0.079585 0.192910 0.056989 0.302024 0.213824 0.203440 0.165007 0.256899 0.139631 0.321445 0.014666  0.070834
8.521420 0.099705 0.122204 0.080382 0.195119 0.057573 0.304946 0.185485 0.205349 0.166544 0.259478 0.140948 0.324386 -0.033196  -0.107027
8.524652 0.077216 0.124317 0.081338 0.197753 0.058269 0.309046 0.163912 0.207980 0.168230 0.262312 0.142389 0.327920 -0.076048  -0.162667
8.527881 0.112316 0.123458 0.080969 0.196746 0.057996 0.307375 0.198517 0.208131 0.168553 0.262743 0.142652 0.328407 -0.014840  -0.072160
8.531107 0.115748 0.125209 0.081796 0.198811 0.058545 0.310817 0.202381 0.210490 0.170130 0.265237 0.143932 0.331640 -0.017316  -0.078278
8.534330 0.157424 0.126045 0.082456 0.199798 0.058814 0.312440 0.237029 0.212094 0.171545 0.267031 0.144879 0.333925 0.030389  0.104142
8.537550 0.218463 0.126060 0.082469 0.199817 0.058820 0.312470 0.280378 0.212983 0.172267 0.268146 0.145485 0.335320 0.096270  0.186124
8.540766 0.240239 0.125642 0.082140 0.199317 0.058688 0.311638 0.295245 0.213515 0.172639 0.268926 0.145927 0.336268 0.116191  0.205327
8.543980 0.199242 0.125231 0.081818 0.198828 0.058558 0.310822 0.270004 0.214060 0.173023 0.269724 0.146377 0.337238 0.074560  0.165171
8.547190 0.127321 0.126266 0.082623 0.200078 0.058881 0.312949 0.216713 0.215813 0.174576 0.271666 0.147375 0.339760 -0.006003  -0.047056
8.550397 0.111083 0.127317 0.083457 0.201301 0.059222 0.314902 0.203287 0.217635 0.176204 0.273658 0.148432 0.342273 -0.028565  -0.103087
8.553600 0.136607 0.125989 0.082418 0.199715 0.058797 0.312262 0.226364 0.217388 0.175825 0.273700 0.148507 0.342239 0.007961  0.054645
8.556801 0.168689 0.126605 0.082892 0.200471 0.058989 0.313570 0.252540 0.218783 0.177029 0.275304 0.149339 0.344314 0.043358  0.128033
8.559998 0.235167 0.125826 0.082276 0.199558 0.058740 0.312083 0.299426 0.219021 0.177108 0.275826 0.149647 0.344934 0.111750  0.206407
8.563193 0.236361 0.125822 0.082275 0.199547 0.058739 0.312055 0.301394 0.219900 0.177820 0.276929 0.150248 0.346308 0.110096  0.205699
8.566384 0.218490 0.126233 0.082600 0.200029 0.058872 0.312838 0.290952 0.221153 0.178894 0.278389 0.151029 0.348149 0.097021  0.193883
8.569571 0.136780 0.127467 0.083569 0.201494 0.059262 0.315248 0.231149 0.223141 0.180677 0.280551 0.152149 0.350918 0.002764  0.032859
8.572756 0.132993 0.126078 0.082488 0.199820 0.058826 0.312443 0.228867 0.222838 0.180245 0.280536 0.152214 0.350796 0.008458  0.057717
8.575938 0.132516 0.126200 0.082577 0.199980 0.058864 0.312734 0.229361 0.223829 0.181057 0.281760 0.152866 0.352349 0.012723  0.071069
8.579116 0.121462 0.125170 0.081750 0.198795 0.058527 0.310854 0.220508 0.223848 0.180904 0.282102 0.153067 0.352762 -0.001524  -0.024700
8.582291 0.088265 0.125155 0.081742 0.198774 0.058524 0.310808 0.188731 0.224736 0.181623 0.283223 0.153680 0.354157 -0.050051  -0.142120
8.585463 0.074907 0.125568 0.082071 0.199255 0.058657 0.311590 0.174570 0.226021 0.182728 0.284717 0.154479 0.356042 -0.070658  -0.169547
8.588632 0.054474 0.127608 0.083674 0.201674 0.059307 0.315570 0.149478 0.228782 0.185259 0.287613 0.155968 0.359775 -0.153361  -0.250808
8.591798 0.070692 0.128415 0.084306 0.202638 0.059568 0.317149 0.170985 0.230452 0.186724 0.289489 0.156956 0.362163 -0.092273  -0.195348
8.594961 0.110935 0.128825 0.084627 0.203125 0.059702 0.317939 0.215085 0.231780 0.187858 0.291043 0.157787 0.364122 -0.019693  -0.090622
8.598120 0.141990 0.129616 0.085246 0.204073 0.059958 0.319481 0.244356 0.233466 0.189335 0.292946 0.158788 0.366536 0.015029  0.079499
8.601277 0.160886 0.129980 0.085531 0.204649 0.060079 0.320171 0.261208 0.234783 0.190454 0.294600 0.159621 0.368484 0.041271  0.132297
8.604430 0.138932 0.129558 0.085202 0.203991 0.059939 0.319316 0.243769 0.235402 0.190899 0.295381 0.160115 0.369563 0.009151  0.062562
8.607580 0.114218 0.130001 0.085549 0.204679 0.060087 0.320202 0.221978 0.236819 0.192110 0.297153 0.161003 0.371668 -0.023876  -0.101490
8.610727 0.086323 0.129653 0.085273 0.204126 0.059970 0.319544 0.193773 0.237477 0.192591 0.297975 0.161509 0.372817 -0.075129  -0.180773
8.613871 0.146018 0.128329 0.084249 0.202506 0.059542 0.316862 0.253123 0.237296 0.192269 0.298090 0.161637 0.372875 0.014270  0.079130
8.617011 0.218968 0.128536 0.084401 0.202781 0.059608 0.317376 0.311338 0.238536 0.193293 0.299609 0.162440 0.374825 0.094797  0.204852
8.620149 0.265374 0.129296 0.084995 0.203687 0.059855 0.318846 0.344195 0.240253 0.194793 0.301549 0.163466 0.377282 0.136444  0.246805
8.623284 0.236869 0.128955 0.084731 0.203278 0.059744 0.318181 0.326573 0.240960 0.195320 0.302532 0.164011 0.378497 0.105498  0.217945
8.626415 0.221171 0.128574 0.084434 0.202824 0.059622 0.317439 0.316996 0.241694 0.195861 0.303564 0.164586 0.379770 0.097546  0.210521
8.629543 0.163409 0.128590 0.084445 0.202841 0.059626 0.317468 0.273660 0.242759 0.196725 0.304895 0.165307 0.381437 0.039569  0.134664
8.632668 0.089970 0.127444 0.083545 0.201480 0.059256 0.315253 0.203949 0.242734 0.196531 0.305202 0.165515 0.381770 -0.054248  -0.158367
8.635791 0.055874 0.127065 0.083243 0.201040 0.059132 0.314548 0.161433 0.243445 0.197043 0.306217 0.166073 0.383028 -0.166061  -0.278305
8.638910 0.091991 0.127103 0.083272 0.201088 0.059143 0.314636 0.208062 0.244567 0.197957 0.307619 0.166829 0.384791 -0.052856  -0.157713
8.642025 0.161048 0.126295 0.082638 0.200127 0.058885 0.313052 0.276468 0.244828 0.198042 0.308191 0.167175 0.385457 0.042130  0.141405
8.645138 0.194111 0.126282 0.082629 0.200109 0.058882 0.313014 0.304902 0.245927 0.198930 0.309577 0.167929 0.387183 0.071907  0.185575
8.648248 0.198517 0.125880 0.082311 0.199636 0.058754 0.312239 0.309680 0.246600 0.199409 0.310552 0.168474 0.388381 0.077038  0.192916
8.651355 0.157626 0.125900 0.082325 0.199660 0.058759 0.312280 0.277157 0.247699 0.200298 0.311930 0.169219 0.390107 0.036121  0.132676
8.654458 0.121535 0.124381 0.081352 0.197888 0.058272 0.309412 0.244382 0.247226 0.199941 0.311837 0.169218 0.389930 -0.004414  -0.046573
8.657558 0.080127 0.123368 0.080919 0.196687 0.057960 0.307371 0.199313 0.247314 0.200296 0.312273 0.169516 0.390372 -0.079597  -0.198653
8.660656 0.093985 0.121885 0.080160 0.194609 0.057405 0.304380 0.216778 0.246865 0.200200 0.311937 0.169418 0.390115 -0.045154  -0.150256
8.663750 0.137202 0.122177 0.080351 0.195127 0.057545 0.305055 0.263038 0.248218 0.201296 0.313688 0.170350 0.392218 0.019875  0.100113
8.666841 0.149712 0.122522 0.080557 0.195709 0.057695 0.305838 0.275954 0.249641 0.202423 0.315510 0.171308 0.394415 0.032751  0.129069
8.669930 0.131207 0.121734 0.080066 0.194305 0.057339 0.303911 0.259461 0.249919 0.202683 0.315745 0.171522 0.394882 0.008514  0.066094
8.673015 0.104920 0.122580 0.080579 0.195783 0.057710 0.305951 0.233037 0.251887 0.204224 0.318335 0.172831 0.397944 -0.027571  -0.119460
8.676097 0.100239 0.123498 0.080971 0.196858 0.057995 0.307698 0.228729 0.253882 0.205573 0.320537 0.173979 0.400742 -0.034509  -0.134205
8.679176 0.116749 0.123951 0.081163 0.197391 0.058135 0.308591 0.247950 0.255483 0.206736 0.322405 0.174967 0.403115 -0.021566  -0.106567
8.682252 0.208966 0.124363 0.081343 0.197871 0.058268 0.309372 0.333129 0.256992 0.207843 0.324165 0.175910 0.405336 0.090914  0.219730
8.685324 0.240657 0.125228 0.081790 0.198885 0.058541 0.311043 0.359027 0.258987 0.209304 0.326384 0.177075 0.408167 0.120707  0.254269
8.688394 0.195963 0.124829 0.081545 0.198421 0.058414 0.310288 0.325375 0.259690 0.209892 0.327409 0.177646 0.409430 0.073553  0.199341
8.691461 0.134501 0.125039 0.081649 0.198636 0.058488 0.310560 0.270661 0.260967 0.210882 0.328922 0.178483 0.411279 0.015905  0.093074
8.694525 0.100996 0.123082 0.080793 0.196370 0.057866 0.306884 0.235568 0.260053 0.210694 0.328475 0.178310 0.410631 -0.027976  -0.123982
8.697585 0.087563 0.122635 0.080602 0.195849 0.057725 0.306041 0.220253 0.260657 0.211317 0.329399 0.178831 0.411767 -0.049245  -0.165174
8.700643 0.082253 0.122655 0.080610 0.195873 0.057732 0.306073 0.214423 0.261841 0.212270 0.330889 0.179640 0.413626 -0.054963  -0.175279
8.703698 0.087837 0.122643 0.080606 0.195855 0.057729 0.306043 0.222516 0.262933 0.213161 0.332270 0.180393 0.415350 -0.040902  -0.151843
8.706749 0.060294 0.122261 0.080401 0.195286 0.057582 0.305280 0.185142 0.263640 0.213795 0.333198 0.180930 0.416597 -0.124970  -0.266545
8.709798 0.090094 0.121672 0.080019 0.194235 0.057302 0.303899 0.227287 0.264133 0.214202 0.333726 0.181264 0.417437 -0.041433  -0.154135
8.712843 0.113287 0.120444 0.079220 0.192017 0.056712 0.300961 0.255972 0.263934 0.214052 0.333252 0.181109 0.417213 -0.000643  -0.019284
8.715886 0.100145 0.120128 0.079016 0.191451 0.056569 0.300231 0.241718 0.264738 0.214710 0.334213 0.181670 0.418526 -0.028785  -0.129592
8.718925 0.079261 0.119505 0.078609 0.190332 0.056270 0.298778 0.215990 0.265214 0.215100 0.334703 0.181988 0.419351 -0.060429  -0.188593
8.721962 0.095300 0.118852 0.078187 0.189139 0.055960 0.297204 0.237819 0.265585 0.215411 0.335035 0.182238 0.419979 -0.030205  -0.133887
8.724995 0.134729 0.119199 0.078409 0.189777 0.056122 0.298055 0.284035 0.267164 0.216683 0.337104 0.183319 0.422464 0.019705  0.108625
8.728026 0.148560 0.119188 0.078405 0.189751 0.056121 0.298005 0.299607 0.268360 0.217657 0.338605 0.184147 0.424339 0.039292  0.154082
8.731053 0.117070 0.119852 0.078833 0.190961 0.056433 0.299602 0.267097 0.270252 0.219179 0.341129 0.185444 0.427285 0.000620  0.019438
8.734078 0.054376 0.120209 0.079063 0.191620 0.056599 0.300490 0.182814 0.271816 0.220441 0.343184 0.186514 0.429755 -0.144235  -0.297743
8.737099 0.073795 0.119233 0.078430 0.189845 0.056137 0.298153 0.213959 0.271967 0.220576 0.343176 0.186613 0.430068 -0.066974  -0.203831
8.740117 0.095843 0.118921 0.078228 0.189279 0.055988 0.297411 0.244902 0.272798 0.221255 0.344162 0.187180 0.431410 -0.024123  -0.122865
8.743133 0.110611 0.118393 0.077878 0.188348 0.055727 0.296257 0.264254 0.273392 0.221733 0.344828 0.187566 0.432471 -0.005699  -0.059982
8.746145 0.087067 0.117922 0.077580 0.187454 0.055513 0.295021 0.235492 0.274061 0.222293 0.345539 0.188039 0.433488 -0.047540  -0.174012
8.749155 0.109121 0.118014 0.077636 0.187636 0.055552 0.295289 0.264819 0.275399 0.223371 0.347259 0.188949 0.435631 -0.009898  -0.079757
8.752161 0.109154 0.119070 0.078317 0.189586 0.056051 0.297878 0.266059 0.277881 0.225365 0.350640 0.190656 0.439518 -0.013459  -0.093425
8.755165 0.113645 0.118992 0.078269 0.189427 0.056016 0.297638 0.272718 0.279060 0.226325 0.352095 0.191467 0.441349 -0.016324  -0.103360
8.758165 0.151206 0.119321 0.078483 0.190030 0.056173 0.298432 0.316025 0.280734 0.227680 0.354281 0.192620 0.443976 0.034731  0.151459
8.761163 0.196774 0.119001 0.078275 0.189450 0.056021 0.297675 0.362191 0.281663 0.228437 0.355387 0.193255 0.445477 0.079454  0.230151
8.764157 0.211028 0.119353 0.078502 0.190096 0.056186 0.298533 0.376716 0.283310 0.229766 0.357545 0.194383 0.448065 0.094940  0.252679
8.767149 0.160889 0.119711 0.078732 0.190753 0.056355 0.299407 0.330493 0.285079 0.231193 0.359861 0.195598 0.450847 0.042108  0.169076
8.770137 0.133237 0.119617 0.078675 0.190560 0.056314 0.299111 0.302090 0.286233 0.232136 0.361276 0.196396 0.452626 0.014173  0.098527
8.773123 0.122406 0.118577 0.078002 0.188654 0.055820 0.296584 0.290949 0.286362 0.232257 0.361201 0.196477 0.452887 0.005699  0.062779
8.776106 0.130455 0.117362 0.077209 0.186457 0.055237 0.293765 0.301722 0.286181 0.232119 0.360717 0.196332 0.452769 0.016449  0.107139
8.779085 0.124436 0.117384 0.077223 0.186504 0.055246 0.293831 0.296025 0.287515 0.233200 0.362410 0.197245 0.454888 0.013453  0.097334
8.782062 0.095760 0.116696 0.076774 0.185238 0.054917 0.292186 0.260883 0.287992 0.233593 0.362842 0.197563 0.455704 -0.027477  -0.139745
8.785036 0.081719 0.117063 0.077014 0.185915 0.055092 0.293073 0.242120 0.289787 0.235046 0.365196 0.198798 0.458518 -0.049626  -0.188679
8.788007 0.094266 0.118160 0.077719 0.187949 0.055609 0.295768 0.261265 0.292508 0.237228 0.368912 0.200667 0.462784 -0.024231  -0.132461
8.790975 0.095319 0.118869 0.078177 0.189252 0.055943 0.297490 0.263869 0.294668 0.238967 0.371808 0.202149 0.466159 -0.022061  -0.126944
8.793940 0.070429 0.118556 0.077972 0.188684 0.055794 0.296751 0.227901 0.295687 0.239795 0.373025 0.202845 0.467806 -0.071704  -0.229954
8.796902 0.064365 0.119238 0.078415 0.189931 0.056118 0.298390 0.218839 0.297857 0.241546 0.375922 0.204339 0.471186 -0.080006  -0.243984
8.799861 0.084666 0.119269 0.078434 0.189990 0.056130 0.298474 0.252117 0.299235 0.242661 0.377671 0.205279 0.473370 -0.041456  -0.176417
8.802817 0.100401 0.118605 0.078003 0.188780 0.055815 0.296886 0.275792 0.299754 0.243091 0.378173 0.205631 0.474251 -0.018387  -0.118023
8.805770 0.103357 0.118624 0.078016 0.188814 0.055823 0.296928 0.280996 0.301035 0.244130 0.379793 0.206508 0.476273 -0.027235  -0.144243
8.808720 0.129414 0.118975 0.078243 0.189461 0.055990 0.297784 0.315879 0.302871 0.245614 0.382199 0.207771 0.479160 0.017102  0.114829
8.811668 0.121612 0.118367 0.077847 0.188358 0.055699 0.296355 0.307516 0.303386 0.246037 0.382712 0.208115 0.480049 0.001976  0.039199
8.814612 0.113166 0.119102 0.078320 0.189711 0.056045 0.298156 0.298039 0.305756 0.247943 0.385888 0.209741 0.483768 -0.010188  -0.089425
8.817554 0.117737 0.118537 0.077946 0.188709 0.055767 0.296894 0.305320 0.306355 0.248425 0.386540 0.210129 0.484841 -0.008365  -0.081383
8.820492 0.142073 0.117668 0.077393 0.187075 0.055365 0.294666 0.336729 0.306446 0.248528 0.386396 0.210205 0.484942 0.026741  0.146088
8.823428 0.156772 0.118031 0.077629 0.187740 0.055538 0.295535 0.355282 0.308274 0.250006 0.388792 0.211463 0.487802 0.043427  0.186990
8.826361 0.131111 0.117970 0.077593 0.187609 0.055513 0.295325 0.326355 0.309569 0.251063 0.390389 0.212358 0.489803 0.010487  0.092299
8.829291 0.126599 0.118334 0.077826 0.188285 0.055682 0.296222 0.322001 0.311313 0.252467 0.392690 0.213550 0.492551 0.004060  0.057664
8.832217 0.126429 0.117532 0.077313 0.186786 0.055309 0.294193 0.323244 0.311663 0.252775 0.392898 0.213799 0.493087 0.010475  0.093043
8.835141 0.116497 0.119357 0.078474 0.190226 0.056152 0.298914 0.311578 0.315379 0.255724 0.398148 0.216318 0.499094 -0.008390  -0.083616
8.838063 0.118321 0.118647 0.078015 0.188919 0.055817 0.297175 0.315457 0.315891 0.256152 0.398609 0.216667 0.499937 -0.013502  -0.106563
8.840981 0.174456 0.118877 0.078171 0.189314 0.055933 0.297642 0.384668 0.317535 0.257493 0.400714 0.217810 0.502447 0.061255  0.227936
8.843896 0.199736 0.118895 0.078182 0.189347 0.055941 0.297684 0.413353 0.318915 0.258610 0.402459 0.218755 0.504627 0.084287  0.268518
8.846809 0.169448 0.118234 0.077753 0.188146 0.055625 0.296118 0.382364 0.319396 0.259010 0.402908 0.219075 0.505465 0.048686  0.204956
8.849718 0.160821 0.118601 0.077989 0.188821 0.055798 0.297011 0.374120 0.321280 0.260529 0.405383 0.220368 0.508424 0.041986  0.191158
8.852625 0.160062 0.117603 0.077339 0.187003 0.055319 0.294647 0.374871 0.321327 0.260578 0.405193 0.220382 0.508615 0.048767  0.206919
8.855529 0.163411 0.117259 0.077117 0.186372 0.055156 0.293821 0.380447 0.322275 0.261353 0.406297 0.221029 0.510146 0.050964  0.212464
8.858429 0.121949 0.116850 0.076850 0.185603 0.054961 0.292783 0.330122 0.323146 0.262064 0.407265 0.221622 0.511514 0.004600  0.064116
8.861327 0.111533 0.117860 0.077495 0.187534 0.055428 0.295444 0.316986 0.325853 0.264226 0.411035 0.223462 0.515913 -0.006490  -0.076465
8.864223 0.091129 0.116985 0.076935 0.185878 0.055020 0.293192 0.287827 0.326113 0.264463 0.411072 0.223647 0.516273 -0.052390  -0.218237
8.867115 0.125497 0.117387 0.077191 0.186632 0.055208 0.294198 0.339315 0.328168 0.266115 0.413790 0.225055 0.519525 0.013566  0.111561
8.870004 0.157649 0.117403 0.077203 0.186664 0.055215 0.294248 0.381885 0.329554 0.267242 0.415544 0.226004 0.521728 0.044251  0.202325
8.872891 0.179442 0.117794 0.077455 0.187388 0.055401 0.295204 0.409324 0.331640 0.268924 0.418289 0.227439 0.525009 0.064207  0.244848
8.875774 0.186865 0.117826 0.077474 0.187452 0.055414 0.295296 0.419668 0.333244 0.270222 0.420327 0.228535 0.527559 0.075928  0.267512
8.878655 0.158576 0.117490 0.077256 0.186836 0.055253 0.294491 0.388249 0.334189 0.270993 0.421427 0.229176 0.529088 0.044788  0.206335
8.881533 0.130549 0.117517 0.077272 0.186887 0.055264 0.294558 0.353789 0.335667 0.272188 0.423299 0.230186 0.531427 0.014765  0.118980
8.884408 0.100666 0.117517 0.077274 0.186882 0.055267 0.294541 0.312170 0.337287 0.273506 0.425337 0.231304 0.533977 -0.020096  -0.139478
8.887280 0.105285 0.117648 0.077353 0.187147 0.055323 0.294938 0.320651 0.338955 0.274845 0.427505 0.232436 0.536680 -0.011900  -0.107801
8.890150 0.087975 0.117215 0.077075 0.186338 0.055120 0.293849 0.294406 0.339828 0.275565 0.428467 0.233035 0.538058 -0.033920  -0.182808
8.893016 0.071915 0.117589 0.077318 0.187026 0.055298 0.294749 0.267369 0.341888 0.277231 0.431173 0.234453 0.541286 -0.067425  -0.258888
8.895880 0.076776 0.116903 0.076870 0.185769 0.054969 0.293114 0.277501 0.342425 0.277671 0.431657 0.234807 0.542214 -0.051183  -0.226577
8.898741 0.079325 0.116542 0.076640 0.185098 0.054798 0.292225 0.283352 0.343449 0.278515 0.432835 0.235507 0.543851 -0.058847  -0.244053
8.901599 0.111197 0.116289 0.076468 0.184661 0.054670 0.291705 0.337020 0.344650 0.279479 0.434306 0.236311 0.545859 -0.003082  -0.056108
8.904454 0.106580 0.118181 0.077691 0.188160 0.055564 0.296321 0.331476 0.349050 0.283009 0.440431 0.239338 0.552707 -0.011658  -0.109629
8.907306 0.102480 0.118131 0.077659 0.188059 0.055543 0.296165 0.326556 0.350607 0.284272 0.442370 0.240410 0.555143 -0.014291  -0.121947
8.910156 0.085285 0.117428 0.077203 0.186776 0.055208 0.294496 0.299308 0.351210 0.284773 0.442937 0.240814 0.556188 -0.046647  -0.221357
8.913003 0.093649 0.117453 0.077219 0.186823 0.055220 0.294558 0.314967 0.352733 0.286007 0.444866 0.241859 0.558598 -0.028421  -0.173514
8.915846 0.101154 0.116732 0.076752 0.185492 0.054876 0.292809 0.328917 0.353337 0.286510 0.445407 0.242262 0.559611 -0.016574  -0.133140
8.918687 0.120307 0.117188 0.077043 0.186354 0.055088 0.293977 0.360251 0.355551 0.288288 0.448363 0.243775 0.563141 -0.001464  -0.039740
8.921526 0.134272 0.117543 0.077273 0.187007 0.055256 0.294825 0.382447 0.357830 0.290130 0.451344 0.245340 0.566710 0.024552  0.163539
8.924361 0.140646 0.117908 0.077508 0.187674 0.055429 0.295698 0.393136 0.359957 0.291845 0.454131 0.246802 0.570038 0.027225  0.172967
8.927194 0.109156 0.117770 0.077407 0.187477 0.055351 0.295541 0.347873 0.361338 0.292946 0.455901 0.247719 0.572408 -0.008605  -0.097672
8.930023 0.102800 0.116506 0.076598 0.185106 0.054758 0.292360 0.339290 0.361201 0.292875 0.455286 0.247627 0.572181 -0.020733  -0.152372
8.932850 0.117968 0.115998 0.076275 0.184132 0.054523 0.291019 0.365099 0.362038 0.293575 0.456135 0.248209 0.573441 0.005365  0.077860
8.935674 0.115952 0.117013 0.076919 0.186072 0.054991 0.293680 0.363613 0.365273 0.296154 0.460618 0.250407 0.578679 -0.002973  -0.058223
8.938496 0.138938 0.116204 0.076398 0.184566 0.054610 0.291679 0.399853 0.365680 0.296504 0.460857 0.250684 0.579352 0.028678  0.181662
8.941314 0.138062 0.115462 0.075917 0.183323 0.054255 0.289882 0.400438 0.366200 0.296939 0.461431 0.251026 0.580242 0.028174  0.180893
8.944130 0.118829 0.115716 0.076086 0.183644 0.054381 0.290399 0.373239 0.368317 0.298661 0.463996 0.252493 0.583476 0.004889  0.075707
8.946943 0.101787 0.115977 0.076241 0.184178 0.054490 0.291230 0.347071 0.370474 0.300376 0.466864 0.253939 0.587070 -0.014204  -0.129651
8.949753 0.095312 0.116312 0.076463 0.184783 0.054655 0.291991 0.337250 0.372555 0.302067 0.469579 0.255384 0.590286 -0.037146  -0.210540
8.952561 0.126659 0.115952 0.076229 0.184122 0.054480 0.291140 0.390642 0.373766 0.303055 0.470992 0.256200 0.592259 0.018116  0.147738
8.955365 0.118361 0.117786 0.077416 0.187516 0.055354 0.295580 0.379462 0.378539 0.306888 0.477621 0.259501 0.599655 0.003092  0.061332
8.958167 0.105428 0.117235 0.077050 0.186535 0.055081 0.294367 0.359666 0.379271 0.307473 0.478411 0.259969 0.600988 -0.013483  -0.128622
8.960966 0.081630 0.117580 0.077274 0.187166 0.055246 0.295183 0.318045 0.381707 0.309442 0.481589 0.261646 0.604796 -0.041857  -0.227744
8.963762 0.082179 0.117237 0.077050 0.186543 0.055080 0.294379 0.320505 0.382814 0.310343 0.482886 0.262393 0.606608 -0.038108  -0.218254
8.966556 0.066445 0.116873 0.076813 0.185875 0.054906 0.293509 0.289647 0.384144 0.311426 0.484449 0.263298 0.608763 -0.070083  -0.297470
8.969346 0.060810 0.116518 0.076584 0.185224 0.054737 0.292661 0.278325 0.385267 0.312345 0.485751 0.264062 0.610587 -0.099697  -0.356374
8.972134 0.080569 0.116558 0.076608 0.185303 0.054752 0.292775 0.322013 0.387312 0.313998 0.488349 0.265454 0.613842 -0.041997  -0.232487
8.974919 0.101627 0.117333 0.077108 0.186738 0.055121 0.294663 0.363295 0.390359 0.316449 0.492460 0.267555 0.618611 -0.014413  -0.136814
8.977702 0.100471 0.117340 0.077112 0.186751 0.055124 0.294680 0.362876 0.392158 0.317906 0.494731 0.268787 0.621460 -0.019383  -0.159385
8.980481 0.094544 0.117746 0.077373 0.187505 0.055314 0.295681 0.353636 0.394650 0.319914 0.498019 0.270493 0.625390 -0.031109  -0.202853
8.983258 0.098676 0.118853 0.078089 0.189530 0.055841 0.298337 0.362965 0.398349 0.322890 0.503035 0.273046 0.631121 -0.030999  -0.203438
8.986032 0.153640 0.118526 0.077876 0.188941 0.055681 0.297577 0.455348 0.399943 0.324185 0.504957 0.274122 0.633710 0.038374  0.227567
8.988804 0.201493 0.118542 0.077886 0.188976 0.055688 0.297632 0.523940 0.401872 0.325748 0.507406 0.275444 0.636783 0.089400  0.348996
8.991572 0.179850 0.119631 0.078590 0.190960 0.056205 0.300242 0.497380 0.405653 0.328788 0.512512 0.278048 0.642641 0.063871  0.296404
8.994338 0.120538 0.120240 0.078990 0.192043 0.056499 0.301622 0.408879 0.408373 0.330993 0.516097 0.279932 0.646791 0.001587  0.046916
8.997101 0.078230 0.120022 0.078841 0.191671 0.056388 0.301180 0.331007 0.409998 0.332297 0.518118 0.281025 0.649477 -0.065236  -0.302270
8.999862 0.078153 0.120047 0.078857 0.191726 0.056399 0.301266 0.332478 0.412065 0.333972 0.520752 0.282440 0.652778 -0.076977 -0.329967 

